N-jettiness beam functions at N3LO

We present the first complete calculation for the quark and gluon $N$-jettiness ($\Tau_N$) beam functions at next-to-next-to-next-to-leading order (N$^3$LO) in perturbative QCD. Our calculation is based on an expansion of the differential Higgs boson and Drell-Yan production cross sections about their collinear limit. This method allows us to employ cutting edge techniques for the computation of cross sections to extract the universal building blocks in question. The class of functions appearing in the matching coefficents for all channels includes iterated integrals with non-rational kernels, thus going beyond the one of harmonic polylogarithms. Our results are a key step in extending the $\Tau_N$ subtraction methods to N$^3$LO, and to resum $\Tau_N$ distributions at N$^3$LL$^\prime$ accuracy both for quark as well as for gluon initiated processes.

==> anc/TBF.m <==
IIT[g, g, 0] = delta[zb]*delta[\[CapitalTau]]
 
IIT[g, g, 1] = -((nc*(-1 + 3*zb - 2*zb^2 + zb^3)*delta[\[CapitalTau]]*
       G[0, zb])/(-1 + zb)) + (nc*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[1, zb])/((-1 + zb)*zb) + nc*delta[\[CapitalTau]]*PlusD[zb, 1] + 
    (-((nc*(-1 + 3*zb - 2*zb^2 + zb^3))/(-1 + zb)) + nc*PlusD[zb, 0])*
     PlusD[\[CapitalTau], 0] + delta[zb]*(-(nc*Pi^2*delta[\[CapitalTau]])/
       12 + nc*PlusD[\[CapitalTau], 1])
 
IIT[g, g, 2] = (-3*nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*delta[\[CapitalTau]]*
      G[0, 0, 0, zb])/(-1 + zb) + (3*nc^2*(1 - zb + zb^2)^2*
      delta[\[CapitalTau]]*G[0, 0, 1, zb])/((-1 + zb)*zb) + 
    (7*nc^2*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 1, 0, zb])/
     (2*(-1 + zb)*zb) - (7*nc^2*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 1, 1, zb])/(2*(-1 + zb)*zb) + 
    (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(4*nc) + 
      (nc^2*(7 - 6*zb + 9*zb^2 - 10*zb^3 + 7*zb^4))/(2*(-1 + zb)*zb))*
     delta[\[CapitalTau]]*G[1, 0, 0, zb] + 
    (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(4*nc) - (2*nc^2*(1 - zb^3 + zb^4))/
       ((-1 + zb)*zb))*delta[\[CapitalTau]]*G[1, 0, 1, zb] + 
    (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(2*nc) - 
      (nc^2*(-7 + 6*zb - 5*zb^2 + 12*zb^3 - 13*zb^4 + 4*zb^5))/
       ((-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*G[1, 1, 0, zb] + 
    ((-5*(-1 + nc)*(1 + nc)*nf*(-2 + zb))/(8*nc) + 
      (nc^2*(3 + 22*zb - 19*zb^2 - 2*zb^3 + 3*zb^4))/(2*(-2 + zb)*zb))*
     delta[\[CapitalTau]]*G[1, 1, 1, zb] - 
    (nc^2*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[1, 2, 1, zb])/
     ((-2 + zb)*(-1 + zb)) + (nc^2*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*
      G[2, 1, 0, zb])/((-2 + zb)*(-1 + zb)) - 
    (2*nc^2*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 1, 1, zb])/
     ((-2 + zb)*(-1 + zb)) + (nc^2*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*
      G[2, 2, 1, zb])/((-2 + zb)*(-1 + zb)) + 
    ((nf*(-20*nc^2 - 99*zb + 219*nc^2*zb + 117*zb^2 - 217*nc^2*zb^2 - 
         25*zb^3 + 71*nc^2*zb^3))/(72*nc*(-1 + zb)) + 
      (nc^2*(134 - 36*Pi^2 - 507*zb + 108*Pi^2*zb + 373*zb^2 - 72*Pi^2*zb^2 - 
         134*zb^3 + 36*Pi^2*zb^3))/(72*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
    (nc^2*(3 - 3*zb + zb^2)^2*G[2, 1, zb]*PlusD[\[CapitalTau], 0])/
     ((-2 + zb)*(-1 + zb)) + (3*nc^2*PlusD[zb, 2]*PlusD[\[CapitalTau], 0])/
     2 + G[0, 1, zb]*((-(nc^2*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4))/
         (12*(-1 + zb)*zb) + (nf*(4*nc^2 - 8*nc^2*zb - 15*zb^2 + 
           27*nc^2*zb^2 + 15*zb^3 - 23*nc^2*zb^3 - 4*zb^4 + 8*nc^2*zb^4))/
         (24*nc*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (3*nc^2*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 0])/((-1 + zb)*zb)) + 
    G[0, 0, zb]*(((nc^2*(-11 + 129*zb - 118*zb^2 + 55*zb^3))/(12*(-1 + zb)) - 
        (nf*(-4*nc^2 - 15*zb + 27*nc^2*zb + 15*zb^2 - 23*nc^2*zb^2 - 4*zb^3 + 
           8*nc^2*zb^3))/(24*nc*(-1 + zb)))*delta[\[CapitalTau]] - 
      (3*nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*PlusD[\[CapitalTau], 0])/
       (-1 + zb)) + G[1, 0, zb]*
     ((-(nc^2*(11 - 132*zb + 318*zb^2 - 263*zb^3 + 99*zb^4))/
         (12*(-1 + zb)*zb) + (nf*(4*nc^2 - 15*zb + 15*nc^2*zb + 9*zb^2 - 
           9*nc^2*zb^2 + 6*zb^3 - 10*nc^2*zb^3 - 4*zb^4 + 8*nc^2*zb^4))/
         (24*nc*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(4*nc) + 
        (nc^2*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4))/((-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0]) + G[1, 1, zb]*
     (((nc^2*(22 - 426*zb + 963*zb^2 - 779*zb^3 + 286*zb^4))/
         (24*(-1 + zb)*zb) - (nf*(8*nc^2 - 36*zb + 44*nc^2*zb + 27*zb^2 - 
           39*nc^2*zb^2 + 9*zb^3 - 13*nc^2*zb^3 - 8*zb^4 + 16*nc^2*zb^4))/
         (48*nc*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(2*nc) - 
        (nc^2*(-3 - 4*zb + 11*zb^2 - 2*zb^3 - 5*zb^4 + 2*zb^5))/
         ((-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0]) + 
    ((nc^2*(-11 + 129*zb - 118*zb^2 + 55*zb^3))/(12*(-1 + zb)) - 
      (nf*(-4*nc^2 - 15*zb + 27*nc^2*zb + 15*zb^2 - 23*nc^2*zb^2 - 4*zb^3 + 
         8*nc^2*zb^3))/(24*nc*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
    PlusD[zb, 1]*(((-11*nc^2)/12 + (nc*nf)/6)*PlusD[\[CapitalTau], 0] + 
      3*nc^2*PlusD[\[CapitalTau], 1]) + 
    G[0, zb]*(((nf*(-17*nc^2 - 99*zb + 213*nc^2*zb + 117*zb^2 - 
           214*nc^2*zb^2 - 25*zb^3 + 71*nc^2*zb^3))/(72*nc*(-1 + zb)) + 
        (nc^2*(131 - 36*Pi^2 - 501*zb + 108*Pi^2*zb + 370*zb^2 - 
           72*Pi^2*zb^2 - 134*zb^3 + 36*Pi^2*zb^3))/(72*(-1 + zb)))*
       delta[\[CapitalTau]] + ((nc^2*(-11 + 129*zb - 118*zb^2 + 55*zb^3))/
         (12*(-1 + zb)) - (nf*(-4*nc^2 - 15*zb + 27*nc^2*zb + 15*zb^2 - 
           23*nc^2*zb^2 - 4*zb^3 + 8*nc^2*zb^3))/(24*nc*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - (3*nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*
        PlusD[\[CapitalTau], 1])/(-1 + zb)) + 
    G[1, zb]*(((nf*(-20*nc^2 + 45*zb - 22*nc^2*zb - 6*Pi^2*zb + 
           6*nc^2*Pi^2*zb + 27*zb^2 - 120*nc^2*zb^2 + 9*Pi^2*zb^2 - 
           9*nc^2*Pi^2*zb^2 - 90*zb^3 + 180*nc^2*zb^3 - 3*Pi^2*zb^3 + 
           3*nc^2*Pi^2*zb^3 + 25*zb^4 - 71*nc^2*zb^4))/(72*nc*(-1 + zb)*zb) - 
        (nc^2*(-268 + 72*Pi^2 - 2004*zb - 48*Pi^2*zb + 2835*zb^2 + 
           72*Pi^2*zb^2 - 1635*zb^3 - 96*Pi^2*zb^3 + 268*zb^4 + 
           72*Pi^2*zb^4))/(144*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-(nc^2*(11 - 132*zb + 318*zb^2 - 263*zb^3 + 99*zb^4))/
         (12*(-1 + zb)*zb) + (nf*(4*nc^2 - 15*zb + 15*nc^2*zb + 9*zb^2 - 
           9*nc^2*zb^2 + 6*zb^3 - 10*nc^2*zb^3 - 4*zb^4 + 8*nc^2*zb^4))/
         (24*nc*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(4*nc) + (2*nc^2*(1 - zb^3 + zb^4))/
         ((-1 + zb)*zb))*PlusD[\[CapitalTau], 1]) - 
    (3*nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*PlusD[\[CapitalTau], 2])/
     (2*(-1 + zb)) + PlusD[zb, 0]*
     (((-5*nc*nf)/18 - (nc^2*(-67 + 18*Pi^2))/36)*PlusD[\[CapitalTau], 0] + 
      ((-11*nc^2)/12 + (nc*nf)/6)*PlusD[\[CapitalTau], 1] + 
      (3*nc^2*PlusD[\[CapitalTau], 2])/2) + delta[\[CapitalTau]]*
     ((nf*(112*nc^2 - 12*nc^2*Pi^2 + 918*zb - 1878*nc^2*zb - 45*Pi^2*zb + 
         81*nc^2*Pi^2*zb - 1026*zb^2 + 1910*nc^2*zb^2 + 45*Pi^2*zb^2 - 
         69*nc^2*Pi^2*zb^2 + 131*zb^3 - 551*nc^2*zb^3 - 12*Pi^2*zb^3 + 
         24*nc^2*Pi^2*zb^3))/(432*nc*(-1 + zb)) + 
      ((-5*nc*nf)/18 - (nc^2*(-67 + 18*Pi^2))/36)*PlusD[zb, 1] + 
      ((-11*nc^2)/24 + (nc*nf)/12)*PlusD[zb, 2] + (nc^2*PlusD[zb, 3])/2 - 
      (nc^2*(404 - 33*Pi^2 - 5823*zb + 387*Pi^2*zb + 5473*zb^2 - 
         354*Pi^2*zb^2 - 2460*zb^3 + 165*Pi^2*zb^3 - 810*Zeta[3] + 
         2430*zb*Zeta[3] - 1620*zb^2*Zeta[3] + 810*zb^3*Zeta[3]))/
       (216*(-1 + zb)) + delta[zb]*
       ((nc^2*(24280 - 3015*Pi^2 + 99*Pi^4 - 9900*Zeta[3]))/12960 + 
        (nc*nf*(-328 + 45*Pi^2 + 180*Zeta[3]))/1296) + 
      PlusD[zb, 0]*(-(nc*nf*(-28 + 3*Pi^2))/108 + 
        (nc^2*(-404 + 33*Pi^2 + 810*Zeta[3]))/216)) + 
    delta[zb]*(((-5*nc*nf)/18 - (nc^2*(-67 + 18*Pi^2))/36)*
       PlusD[\[CapitalTau], 1] + ((-11*nc^2)/24 + (nc*nf)/12)*
       PlusD[\[CapitalTau], 2] + (nc^2*PlusD[\[CapitalTau], 3])/2 + 
      PlusD[\[CapitalTau], 0]*(-(nc*nf*(-28 + 3*Pi^2))/108 + 
        (nc^2*(-404 + 33*Pi^2 + 810*Zeta[3]))/216))
 
IIT[g, g, 3] = (nc^3*Pi^2*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 0, -1, zb])/(48*(-1 + zb)*zb) - 
    (nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 0, -1, 0, 1, zb])/
     (4*(-1 + zb)*zb) - (15*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*
      delta[\[CapitalTau]]*G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
    (63*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 0, 0, 0, 1, zb])/
     (4*(-1 + zb)*zb) + (33*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 0, 0, 1, 0, zb])/(2*(-1 + zb)*zb) - 
    (31*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 0, 0, 1, 1, zb])/
     (2*(-1 + zb)*zb) + (35*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 0, 1, 0, 0, zb])/(2*(-1 + zb)*zb) - 
    (139*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 0, 1, 0, 1, zb])/
     (8*(-1 + zb)*zb) - (37*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 0, 1, 1, 0, zb])/(2*(-1 + zb)*zb) + 
    (63*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 0, 1, 1, 1, zb])/
     (4*(-1 + zb)*zb) + (nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 0, 1, 2, 1, zb])/(2*(-1 + zb)*zb) + 
    (18*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 1, 0, 0, 0, zb])/
     ((-1 + zb)*zb) - (141*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 1, 0, 0, 1, zb])/(8*(-1 + zb)*zb) - 
    (18*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 1, 0, 1, 0, zb])/
     ((-1 + zb)*zb) + (355*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 1, 0, 1, 1, zb])/(24*(-1 + zb)*zb) - 
    (20*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 1, 1, 0, 0, zb])/
     ((-1 + zb)*zb) + (385*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 1, 1, 0, 1, zb])/(24*(-1 + zb)*zb) + 
    (203*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 1, 1, 1, 0, zb])/
     (12*(-1 + zb)*zb) - (35*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 1, 1, 1, 1, zb])/(6*(-1 + zb)*zb) + 
    (2*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 1, 1, 2, 1, zb])/
     (3*(-1 + zb)*zb) - (nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 1, 2, 1, 0, zb])/(3*(-1 + zb)*zb) + 
    (19*nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*G[0, 1, 2, 1, 1, zb])/
     (12*(-1 + zb)*zb) + (nc^3*(1 - zb + zb^2)^2*delta[\[CapitalTau]]*
      G[0, 1, 2, 2, 1, zb])/(6*(-1 + zb)*zb) + 
    (-((-1 + nc)*(1 + nc)*(-7 + 29*nc^2)*nf*(-2 + zb))/(24*nc^2) + 
      (6*nc^3*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4))/((-1 + zb)*zb))*
     delta[\[CapitalTau]]*G[1, 0, 0, 0, 0, zb] + 
    (((15 - 74*nc^2 + 67*nc^4)*nf*(-2 + zb))/(48*nc^2) - 
      (nc^3*(-290 + 291*zb - 292*zb^2 + 465*zb^3 - 464*zb^4 + 143*zb^5))/
       (8*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 0, 0, 0, 1, zb] + (((13 - 82*nc^2 + 61*nc^4)*nf*(-2 + zb))/
       (48*nc^2) - (nc^3*(37 - 22*zb + 33*zb^2 - 48*zb^3 + 37*zb^4))/
       (2*(-1 + zb)*zb))*delta[\[CapitalTau]]*G[1, 0, 0, 1, 0, zb] + 
    (-((-7 - 72*nc^2 + 63*nc^4)*nf*(-2 + zb))/(48*nc^2) + 
      (nc^3*(-734 + 1225*zb - 1716*zb^2 + 1979*zb^3 - 1488*zb^4 + 413*zb^5))/
       (24*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 0, 0, 1, 1, zb] + 
    ((7*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*nf*(-2 + zb))/(16*nc^2) - 
      (nc^3*(19 - 10*zb + 15*zb^2 - 24*zb^3 + 19*zb^4))/((-1 + zb)*zb))*
     delta[\[CapitalTau]]*G[1, 0, 1, 0, 0, zb] + 
    (-((10 - 35*nc^2 + 33*nc^4)*nf*(-2 + zb))/(24*nc^2) + 
      (nc^3*(-136 + 141*zb - 146*zb^2 + 231*zb^3 - 226*zb^4 + 69*zb^5))/
       (4*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 0, 1, 0, 1, zb] + (-((7 - 92*nc^2 + 95*nc^4)*nf*(-2 + zb))/
       (48*nc^2) + (nc^3*(-394 + 389*zb - 384*zb^2 + 709*zb^3 - 714*zb^4 + 
         217*zb^5))/(12*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 0, 1, 1, 0, zb] + (((-43 + 37*nc^2)*nf*(-2 + zb))/24 - 
      (nc^3*(-76 + 75*zb - 74*zb^2 + 141*zb^3 - 142*zb^4 + 43*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 0, 1, 1, 1, zb] + (-((3 + 4*nc^2)*nf*(-2 + zb))/(6*nc^2) + 
      (nc^3*(3 - 14*zb + 21*zb^2 - 10*zb^3 + 3*zb^4))/(6*(-1 + zb)*zb))*
     delta[\[CapitalTau]]*G[1, 0, 1, 2, 1, zb] + 
    (((-1 + nc)*(1 + nc)*nf*(14 - 58*nc^2 - 7*zb + 38*nc^2*zb))/(12*nc^2) - 
      (nc^3*(-80 + 35*zb + 22*zb^2 + 67*zb^3 - 124*zb^4 + 43*zb^5))/
       (2*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 1, 0, 0, 0, zb] + 
    (-(nf*(-24 + 142*nc^2 - 118*nc^4 + 12*zb - 89*nc^2*zb + 75*nc^4*zb))/
       (24*nc^2) + (nc^3*(-806 + 85*zb + 764*zb^2 + 359*zb^3 - 1208*zb^4 + 
         441*zb^5))/(24*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 1, 0, 0, 1, zb] + 
    (-(nf*(-30 + 142*nc^2 - 112*nc^4 + 15*zb - 89*nc^2*zb + 76*nc^4*zb))/
       (24*nc^2) + (nc^3*(-394 + 47*zb + 380*zb^2 + 169*zb^3 - 596*zb^4 + 
         219*zb^5))/(12*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 1, 0, 1, 0, zb] + 
    ((nf*(130*nc^2 - 92*nc^4 + 2*zb - 71*nc^2*zb + 60*nc^4*zb))/(24*nc^2) - 
      (nc^3*(-474 + 129*zb + 248*zb^2 + 591*zb^3 - 968*zb^4 + 317*zb^5))/
       (24*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 1, 0, 1, 1, zb] + 
    (-(nf*(-40 + 218*nc^2 - 148*nc^4 + 20*zb - 157*nc^2*zb + 122*nc^4*zb))/
       (24*nc^2) + (nc^3*(-211 - 10*zb + 315*zb^2 + 55*zb^3 - 360*zb^4 + 
         136*zb^5))/(6*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 1, 1, 0, 0, zb] + 
    ((nf*(-66 + 328*nc^2 - 226*nc^4 + 33*zb - 260*nc^2*zb + 209*nc^4*zb))/
       (48*nc^2) - (nc^3*(-163 - 19*zb + 285*zb^2 - 8*zb^3 - 258*zb^4 + 
         103*zb^5))/(6*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 1, 1, 0, 1, zb] + 
    ((nf*(-154 + 816*nc^2 - 502*nc^4 + 77*zb - 750*nc^2*zb + 585*nc^4*zb))/
       (96*nc^2) - (nc^3*(75 + 286*zb - 351*zb^2 - 46*zb^3 + 75*zb^4))/
       (6*(-2 + zb)*zb))*delta[\[CapitalTau]]*G[1, 1, 1, 1, 0, zb] + 
    (-(nf*(-30 + 64*nc^2 - 18*nc^4 + 15*zb - 186*nc^2*zb + 155*nc^4*zb))/
       (32*nc^2) + (nc^3*(-15 + 31*zb + 13*zb^2 - 25*zb^3 - 19*zb^4 + 
         13*zb^5))/(2*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 1, 1, 1, 1, zb] + 
    (-(nf*(9 + 4*nc^2 + 7*nc^4 - 3*nc^2*zb + 5*nc^4*zb))/(6*nc^2) - 
      (nc^3*(-13 + 70*zb - 183*zb^2 + 212*zb^3 - 99*zb^4 + 16*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 1, 1, 2, 1, zb] + ((nf*(3 + 3*nc^4 - 3*nc^2*zb + 4*nc^4*zb))/
       (6*nc^2) + (nc^3*(-15 + 216*zb - 457*zb^2 + 420*zb^3 - 179*zb^4 + 
         30*zb^5))/(3*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 1, 2, 1, 0, zb] + 
    (-(nf*(20 + 8*nc^2 + 20*nc^4 + 10*zb - 17*nc^2*zb + 44*nc^4*zb))/
       (24*nc^2) - (nc^3*(-132 + 2423*zb - 5410*zb^2 + 5101*zb^3 - 
         2114*zb^4 + 327*zb^5))/(24*(-2 + zb)*(-1 + zb)*zb))*
     delta[\[CapitalTau]]*G[1, 1, 2, 1, 1, zb] + 
    ((nf*(6 + 6*nc^4 + 10*zb + 13*nc^2*zb + 10*nc^4*zb))/(12*nc^2) + 
      (nc^3*(-48 + 861*zb - 1778*zb^2 + 1599*zb^3 - 682*zb^4 + 117*zb^5))/
       (12*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 1, 2, 2, 1, zb] + (-((-1 + nc)*(1 + nc)*nf*zb)/2 - 
      (nc^3*(-10 + 241*zb - 496*zb^2 + 431*zb^3 - 176*zb^4 + 29*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 2, 1, 0, 0, zb] + (((-6 + 5*nc^2)*nf*zb)/12 + 
      (nc^3*(-14 + 242*zb - 492*zb^2 + 427*zb^3 - 177*zb^4 + 30*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 2, 1, 0, 1, zb] + (((6 - 18*nc^2 + 31*nc^4)*nf*zb)/(24*nc^2) + 
      (nc^3*(-38 + 1112*zb - 2296*zb^2 + 1993*zb^3 - 809*zb^4 + 132*zb^5))/
       (6*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 2, 1, 1, 0, zb] + (-((8 - 29*nc^2 + 51*nc^4)*nf*zb)/(24*nc^2) - 
      (nc^3*(-136 + 4003*zb - 8574*zb^2 + 7637*zb^3 - 3066*zb^4 + 475*zb^5))/
       (24*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 2, 1, 1, 1, zb] + (((8 + 9*nc^2 + 6*nc^4)*nf*zb)/(12*nc^2) + 
      (nc^3*(-44 + 821*zb - 1638*zb^2 + 1399*zb^3 - 582*zb^4 + 101*zb^5))/
       (12*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 2, 1, 2, 1, zb] + (-((6 + 6*nc^2 + 5*nc^4)*nf*zb)/(12*nc^2) - 
      (nc^3*(-16 + 391*zb - 776*zb^2 + 656*zb^3 - 271*zb^4 + 47*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 2, 2, 1, 0, zb] + (((26 + 20*nc^2 + 35*nc^4)*nf*zb)/(24*nc^2) + 
      (nc^3*(-23 + 944*zb - 1947*zb^2 + 1681*zb^3 - 678*zb^4 + 110*zb^5))/
       (6*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 2, 2, 1, 1, zb] + (-((6 + 8*nc^2 + 3*nc^4)*nf*zb)/(6*nc^2) - 
      (nc^3*(-13 + 262*zb - 515*zb^2 + 434*zb^3 - 181*zb^4 + 32*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]]*
     G[1, 2, 2, 2, 1, zb] + (3*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*
      G[2, 1, 0, 0, 0, zb])/((-2 + zb)*(-1 + zb)) - 
    (41*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 1, 0, 0, 1, zb])/
     (12*(-2 + zb)*(-1 + zb)) - (11*nc^3*(3 - 3*zb + zb^2)^2*
      delta[\[CapitalTau]]*G[2, 1, 0, 1, 0, zb])/(3*(-2 + zb)*(-1 + zb)) + 
    (15*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 1, 0, 1, 1, zb])/
     (4*(-2 + zb)*(-1 + zb)) - (35*nc^3*(3 - 3*zb + zb^2)^2*
      delta[\[CapitalTau]]*G[2, 1, 1, 0, 0, zb])/(3*(-2 + zb)*(-1 + zb)) + 
    (77*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 1, 1, 0, 1, zb])/
     (8*(-2 + zb)*(-1 + zb)) + (69*nc^3*(3 - 3*zb + zb^2)^2*
      delta[\[CapitalTau]]*G[2, 1, 1, 1, 0, zb])/(4*(-2 + zb)*(-1 + zb)) - 
    (35*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 1, 1, 1, 1, zb])/
     (3*(-2 + zb)*(-1 + zb)) + (17*nc^3*(3 - 3*zb + zb^2)^2*
      delta[\[CapitalTau]]*G[2, 1, 1, 2, 1, zb])/(2*(-2 + zb)*(-1 + zb)) - 
    (13*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 1, 2, 1, 0, zb])/
     ((-2 + zb)*(-1 + zb)) + (197*nc^3*(3 - 3*zb + zb^2)^2*
      delta[\[CapitalTau]]*G[2, 1, 2, 1, 1, zb])/(12*(-2 + zb)*(-1 + zb)) - 
    (17*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 1, 2, 2, 1, zb])/
     (2*(-2 + zb)*(-1 + zb)) + (35*nc^3*(3 - 3*zb + zb^2)^2*
      delta[\[CapitalTau]]*G[2, 2, 1, 0, 0, zb])/(3*(-2 + zb)*(-1 + zb)) - 
    (40*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 2, 1, 0, 1, zb])/
     (3*(-2 + zb)*(-1 + zb)) - (149*nc^3*(3 - 3*zb + zb^2)^2*
      delta[\[CapitalTau]]*G[2, 2, 1, 1, 0, zb])/(6*(-2 + zb)*(-1 + zb)) + 
    (26*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 2, 1, 1, 1, zb])/
     ((-2 + zb)*(-1 + zb)) - (33*nc^3*(3 - 3*zb + zb^2)^2*
      delta[\[CapitalTau]]*G[2, 2, 1, 2, 1, zb])/(4*(-2 + zb)*(-1 + zb)) + 
    (14*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 2, 2, 1, 0, zb])/
     ((-2 + zb)*(-1 + zb)) - (131*nc^3*(3 - 3*zb + zb^2)^2*
      delta[\[CapitalTau]]*G[2, 2, 2, 1, 1, zb])/(8*(-2 + zb)*(-1 + zb)) + 
    (33*nc^3*(3 - 3*zb + zb^2)^2*delta[\[CapitalTau]]*G[2, 2, 2, 2, 1, zb])/
     (4*(-2 + zb)*(-1 + zb)) + (5*nc^3*PlusD[1 - z, 4]*
      PlusD[\[CapitalTau], 0])/8 + G[2, 2, 1, 1, zb]*
     (((nc^3*(21768 - 43632*zb + 37089*zb^2 - 15258*zb^3 + 2486*zb^4))/
         (144*(-2 + zb)*(-1 + zb)) - (nf*(-416 - 1176*nc^2 + 950*nc^4 + 
           832*zb + 2352*nc^2*zb - 1915*nc^4*zb - 312*zb^2 - 1542*nc^2*zb^2 + 
           2124*nc^4*zb^2 - 104*zb^3 + 366*nc^2*zb^3 - 1165*nc^4*zb^3 + 
           52*zb^4 - 18*nc^2*zb^4 + 238*nc^4*zb^4))/(144*nc^2*(-2 + zb)*
          (-1 + zb)))*delta[\[CapitalTau]] - 
      (27*nc^3*(3 - 3*zb + zb^2)^2*PlusD[\[CapitalTau], 0])/
       (2*(-2 + zb)*(-1 + zb))) + G[2, 1, 1, 0, zb]*
     (((nc^3*(9224 - 18448*zb + 15501*zb^2 - 6277*zb^3 + 1001*zb^4))/
         (36*(-2 + zb)*(-1 + zb)) - (nf*(-96 - 1408*nc^2 + 988*nc^4 + 
           192*zb + 2816*nc^2*zb - 1976*nc^4*zb - 72*zb^2 - 2400*nc^2*zb^2 + 
           2091*nc^4*zb^2 - 24*zb^3 + 992*nc^2*zb^3 - 1103*nc^4*zb^3 + 
           12*zb^4 - 160*nc^2*zb^4 + 220*nc^4*zb^4))/(144*nc^2*(-2 + zb)*
          (-1 + zb)))*delta[\[CapitalTau]] - 
      (9*nc^3*(3 - 3*zb + zb^2)^2*PlusD[\[CapitalTau], 0])/
       ((-2 + zb)*(-1 + zb))) + G[2, 1, 2, 1, zb]*
     (((nc^3*(5038 - 10108*zb + 8133*zb^2 - 3074*zb^3 + 462*zb^4))/
         (72*(-2 + zb)*(-1 + zb)) - (nf*(-128 - 476*nc^2 + 234*nc^4 + 
           256*zb + 952*nc^2*zb - 473*nc^4*zb - 96*zb^2 - 603*nc^2*zb^2 + 
           489*nc^4*zb^2 - 32*zb^3 + 127*nc^2*zb^3 - 252*nc^4*zb^3 + 
           16*zb^4 - 2*nc^2*zb^4 + 50*nc^4*zb^4))/(72*nc^2*(-2 + zb)*
          (-1 + zb)))*delta[\[CapitalTau]] - 
      (6*nc^3*(3 - 3*zb + zb^2)^2*PlusD[\[CapitalTau], 0])/
       ((-2 + zb)*(-1 + zb))) + G[2, 1, 0, 1, zb]*
     (((nc^3*(1654 - 3308*zb + 2722*zb^2 - 1068*zb^3 + 165*zb^4))/
         (12*(-2 + zb)*(-1 + zb)) - (nf*(-472 + 236*nc^2 + 944*zb - 
           472*nc^2*zb - 798*zb^2 + 465*nc^2*zb^2 + 326*zb^3 - 
           229*nc^2*zb^3 - 52*zb^4 + 44*nc^2*zb^4))/(72*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] - (3*nc^3*(3 - 3*zb + zb^2)^2*
        PlusD[\[CapitalTau], 0])/((-2 + zb)*(-1 + zb))) + 
    G[2, 1, 0, 0, zb]*
     ((-(nc^3*(1558 - 3116*zb + 2602*zb^2 - 1044*zb^3 + 165*zb^4))/
         (12*(-2 + zb)*(-1 + zb)) + (nf*(-172 + 120*nc^2 + 344*zb - 
           240*nc^2*zb - 303*zb^2 + 243*nc^2*zb^2 + 131*zb^3 - 
           123*nc^2*zb^3 - 22*zb^4 + 24*nc^2*zb^4))/(36*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] + (3*nc^3*(3 - 3*zb + zb^2)^2*
        PlusD[\[CapitalTau], 0])/((-2 + zb)*(-1 + zb))) + 
    G[2, 2, 2, 1, zb]*
     ((-(nc^3*(4932 - 9896*zb + 7731*zb^2 - 2778*zb^3 + 396*zb^4))/
         (72*(-2 + zb)*(-1 + zb)) + (nf*(-192 - 592*nc^2 + 270*nc^4 + 
           384*zb + 1184*nc^2*zb - 545*nc^4*zb - 144*zb^2 - 684*nc^2*zb^2 + 
           549*nc^4*zb^2 - 48*zb^3 + 92*nc^2*zb^3 - 276*nc^4*zb^3 + 24*zb^4 + 
           14*nc^2*zb^4 + 54*nc^4*zb^4))/(72*nc^2*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] + (6*nc^3*(3 - 3*zb + zb^2)^2*
        PlusD[\[CapitalTau], 0])/((-2 + zb)*(-1 + zb))) + 
    G[2, 1, 1, 1, zb]*
     ((-(nc^3*(22101 - 44202*zb + 37881*zb^2 - 15780*zb^3 + 2585*zb^4))/
         (72*(-2 + zb)*(-1 + zb)) + (nf*(-128 - 1364*nc^2 + 1320*nc^4 + 
           256*zb + 2728*nc^2*zb - 2640*nc^4*zb - 96*zb^2 - 2505*nc^2*zb^2 + 
           2931*nc^4*zb^2 - 32*zb^3 + 1141*nc^2*zb^3 - 1611*nc^4*zb^3 + 
           16*zb^4 - 200*nc^2*zb^4 + 328*nc^4*zb^4))/(144*nc^2*(-2 + zb)*
          (-1 + zb)))*delta[\[CapitalTau]] + 
      (33*nc^3*(3 - 3*zb + zb^2)^2*PlusD[\[CapitalTau], 0])/
       (4*(-2 + zb)*(-1 + zb))) + G[2, 2, 1, 0, zb]*
     ((-(nc^3*(3706 - 7412*zb + 5892*zb^2 - 2186*zb^3 + 319*zb^4))/
         (36*(-2 + zb)*(-1 + zb)) + (nf*(-96 - 608*nc^2 + 236*nc^4 + 192*zb + 
           1216*nc^2*zb - 472*nc^4*zb - 72*zb^2 - 840*nc^2*zb^2 + 
           465*nc^4*zb^2 - 24*zb^3 + 232*nc^2*zb^3 - 229*nc^4*zb^3 + 
           12*zb^4 - 20*nc^2*zb^4 + 44*nc^4*zb^4))/(72*nc^2*(-2 + zb)*
          (-1 + zb)))*delta[\[CapitalTau]] + 
      (9*nc^3*(3 - 3*zb + zb^2)^2*PlusD[\[CapitalTau], 0])/
       ((-2 + zb)*(-1 + zb))) + G[0, 1, 1, 0, zb]*
     (((nc^3*(1474 - 3008*zb + 12609*zb^2 - 11130*zb^3 + 5192*zb^4))/
         (144*(-1 + zb)*zb) - (nf*(536*nc^4 - 1102*nc^4*zb + 153*zb^2 - 
           1332*nc^2*zb^2 + 3063*nc^4*zb^2 - 153*zb^3 + 1332*nc^2*zb^3 - 
           2517*nc^4*zb^3 + 60*zb^4 - 368*nc^2*zb^4 + 884*nc^4*zb^4))/
         (288*nc^2*(-1 + zb)*zb))*delta[\[CapitalTau]] - 
      (15*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 0])/((-1 + zb)*zb)) + 
    G[0, 1, 0, 1, zb]*
     (((nc^3*(649 - 1310*zb + 5658*zb^2 - 5008*zb^3 + 2376*zb^4))/
         (72*(-1 + zb)*zb) - (nf*(236*nc^4 - 478*nc^4*zb + 144*zb^2 - 
           531*nc^2*zb^2 + 1209*nc^4*zb^2 - 144*zb^3 + 531*nc^2*zb^3 - 
           971*nc^4*zb^3 + 36*zb^4 - 150*nc^2*zb^4 + 370*nc^4*zb^4))/
         (144*nc^2*(-1 + zb)*zb))*delta[\[CapitalTau]] - 
      (29*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 0])/(2*(-1 + zb)*zb)) + 
    G[0, 0, 1, 1, zb]*
     (((nc^3*(506 - 1036*zb + 4224*zb^2 - 3716*zb^3 + 1793*zb^4))/
         (72*(-1 + zb)*zb) - (nf*(368*nc^4 - 760*nc^4*zb - 45*zb^2 - 
           1020*nc^2*zb^2 + 2073*nc^4*zb^2 + 45*zb^3 + 1020*nc^2*zb^3 - 
           1697*nc^4*zb^3 + 12*zb^4 - 292*nc^2*zb^4 + 592*nc^4*zb^4))/
         (288*nc^2*(-1 + zb)*zb))*delta[\[CapitalTau]] - 
      (29*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 0])/(2*(-1 + zb)*zb)) + 
    G[0, 1, 2, 1, zb]*((-(nc^3*(22 - 32*zb + 195*zb^2 - 174*zb^3 + 66*zb^4))/
         (36*(-1 + zb)*zb) - (nf*(-4*nc^4 + 5*nc^4*zb + 36*zb^2 + 
           51*nc^2*zb^2 - 9*nc^4*zb^2 - 36*zb^3 - 51*nc^2*zb^3 + 
           6*nc^4*zb^3 + 6*zb^4 + 10*nc^2*zb^4))/(36*nc^2*(-1 + zb)*zb))*
       delta[\[CapitalTau]] - (nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 
         0])/((-1 + zb)*zb)) + G[0, 1, 1, 1, zb]*
     ((-(nc^3*(770 - 1576*zb + 5733*zb^2 - 4960*zb^3 + 2387*zb^4))/
         (72*(-1 + zb)*zb) + (nf*(280*nc^4 - 578*nc^4*zb + 24*zb^2 - 
           621*nc^2*zb^2 + 1413*nc^4*zb^2 - 24*zb^3 + 621*nc^2*zb^3 - 
           1127*nc^4*zb^3 + 16*zb^4 - 172*nc^2*zb^4 + 428*nc^4*zb^4))/
         (144*nc^2*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (31*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 0])/(4*(-1 + zb)*zb)) + 
    G[0, 0, 0, 1, zb]*
     ((-(nc^3*(1232 - 2488*zb + 11226*zb^2 - 9992*zb^3 + 4609*zb^4))/
         (144*(-1 + zb)*zb) + (nf*(448*nc^4 - 908*nc^4*zb + 213*zb^2 - 
           1122*nc^2*zb^2 + 2361*nc^4*zb^2 - 213*zb^3 + 1122*nc^2*zb^3 - 
           1909*nc^4*zb^3 + 52*zb^4 - 292*nc^2*zb^4 + 708*nc^4*zb^4))/
         (288*nc^2*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (15*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 0])/((-1 + zb)*zb)) + 
    G[0, 0, 1, 0, zb]*
     ((-(nc^3*(1408 - 2876*zb + 11727*zb^2 - 10314*zb^3 + 4818*zb^4))/
         (144*(-1 + zb)*zb) + (nf*(512*nc^4 - 1054*nc^4*zb + 207*zb^2 - 
           1218*nc^2*zb^2 + 2481*nc^4*zb^2 - 207*zb^3 + 1218*nc^2*zb^3 - 
           1959*nc^4*zb^3 + 60*zb^4 - 320*nc^2*zb^4 + 748*nc^4*zb^4))/
         (288*nc^2*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (16*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 0])/((-1 + zb)*zb)) + 
    G[0, 1, 0, 0, zb]*
     ((-(nc^3*(1386 - 2760*zb + 12219*zb^2 - 10834*zb^3 + 5093*zb^4))/
         (144*(-1 + zb)*zb) + (nf*(504*nc^4 - 1002*nc^4*zb + 315*zb^2 - 
           1260*nc^2*zb^2 + 2451*nc^4*zb^2 - 315*zb^3 + 1260*nc^2*zb^3 - 
           1949*nc^4*zb^3 + 84*zb^4 - 336*nc^2*zb^4 + 760*nc^4*zb^4))/
         (288*nc^2*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (33*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 0])/(2*(-1 + zb)*zb)) + 
    G[0, 0, 0, 0, zb]*(((nc^3*(-55 + 453*zb - 398*zb^2 + 187*zb^3))/
         (6*(-1 + zb)) - (nf*(-240*nc^4 + 105*zb - 540*nc^2*zb + 
           1155*nc^4*zb - 105*zb^2 + 540*nc^2*zb^2 - 915*nc^4*zb^2 + 
           28*zb^3 - 144*nc^2*zb^3 + 356*nc^4*zb^3))/(144*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - (15*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*
        PlusD[\[CapitalTau], 0])/(-1 + zb)) + G[1, 0, 1, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(36*nc) - 
        (nc^3*(-704 + 6672*zb - 18892*zb^2 + 21942*zb^3 - 12593*zb^4 + 
           2783*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) + 
        (nf*(-512*nc^4 - 654*zb + 2076*nc^2*zb - 514*nc^4*zb + 1347*zb^2 - 
           2238*nc^2*zb^2 + 157*nc^4*zb^2 - 924*zb^3 - 412*nc^2*zb^3 + 
           2032*nc^4*zb^3 + 183*zb^4 + 1090*nc^2*zb^4 - 2007*nc^4*zb^4 + 
           12*zb^5 - 292*nc^2*zb^5 + 528*nc^4*zb^5))/(288*nc^2*(-2 + zb)*
          (-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-((1 - 30*nc^2 + 23*nc^4)*nf*(-2 + zb))/(16*nc^2) + 
        (3*nc^3*(7 + 4*zb - 6*zb^2 - 5*zb^3 + 7*zb^4))/(2*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0]) + G[1, 1, 1, 1, zb]*
     (((17*(-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(72*nc) + 
        (nc^3*(-110 + 1228*zb - 7572*zb^2 + 14489*zb^3 - 10059*zb^4 + 
           2288*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) - 
        (nf*(-160*nc^4 - 614*zb + 8036*nc^2*zb - 10558*nc^4*zb + 1213*zb^2 - 
           18286*nc^2*zb^2 + 25521*nc^4*zb^2 - 489*zb^3 + 12950*nc^2*zb^3 - 
           18493*nc^4*zb^3 - 238*zb^4 - 2684*nc^2*zb^4 + 3738*nc^4*zb^4 + 
           128*zb^5 - 112*nc^2*zb^5 + 240*nc^4*zb^5))/(576*nc^2*(-2 + zb)*
          (-1 + zb)*zb))*delta[\[CapitalTau]] + 
      ((nf*(-22 + 80*nc^2 - 50*nc^4 + 11*zb - 154*nc^2*zb + 135*nc^4*zb))/
         (32*nc^2) - (nc^3*(9 + 22*zb - 59*zb^2 + 6*zb^3 + 9*zb^4))/
         (2*(-2 + zb)*zb))*PlusD[\[CapitalTau], 0]) + 
    G[1, 0, 0, 0, zb]*(((5*(-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(72*nc) - 
        (nc^3*(352 - 1082*zb + 3783*zb^2 - 3647*zb^3 + 1639*zb^4))/
         (36*(-1 + zb)*zb) + (nf*(512*nc^4 + 403*zb - 1054*nc^2*zb + 
           491*nc^4*zb - 405*zb^2 + 420*nc^2*zb^2 + 225*nc^4*zb^2 + 6*zb^3 + 
           530*nc^2*zb^3 - 1128*nc^4*zb^3 + 56*zb^4 - 272*nc^2*zb^4 + 
           728*nc^4*zb^4))/(288*nc^2*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*(-5 + 19*nc^2)*nf*(-2 + zb))/(16*nc^2) + 
        (3*nc^3*(11 - 6*zb + 9*zb^2 - 14*zb^3 + 11*zb^4))/(2*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0]) + G[1, 0, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(18*nc) + 
        (nc^3*(-2266 + 9435*zb - 33758*zb^2 + 43957*zb^3 - 27466*zb^4 + 
           6446*zb^5))/(144*(-2 + zb)*(-1 + zb)*zb) - 
        (nf*(-824*nc^4 - 888*zb + 2448*nc^2*zb - 1672*nc^4*zb + 1326*zb^2 - 
           2748*nc^2*zb^2 + 2572*nc^4*zb^2 - 459*zb^3 - 2*nc^2*zb^3 + 
           427*nc^4*zb^3 - 111*zb^4 + 910*nc^2*zb^4 - 1755*nc^4*zb^4 + 
           60*zb^5 - 264*nc^2*zb^5 + 580*nc^4*zb^5))/(288*nc^2*(-2 + zb)*
          (-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*(-3 + 10*nc^2)*nf*(-2 + zb))/(8*nc^2) - 
        (nc^3*(15 - 4*zb + 6*zb^2 - 17*zb^3 + 15*zb^4))/((-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0]) + G[1, 0, 0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(18*nc) + 
        (nc^3*(-2464 + 10942*zb - 36844*zb^2 + 46089*zb^3 - 28052*zb^4 + 
           6501*zb^5))/(144*(-2 + zb)*(-1 + zb)*zb) - 
        (nf*(-896*nc^4 - 652*zb + 1948*nc^2*zb - 440*nc^4*zb + 968*zb^2 - 
           1586*nc^2*zb^2 - 258*nc^4*zb^2 - 303*zb^3 - 830*nc^2*zb^3 + 
           2735*nc^4*zb^3 - 113*zb^4 + 1104*nc^2*zb^4 - 2561*nc^4*zb^4 + 
           52*zb^5 - 268*nc^2*zb^5 + 684*nc^4*zb^5))/(288*nc^2*(-2 + zb)*
          (-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*nf*(-2 + zb))/(4*nc^2) - 
        (nc^3*(29 - 10*zb + 15*zb^2 - 34*zb^3 + 29*zb^4))/(2*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0]) + G[1, 1, 2, 1, zb]*
     ((-(nc^3*(121 + 3294*zb - 8089*zb^2 + 7777*zb^3 - 3598*zb^4 + 660*zb^5))/
         (36*(-2 + zb)*(-1 + zb)*zb) + (nf*(44*nc^4 - 124*zb - 418*nc^2*zb + 
           112*nc^4*zb + 74*zb^2 + 653*nc^2*zb^2 - 526*nc^4*zb^2 + 162*zb^3 - 
           276*nc^2*zb^3 + 701*nc^4*zb^3 - 140*zb^4 + 31*nc^2*zb^4 - 
           333*nc^4*zb^4 + 28*zb^5 - 2*nc^2*zb^5 + 50*nc^4*zb^5))/
         (72*nc^2*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      ((nf*(2 + 2*nc^4 - 2*nc^2*zb + 3*nc^4*zb))/(4*nc^2) + 
        (nc^3*(-2 + 24*zb - 60*zb^2 + 63*zb^3 - 27*zb^4 + 4*zb^5))/
         ((-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0]) + 
    G[1, 2, 1, 0, zb]*
     (((nc^3*(132 + 8373*zb - 19430*zb^2 + 17817*zb^3 - 7904*zb^4 + 
           1408*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) - 
        (nf*(24*nc^4 - 48*zb - 430*nc^2*zb + 206*nc^4*zb + 24*zb^2 + 
           833*nc^2*zb^2 - 588*nc^4*zb^2 + 72*zb^3 - 609*nc^2*zb^3 + 
           654*nc^4*zb^3 - 60*zb^4 + 214*nc^2*zb^4 - 292*nc^4*zb^4 + 
           12*zb^5 - 32*nc^2*zb^5 + 44*nc^4*zb^5))/(72*nc^2*(-2 + zb)*
          (-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*zb)/2 - (nc^3*(-2 + 59*zb - 124*zb^2 + 
           109*zb^3 - 44*zb^4 + 7*zb^5))/((-2 + zb)*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0]) + G[1, 2, 2, 1, zb]*
     (((nc^3*(132 + 5121*zb - 11988*zb^2 + 10893*zb^3 - 4708*zb^4 + 
           814*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) - 
        (nf*(24*nc^4 - 180*zb - 506*nc^2*zb + 190*nc^4*zb + 294*zb^2 + 
           955*nc^2*zb^2 - 590*nc^4*zb^2 - 54*zb^3 - 519*nc^2*zb^3 + 
           705*nc^4*zb^3 - 72*zb^4 + 80*nc^2*zb^4 - 335*nc^4*zb^4 + 24*zb^5 + 
           2*nc^2*zb^5 + 54*nc^4*zb^5))/(72*nc^2*(-2 + zb)*(-1 + zb)*zb))*
       delta[\[CapitalTau]] + (-((1 - nc + nc^2)*(1 + nc + nc^2)*nf*zb)/
         (2*nc^2) - (nc^3*(-2 + 59*zb - 120*zb^2 + 103*zb^3 - 42*zb^4 + 
           7*zb^5))/((-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0]) + 
    G[1, 2, 1, 1, zb]*
     ((-(nc^3*(220 + 12533*zb - 28919*zb^2 + 27229*zb^3 - 12570*zb^4 + 
            2321*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) + 
        (nf*(80*nc^4 - 292*zb - 1020*nc^2*zb + 864*nc^4*zb + 350*zb^2 + 
           1758*nc^2*zb^2 - 2420*nc^4*zb^2 + 114*zb^3 - 1104*nc^2*zb^3 + 
           2849*nc^4*zb^3 - 212*zb^4 + 356*nc^2*zb^4 - 1395*nc^4*zb^4 + 
           52*zb^5 - 58*nc^2*zb^5 + 238*nc^4*zb^5))/(144*nc^2*(-2 + zb)*
          (-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (((1 - 3*nc^2 + 5*nc^4)*nf*zb)/(4*nc^2) + 
        (nc^3*(-2 + 86*zb - 188*zb^2 + 169*zb^3 - 67*zb^4 + 10*zb^5))/
         ((-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0]) + 
    G[1, 1, 0, 1, zb]*((((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(36*nc) - 
        (nc^3*(-3366 + 31785*zb - 96914*zb^2 + 116249*zb^3 - 66850*zb^4 + 
           14608*zb^5))/(288*(-2 + zb)*(-1 + zb)*zb) + 
        (nf*(-612*nc^4 - 834*zb + 1924*nc^2*zb - 2054*nc^4*zb + 1299*zb^2 - 
           1646*nc^2*zb^2 + 3698*nc^4*zb^2 - 441*zb^3 - 970*nc^2*zb^3 - 
           726*nc^4*zb^3 - 144*zb^4 + 1304*nc^2*zb^4 - 1310*nc^4*zb^4 + 
           72*zb^5 - 324*nc^2*zb^5 + 524*nc^4*zb^5))/(288*nc^2*(-2 + zb)*
          (-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(14 - 62*nc^2 - 7*zb + 43*nc^2*zb))/
         (16*nc^2) + (nc^3*(-21 - 10*zb + 47*zb^2 - 8*zb^3 - 29*zb^4 + 
           12*zb^5))/((-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0]) + 
    G[1, 1, 1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(18*nc) - 
        (nc^3*(-1342 + 12684*zb - 35380*zb^2 + 41983*zb^3 - 24237*zb^4 + 
           5302*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) + 
        (nf*(-976*nc^4 - 726*zb + 4108*nc^2*zb - 4302*nc^4*zb + 1203*zb^2 - 
           7094*nc^2*zb^2 + 10235*nc^4*zb^2 - 414*zb^3 + 3212*nc^2*zb^3 - 
           5704*nc^4*zb^3 - 171*zb^4 + 278*nc^2*zb^4 - 417*nc^4*zb^4 + 
           84*zb^5 - 312*nc^2*zb^5 + 660*nc^4*zb^5))/(288*nc^2*(-2 + zb)*
          (-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-(nf*(-18 + 104*nc^2 - 74*nc^4 + 9*zb - 84*nc^2*zb + 69*nc^4*zb))/
         (16*nc^2) + (nc^3*(-31 - 51*zb + 161*zb^2 - 66*zb^3 - 44*zb^4 + 
           23*zb^5))/(2*(-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0]) + 
    G[1, 1, 0, 0, zb]*((-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(18*nc) + 
        (nc^3*(-3080 + 22984*zb - 64806*zb^2 + 75731*zb^3 - 43666*zb^4 + 
           9669*zb^5))/(144*(-2 + zb)*(-1 + zb)*zb) - 
        (nf*(-1120*nc^4 - 900*zb + 2840*nc^2*zb - 2400*nc^4*zb + 1380*zb^2 - 
           3148*nc^2*zb^2 + 4990*nc^4*zb^2 - 423*zb^3 - 344*nc^2*zb^3 - 
           1149*nc^4*zb^3 - 189*zb^4 + 1372*nc^2*zb^4 - 1881*nc^4*zb^4 + 
           84*zb^5 - 384*nc^2*zb^5 + 792*nc^4*zb^5))/(288*nc^2*(-2 + zb)*
          (-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(2 - 9*nc^2 - zb + 6*nc^2*zb))/(2*nc^2) - 
        (nc^3*(-60 + zb + 70*zb^2 + 17*zb^3 - 88*zb^4 + 33*zb^5))/
         (2*(-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0]) + 
    PlusD[1 - z, 3]*(((-55*nc^3)/36 + (5*nc^2*nf)/18)*
       PlusD[\[CapitalTau], 0] + (5*nc^3*PlusD[\[CapitalTau], 1])/2) + 
    G[2, 1, 1, zb]*(((nf*(-4140 - 5188*nc^2 + 4820*nc^4 + 8316*zb + 
           11492*nc^2*zb - 10750*nc^4*zb - 5079*zb^2 - 8253*nc^2*zb^2 + 
           13110*nc^4*zb^2 + 912*zb^3 + 2228*nc^2*zb^3 - 7450*nc^4*zb^3 + 
           33*zb^4 - 163*nc^2*zb^4 + 1520*nc^4*zb^4))/(432*nc^2*(-2 + zb)*
          (-1 + zb)) + (nc^3*(-20348 + 5859*Pi^2 + 40726*zb - 11718*Pi^2*zb - 
           32700*zb^2 + 9765*Pi^2*zb^2 + 12322*zb^3 - 3906*Pi^2*zb^3 - 
           2006*zb^4 + 651*Pi^2*zb^4))/(432*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] + 
      ((nc^3*(1082 - 2164*zb + 1875*zb^2 - 793*zb^3 + 132*zb^4))/
         (6*(-2 + zb)*(-1 + zb)) - (nf*(-16 - 96*nc^2 + 164*nc^4 + 32*zb + 
           192*nc^2*zb - 328*nc^4*zb - 12*zb^2 - 192*nc^2*zb^2 + 
           345*nc^4*zb^2 - 4*zb^3 + 96*nc^2*zb^3 - 181*nc^4*zb^3 + 2*zb^4 - 
           18*nc^2*zb^4 + 36*nc^4*zb^4))/(24*nc^2*(-2 + zb)*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - (5*nc^3*(3 - 3*zb + zb^2)^2*
        PlusD[\[CapitalTau], 1])/((-2 + zb)*(-1 + zb))) + 
    G[2, 1, 0, zb]*
     ((-(nf*(-804 - 1124*nc^2 + 824*nc^4 + 1608*zb + 2464*nc^2*zb - 
            1864*nc^4*zb - 1005*zb^2 - 1781*nc^2*zb^2 + 2210*nc^4*zb^2 + 
            201*zb^3 + 495*nc^2*zb^3 - 1224*nc^4*zb^3 - 40*nc^2*zb^4 + 
            246*nc^4*zb^4))/(144*nc^2*(-2 + zb)*(-1 + zb)) - 
        (nc^3*(-494 + 567*Pi^2 + 988*zb - 1134*Pi^2*zb + 75*zb^2 + 
           945*Pi^2*zb^2 - 569*zb^3 - 378*Pi^2*zb^3 + 148*zb^4 + 
           63*Pi^2*zb^4))/(108*(-2 + zb)*(-1 + zb)))*delta[\[CapitalTau]] + 
      (-(nc^3*(1270 - 2540*zb + 2154*zb^2 - 884*zb^3 + 143*zb^4))/
         (12*(-2 + zb)*(-1 + zb)) + (nf*(-36 + 40*nc^2 + 72*zb - 80*nc^2*zb - 
           69*zb^2 + 81*nc^2*zb^2 + 33*zb^3 - 41*nc^2*zb^3 - 6*zb^4 + 
           8*nc^2*zb^4))/(12*(-2 + zb)*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      (3*nc^3*(3 - 3*zb + zb^2)^2*PlusD[\[CapitalTau], 1])/
       ((-2 + zb)*(-1 + zb))) + G[2, 2, 1, zb]*
     ((-(nf*(-884 - 1284*nc^2 + 656*nc^4 + 1792*zb + 2808*nc^2*zb - 
            1540*nc^4*zb - 1041*zb^2 - 1741*nc^2*zb^2 + 2018*nc^4*zb^2 + 
            139*zb^3 + 277*nc^2*zb^3 - 1188*nc^4*zb^3 + 22*zb^4 + 
            26*nc^2*zb^4 + 246*nc^4*zb^4))/(144*nc^2*(-2 + zb)*(-1 + zb)) - 
        (nc^3*(-5792 + 2295*Pi^2 + 11602*zb - 4590*Pi^2*zb - 8562*zb^2 + 
           3825*Pi^2*zb^2 + 2752*zb^3 - 1530*Pi^2*zb^3 - 374*zb^4 + 
           255*Pi^2*zb^4))/(216*(-2 + zb)*(-1 + zb)))*delta[\[CapitalTau]] + 
      (-(nc^3*(742 - 1484*zb + 1230*zb^2 - 488*zb^3 + 77*zb^4))/
         (12*(-2 + zb)*(-1 + zb)) + (nf*(-16 - 48*nc^2 + 40*nc^4 + 32*zb + 
           96*nc^2*zb - 80*nc^4*zb - 12*zb^2 - 60*nc^2*zb^2 + 81*nc^4*zb^2 - 
           4*zb^3 + 12*nc^2*zb^3 - 41*nc^4*zb^3 + 2*zb^4 + 8*nc^4*zb^4))/
         (12*nc^2*(-2 + zb)*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      (5*nc^3*(3 - 3*zb + zb^2)^2*PlusD[\[CapitalTau], 1])/
       ((-2 + zb)*(-1 + zb))) + G[0, 1, 1, zb]*
     ((-(nf^2*(12*nc^2 - 24*nc^2*zb + 15*zb^2 + 21*nc^2*zb^2 - 15*zb^3 - 
            9*nc^2*zb^3 + 4*zb^4 + 8*nc^2*zb^4))/(216*nc*(-1 + zb)*zb) + 
        (nf*(4496*nc^4 - 216*nc^2*zb - 8632*nc^4*zb + 2007*zb^2 - 
           12774*nc^2*zb^2 + 30819*nc^4*zb^2 - 2367*zb^3 + 14682*nc^2*zb^3 - 
           28087*nc^4*zb^3 + 966*zb^4 - 3872*nc^2*zb^4 + 11650*nc^4*zb^4))/
         (1728*nc^2*(-1 + zb)*zb) + (nc^3*(-6488 + 1299*Pi^2 + 12751*zb - 
           2598*Pi^2*zb - 28563*zb^2 + 3897*Pi^2*zb^2 + 22300*zb^3 - 
           2598*Pi^2*zb^3 - 10148*zb^4 + 1299*Pi^2*zb^4))/(432*(-1 + zb)*zb))*
       delta[\[CapitalTau]] + 
      ((nc^3*(209 - 418*zb + 1905*zb^2 - 1696*zb^3 + 792*zb^4))/
         (24*(-1 + zb)*zb) - (nf*(152*nc^4 - 304*nc^4*zb + 27*zb^2 - 
           438*nc^2*zb^2 + 801*nc^4*zb^2 - 27*zb^3 + 438*nc^2*zb^3 - 
           649*nc^4*zb^3 + 12*zb^4 - 112*nc^2*zb^4 + 244*nc^4*zb^4))/
         (96*nc^2*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] - 
      (19*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 1])/(2*(-1 + zb)*zb)) + 
    G[0, 0, 1, zb]*(((nf^2*(6*nc^2 - 12*nc^2*zb + 15*zb^2 + 3*nc^2*zb^2 - 
           15*zb^3 + 3*nc^2*zb^3 + 4*zb^4 + 2*nc^2*zb^4))/
         (108*nc*(-1 + zb)*zb) - (nf*(3936*nc^4 + 36*nc^2*zb - 7788*nc^4*zb + 
           3603*zb^2 - 13734*nc^2*zb^2 + 33099*nc^4*zb^2 - 4071*zb^3 + 
           15174*nc^2*zb^3 - 30327*nc^4*zb^3 + 1200*zb^4 - 5184*nc^2*zb^4 + 
           12904*nc^4*zb^4))/(1728*nc^2*(-1 + zb)*zb) - 
        (nc^3*(-5550 + 1269*Pi^2 + 11115*zb - 2538*Pi^2*zb - 40632*zb^2 + 
           3807*Pi^2*zb^2 + 35067*zb^3 - 2538*Pi^2*zb^3 - 16579*zb^4 + 
           1269*Pi^2*zb^4))/(432*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-(nc^3*(33 - 66*zb + 291*zb^2 - 258*zb^3 + 121*zb^4))/
         (4*(-1 + zb)*zb) + (nf*(36*nc^4 - 72*nc^4*zb + 15*zb^2 - 
           90*nc^2*zb^2 + 183*nc^4*zb^2 - 15*zb^3 + 90*nc^2*zb^3 - 
           147*nc^4*zb^3 + 4*zb^4 - 24*nc^2*zb^4 + 56*nc^4*zb^4))/
         (24*nc^2*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (14*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 1])/((-1 + zb)*zb)) + 
    G[0, 1, 0, zb]*(((nf^2*(6*nc^2 - 12*nc^2*zb + 15*zb^2 + 3*nc^2*zb^2 - 
           15*zb^3 + 3*nc^2*zb^3 + 4*zb^4 + 2*nc^2*zb^4))/
         (108*nc*(-1 + zb)*zb) - (nf*(4416*nc^4 - 36*nc^2*zb - 8376*nc^4*zb + 
           4275*zb^2 - 15738*nc^2*zb^2 + 36231*nc^4*zb^2 - 4671*zb^3 + 
           17538*nc^2*zb^3 - 33567*nc^4*zb^3 + 1332*zb^4 - 5452*nc^2*zb^4 + 
           14152*nc^4*zb^4))/(1728*nc^2*(-1 + zb)*zb) - 
        (nc^3*(-6354 + 1314*Pi^2 + 12558*zb - 2628*Pi^2*zb - 44313*zb^2 + 
           3942*Pi^2*zb^2 + 38109*zb^3 - 2628*Pi^2*zb^3 - 17707*zb^4 + 
           1314*Pi^2*zb^4))/(432*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-(nc^3*(55 - 110*zb + 477*zb^2 - 422*zb^3 + 198*zb^4))/
         (6*(-1 + zb)*zb) + (nf*(80*nc^4 - 160*nc^4*zb + 45*zb^2 - 
           195*nc^2*zb^2 + 390*nc^4*zb^2 - 45*zb^3 + 195*nc^2*zb^3 - 
           310*nc^4*zb^3 + 12*zb^4 - 52*nc^2*zb^4 + 120*nc^4*zb^4))/
         (48*nc^2*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (29*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 1])/(2*(-1 + zb)*zb)) + 
    G[0, 0, 0, zb]*
     ((-(nf^2*(-24*nc^2 + 75*zb - 3*nc^2*zb - 75*zb^2 + 27*nc^2*zb^2 + 
            20*zb^3 + 4*nc^2*zb^3))/(432*nc*(-1 + zb)) + 
        (nf*(-1860*nc^4 + 2046*zb - 6939*nc^2*zb + 16197*nc^4*zb - 
           2262*zb^2 + 7587*nc^2*zb^2 - 14769*nc^4*zb^2 + 657*zb^3 - 
           2530*nc^2*zb^3 + 6361*nc^4*zb^3))/(864*nc^2*(-1 + zb)) + 
        (nc^3*(916 - 198*Pi^2 - 6816*zb + 594*Pi^2*zb + 5900*zb^2 - 
           396*Pi^2*zb^2 - 2779*zb^3 + 198*Pi^2*zb^3))/(72*(-1 + zb)))*
       delta[\[CapitalTau]] + ((nc^3*(-55 + 453*zb - 398*zb^2 + 187*zb^3))/
         (6*(-1 + zb)) - (nf*(-160*nc^4 + 75*zb - 360*nc^2*zb + 765*nc^4*zb - 
           75*zb^2 + 360*nc^2*zb^2 - 605*nc^4*zb^2 + 20*zb^3 - 96*nc^2*zb^3 + 
           236*nc^4*zb^3))/(96*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 0] - 
      (15*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*PlusD[\[CapitalTau], 1])/
       (-1 + zb)) + G[1, 2, 1, zb]*
     (((nf*(80*nc^4 - 2448*zb - 2926*nc^2*zb + 1894*nc^4*zb + 4038*zb^2 + 
           4631*nc^2*zb^2 - 4469*nc^4*zb^2 - 36*Pi^2*zb^2 - 
           120*nc^2*Pi^2*zb^2 + 60*nc^4*Pi^2*zb^2 - 1641*zb^3 - 
           1542*nc^2*zb^3 + 5807*nc^4*zb^3 + 54*Pi^2*zb^3 + 
           180*nc^2*Pi^2*zb^3 - 90*nc^4*Pi^2*zb^3 - 15*zb^4 - 325*nc^2*zb^4 - 
           3474*nc^4*zb^4 - 18*Pi^2*zb^4 - 60*nc^2*Pi^2*zb^4 + 
           30*nc^4*Pi^2*zb^4 + 66*zb^5 + 152*nc^2*zb^5 + 738*nc^4*zb^5))/
         (432*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
        (nc^3*(-268 - 24*Pi^2 - 2654*zb + 1653*Pi^2*zb - 722*zb^2 - 
           3570*Pi^2*zb^2 + 5363*zb^3 + 3171*Pi^2*zb^3 - 5071*zb^4 - 
           1254*Pi^2*zb^4 + 1409*zb^5 + 189*Pi^2*zb^5))/
         (216*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      ((nc^3*(22 + 895*zb - 2138*zb^2 + 2056*zb^3 - 956*zb^4 + 176*zb^5))/
         (12*(-2 + zb)*(-1 + zb)*zb) - (nf*(8*nc^4 - 16*zb - 58*nc^2*zb + 
           66*nc^4*zb + 8*zb^2 + 107*nc^2*zb^2 - 195*nc^4*zb^2 + 24*zb^3 - 
           75*nc^2*zb^3 + 224*nc^4*zb^3 - 20*zb^4 + 26*nc^2*zb^4 - 
           103*nc^4*zb^4 + 4*zb^5 - 4*nc^2*zb^5 + 16*nc^4*zb^5))/
         (24*nc^2*(-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)*(1 + nc)*nf*zb)/2 - (nc^3*(27 - 62*zb + 57*zb^2 - 
           22*zb^3 + 3*zb^4))/((-2 + zb)*(-1 + zb)))*PlusD[\[CapitalTau], 
        1]) + G[1, 0, 1, zb]*
     ((-(nf^2*(12*nc^2 - 60*zb + 28*nc^2*zb + 105*zb^2 - 57*nc^2*zb^2 - 
            53*zb^3 + 25*nc^2*zb^3 + 8*zb^4 + 4*nc^2*zb^4))/
         (216*nc*(-1 + zb)*zb) - (nf*(-1488*nc^4 - 843*zb + 5083*nc^4*zb + 
           24*Pi^2*zb - 744*nc^2*Pi^2*zb + 468*nc^4*Pi^2*zb - 414*zb^2 + 
           6078*nc^2*zb^2 - 17556*nc^4*zb^2 - 36*Pi^2*zb^2 + 
           1116*nc^2*Pi^2*zb^2 - 702*nc^4*Pi^2*zb^2 + 1539*zb^3 - 
           8650*nc^2*zb^3 + 17473*nc^4*zb^3 + 12*Pi^2*zb^3 - 
           372*nc^2*Pi^2*zb^3 + 234*nc^4*Pi^2*zb^3 - 600*zb^4 + 
           3718*nc^2*zb^4 - 7660*nc^4*zb^4))/(864*nc^2*(-1 + zb)*zb) + 
        (nc^3*(15768 - 4488*Pi^2 - 124694*zb - 180*Pi^2*zb + 350245*zb^2 + 
           4848*Pi^2*zb^2 - 400894*zb^3 + 828*Pi^2*zb^3 + 231063*zb^4 - 
           5496*Pi^2*zb^4 - 51788*zb^5 + 2076*Pi^2*zb^5))/
         (864*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      ((nc^3*(66 - 258*zb + 987*zb^2 - 993*zb^3 + 440*zb^4))/
         (12*(-1 + zb)*zb) - (nf*(48*nc^4 + 48*zb - 171*nc^2*zb + 
           171*nc^4*zb - 45*zb^2 + 108*nc^2*zb^2 - 135*nc^4*zb^2 - 3*zb^3 + 
           51*nc^2*zb^3 - 72*nc^4*zb^3 + 8*zb^4 - 36*nc^2*zb^4 + 
           76*nc^4*zb^4))/(48*nc^2*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*nf*(-2 + zb))/(4*nc^2) - 
        (2*nc^3*(5 + 2*zb - 3*zb^2 - 4*zb^3 + 5*zb^4))/((-1 + zb)*zb))*
       PlusD[\[CapitalTau], 1]) + G[1, 0, 0, zb]*
     (((nf^2*(12*nc^2 - 57*zb + 17*nc^2*zb + 102*zb^2 - 42*nc^2*zb^2 - 
           55*zb^3 + 23*nc^2*zb^3 + 10*zb^4 + 2*nc^2*zb^4))/
         (216*nc*(-1 + zb)*zb) + (nf*(-2208*nc^4 - 390*zb + 105*nc^2*zb + 
           7505*nc^4*zb - 54*Pi^2*zb - 708*nc^2*Pi^2*zb + 402*nc^4*Pi^2*zb - 
           1143*zb^2 + 6774*nc^2*zb^2 - 22725*nc^4*zb^2 + 81*Pi^2*zb^2 + 
           1062*nc^2*Pi^2*zb^2 - 603*nc^4*Pi^2*zb^2 + 1872*zb^3 - 
           9521*nc^2*zb^3 + 20955*nc^4*zb^3 - 27*Pi^2*zb^3 - 
           354*nc^2*Pi^2*zb^3 + 201*nc^4*Pi^2*zb^3 - 657*zb^4 + 
           3728*nc^2*zb^4 - 8751*nc^4*zb^4))/(864*nc^2*(-1 + zb)*zb) - 
        (nc^3*(12708 - 2628*Pi^2 - 73870*zb + 1806*Pi^2*zb + 192140*zb^2 - 
           984*Pi^2*zb^2 - 211961*zb^3 + 3018*Pi^2*zb^3 + 120105*zb^4 - 
           3840*Pi^2*zb^4 - 26860*zb^5 + 1254*Pi^2*zb^5))/
         (432*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-(nc^3*(110 - 346*zb + 1191*zb^2 - 1153*zb^3 + 517*zb^4))/
         (12*(-1 + zb)*zb) + (nf*(160*nc^4 + 80*zb - 330*nc^2*zb + 
           218*nc^4*zb - 57*zb^2 + 138*nc^2*zb^2 - 33*nc^4*zb^2 - 27*zb^3 + 
           168*nc^2*zb^3 - 317*nc^4*zb^3 + 20*zb^4 - 88*nc^2*zb^4 + 
           228*nc^4*zb^4))/(96*nc^2*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*nf*(-2 + zb))/(4*nc^2) + 
        (nc^3*(29 - 10*zb + 15*zb^2 - 34*zb^3 + 29*zb^4))/(2*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 1]) + G[1, 1, 1, zb]*
     (((nf^2*(24*nc^2 - 546*zb + 538*nc^2*zb + 753*zb^2 - 741*nc^2*zb^2 - 
           263*zb^3 + 235*nc^2*zb^3 + 8*zb^4 + 16*nc^2*zb^4))/
         (432*nc*(-1 + zb)*zb) + (nf*(7104*nc^4 + 15210*zb + 85884*nc^2*zb - 
           81254*nc^4*zb - 720*Pi^2*zb + 9840*nc^2*Pi^2*zb - 
           5952*nc^4*Pi^2*zb - 29985*zb^2 - 199230*nc^2*zb^2 + 
           216623*nc^4*zb^2 + 1872*Pi^2*zb^2 - 21792*nc^2*Pi^2*zb^2 + 
           14544*nc^4*Pi^2*zb^2 + 13968*zb^3 + 194980*nc^2*zb^3 - 
           273628*nc^4*zb^3 - 1548*Pi^2*zb^3 + 15468*nc^2*Pi^2*zb^3 - 
           11400*nc^4*Pi^2*zb^3 + 3003*zb^4 - 108306*nc^2*zb^4 + 
           186631*nc^4*zb^4 + 396*Pi^2*zb^4 - 3516*nc^2*Pi^2*zb^4 + 
           2808*nc^4*Pi^2*zb^4 - 2196*zb^5 + 24944*nc^2*zb^5 - 
           47220*nc^4*zb^5))/(3456*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
        (nc^3*(3864 - 1746*Pi^2 - 197526*zb - 1866*Pi^2*zb + 500264*zb^2 + 
           6774*Pi^2*zb^2 - 525667*zb^3 - 2778*Pi^2*zb^3 + 281560*zb^4 - 
           2130*Pi^2*zb^4 - 59747*zb^5 + 1098*Pi^2*zb^5))/
         (432*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(4*nc) - 
        (nc^3*(-110 + 814*zb - 3305*zb^2 + 5183*zb^3 - 3440*zb^4 + 792*zb^5))/
         (24*(-2 + zb)*(-1 + zb)*zb) + (nf*(-80*nc^4 - 50*zb + 1060*nc^2*zb - 
           1498*nc^4*zb + 73*zb^2 - 2210*nc^2*zb^2 + 3437*nc^4*zb^2 + 
           18*zb^3 + 1428*nc^2*zb^3 - 2302*nc^4*zb^3 - 61*zb^4 - 
           230*nc^2*zb^4 + 335*nc^4*zb^4 + 20*zb^5 - 32*nc^2*zb^5 + 
           76*nc^4*zb^5))/(96*nc^2*(-2 + zb)*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)*(1 + nc)*nf*(6 - 42*nc^2 - 3*zb + 53*nc^2*zb))/(16*nc^2) + 
        (nc^3*(-11 - 37*zb + 113*zb^2 - 71*zb^3 - 5*zb^4 + 9*zb^5))/
         (2*(-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 1]) + 
    G[1, 1, 0, zb]*
     ((-(nf^2*(12*nc^2 - 159*zb + 127*nc^2*zb + 231*zb^2 - 183*nc^2*zb^2 - 
            92*zb^3 + 64*nc^2*zb^3 + 8*zb^4 + 4*nc^2*zb^4))/
         (216*nc*(-1 + zb)*zb) - (nf*(17984*nc^4 + 11208*zb + 43776*nc^2*zb - 
           96232*nc^4*zb + 96*Pi^2*zb + 9216*nc^2*Pi^2*zb - 
           5568*nc^4*Pi^2*zb - 15738*zb^2 - 145164*nc^2*zb^2 + 
           272214*nc^4*zb^2 - 48*Pi^2*zb^2 - 19296*nc^2*Pi^2*zb^2 + 
           12048*nc^4*Pi^2*zb^2 - 135*zb^3 + 177554*nc^2*zb^3 - 
           329459*nc^4*zb^3 - 96*Pi^2*zb^3 + 12816*nc^2*Pi^2*zb^3 - 
           8328*nc^4*Pi^2*zb^3 + 7929*zb^4 - 100710*nc^2*zb^4 + 
           200725*nc^4*zb^4 + 48*Pi^2*zb^4 - 2736*nc^2*Pi^2*zb^4 + 
           1848*nc^4*Pi^2*zb^4 - 2664*zb^5 + 21376*nc^2*zb^5 - 
           46632*nc^4*zb^5))/(3456*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
        (nc^3*(12976 - 2580*Pi^2 - 123212*zb - 354*Pi^2*zb + 322548*zb^2 + 
           3816*Pi^2*zb^2 - 350732*zb^3 - 42*Pi^2*zb^3 + 194021*zb^4 - 
           3420*Pi^2*zb^4 - 42401*zb^5 + 1350*Pi^2*zb^5))/
         (432*(-2 + zb)*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(12*nc) + 
        (nc^3*(-418 + 2791*zb - 7972*zb^2 + 9612*zb^3 - 5685*zb^4 + 
           1276*zb^5))/(24*(-2 + zb)*(-1 + zb)*zb) - 
        (nf*(-304*nc^4 - 142*zb + 864*nc^2*zb - 874*nc^4*zb + 185*zb^2 - 
           1152*nc^2*zb^2 + 1851*nc^4*zb^2 + 3*zb^3 + 184*nc^2*zb^3 - 
           649*nc^4*zb^3 - 78*zb^4 + 280*nc^2*zb^4 - 440*nc^4*zb^4 + 
           24*zb^5 - 96*nc^2*zb^5 + 216*nc^4*zb^5))/(96*nc^2*(-2 + zb)*
          (-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (((-1 + nc)*(1 + nc)*nf*(10 - 66*nc^2 - 5*zb + 45*nc^2*zb))/(16*nc^2) - 
        (nc^3*(-19 - 15*zb + 55*zb^2 - 15*zb^3 - 25*zb^4 + 11*zb^5))/
         ((-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 1]) + 
    (-(nf^2*(-2*nc^2 - 15*zb + 21*nc^2*zb + 15*zb^2 - 19*nc^2*zb^2 - 4*zb^3 + 
          6*nc^2*zb^3))/(72*nc*(-1 + zb)) + 
      (nf*(-1312*nc^4 + 69*zb - 4602*nc^2*zb + 12213*nc^4*zb - 69*zb^2 + 
         5034*nc^2*zb^2 - 11333*nc^4*zb^2 - 1656*nc^2*zb^3 + 4648*nc^4*zb^3))/
       (1152*nc^2*(-1 + zb)) + (nc^3*(925 - 198*Pi^2 - 6834*zb + 
         594*Pi^2*zb + 5909*zb^2 - 396*Pi^2*zb^2 - 2779*zb^3 + 
         198*Pi^2*zb^3))/(144*(-1 + zb)))*PlusD[\[CapitalTau], 2] + 
    PlusD[1 - z, 2]*(((-41*nc^2*nf)/36 + (nc*nf^2)/36 - 
        (nc^3*(-925 + 198*Pi^2))/144)*PlusD[\[CapitalTau], 0] + 
      ((-55*nc^3)/12 + (5*nc^2*nf)/6)*PlusD[\[CapitalTau], 1] + 
      (15*nc^3*PlusD[\[CapitalTau], 2])/4) + 
    ((nc^3*(-55 + 453*zb - 398*zb^2 + 187*zb^3))/(36*(-1 + zb)) - 
      (nf*(-20*nc^2 - 45*zb + 105*nc^2*zb + 45*zb^2 - 85*nc^2*zb^2 - 
         12*zb^3 + 32*nc^2*zb^3))/(72*(-1 + zb)))*PlusD[\[CapitalTau], 3] - 
    (5*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*PlusD[\[CapitalTau], 4])/
     (8*(-1 + zb)) + PlusD[\[CapitalTau], 1]*
     ((nf^2*(-20*nc^2 - 213*zb + 333*nc^2*zb + 231*zb^2 - 331*nc^2*zb^2 - 
         58*zb^3 + 104*nc^2*zb^3))/(216*nc*(-1 + zb)) + 
      (nf*(-54*nc^2 + 1882*nc^4 - 252*nc^4*Pi^2 - 642*zb + 3864*nc^2*zb - 
         19710*nc^4*zb + 90*Pi^2*zb - 585*nc^2*Pi^2*zb + 1251*nc^4*Pi^2*zb + 
         687*zb^2 - 5484*nc^2*zb^2 + 19529*nc^4*zb^2 - 90*Pi^2*zb^2 + 
         585*nc^2*Pi^2*zb^2 - 999*nc^4*Pi^2*zb^2 - 144*zb^3 + 
         1729*nc^2*zb^3 - 8557*nc^4*zb^3 + 24*Pi^2*zb^3 - 
         156*nc^2*Pi^2*zb^3 + 384*nc^4*Pi^2*zb^3))/(864*nc^2*(-1 + zb)) - 
      (nc^3*(4204 - 693*Pi^2 - 20793*zb + 5823*Pi^2*zb + 16697*zb^2 - 
         5130*Pi^2*zb^2 - 7585*zb^3 + 2409*Pi^2*zb^3 - 6588*Zeta[3] + 
         19764*zb*Zeta[3] - 13176*zb^2*Zeta[3] + 6588*zb^3*Zeta[3]))/
       (432*(-1 + zb))) + PlusD[\[CapitalTau], 0]*
     ((nf^2*(200*nc^2 - 24*nc^2*Pi^2 + 4152*zb - 6567*nc^2*zb + 
         72*nc^2*Pi^2*zb - 4800*zb^2 + 7087*nc^2*zb^2 - 48*nc^2*Pi^2*zb^2 + 
         1048*zb^3 - 2124*nc^2*zb^3 + 24*nc^2*Pi^2*zb^3))/
       (2592*nc*(-1 + zb)) - (nc^3*(-101795 + 28665*Pi^2 - 2043*Pi^4 + 
         2532435*zb - 223290*Pi^2*zb + 6129*Pi^4*zb - 2473480*zb^2 + 
         194625*Pi^2*zb^2 - 4086*Pi^4*zb^2 + 1227265*zb^3 - 92220*Pi^2*zb^3 + 
         2043*Pi^4*zb^3 + 116820*Zeta[3] - 946620*zb*Zeta[3] + 
         829800*zb^2*Zeta[3] - 390060*zb^3*Zeta[3]))/(12960*(-1 + zb)) - 
      (nf*(-2970*nc^2 + 22002*nc^4 - 3984*nc^4*Pi^2 - 21954*zb + 
         112890*nc^2*zb - 282060*nc^4*zb + 1845*Pi^2*zb - 
         17676*nc^2*Pi^2*zb + 34371*nc^4*Pi^2*zb + 26751*zb^2 - 
         118920*nc^2*zb^2 + 269661*nc^4*zb^2 - 2169*Pi^2*zb^2 + 
         19080*nc^2*Pi^2*zb^2 - 31467*nc^4*Pi^2*zb^2 - 7596*zb^3 + 
         51890*nc^2*zb^3 - 124382*nc^4*zb^3 + 960*Pi^2*zb^3 - 
         5892*nc^2*Pi^2*zb^3 + 13452*nc^4*Pi^2*zb^3 + 2592*nc^2*Zeta[3] - 
         14400*nc^4*Zeta[3] + 6804*zb*Zeta[3] - 52812*nc^2*zb*Zeta[3] + 
         65880*nc^4*zb*Zeta[3] - 6804*zb^2*Zeta[3] + 50220*nc^2*zb^2*
          Zeta[3] - 51480*nc^4*zb^2*Zeta[3] + 2592*zb^3*Zeta[3] - 
         13824*nc^2*zb^3*Zeta[3] + 20448*nc^4*zb^3*Zeta[3]))/
       (10368*nc^2*(-1 + zb))) + PlusD[1 - z, 1]*
     (((-41*nc^2*nf)/18 + (nc*nf^2)/18 - (nc^3*(-925 + 198*Pi^2))/72)*
       PlusD[\[CapitalTau], 1] + ((-55*nc^3)/12 + (5*nc^2*nf)/6)*
       PlusD[\[CapitalTau], 2] + (5*nc^3*PlusD[\[CapitalTau], 3])/2 + 
      PlusD[\[CapitalTau], 0]*((-5*nc*nf^2)/54 + 
        (nf*(-27 + 941*nc^2 - 126*nc^2*Pi^2))/432 + 
        (nc^3*(-4204 + 693*Pi^2 + 6588*Zeta[3]))/432)) + 
    PlusD[1 - z, 0]*(((-41*nc^2*nf)/36 + (nc*nf^2)/36 - 
        (nc^3*(-925 + 198*Pi^2))/144)*PlusD[\[CapitalTau], 2] + 
      ((-55*nc^3)/36 + (5*nc^2*nf)/18)*PlusD[\[CapitalTau], 3] + 
      (5*nc^3*PlusD[\[CapitalTau], 4])/8 + PlusD[\[CapitalTau], 1]*
       ((-5*nc*nf^2)/54 + (nf*(-27 + 941*nc^2 - 126*nc^2*Pi^2))/432 + 
        (nc^3*(-4204 + 693*Pi^2 + 6588*Zeta[3]))/432) + 
      PlusD[\[CapitalTau], 0]*(-(nc*nf^2*(-25 + 3*Pi^2))/324 + 
        (nc^3*(101795 - 28755*Pi^2 + 2043*Pi^4 - 116820*Zeta[3]))/12960 + 
        (nf*(495 - 3667*nc^2 + 676*nc^2*Pi^2 - 432*Zeta[3] + 
           2400*nc^2*Zeta[3]))/1728)) + G[0, 0, zb]*
     ((-(nc*nf^2*(-1 + 3*zb - 2*zb^2 + zb^3))/(18*(-1 + zb)) + 
        (nf*(-1264*nc^4 + 1011*zb - 4518*nc^2*zb + 11091*nc^4*zb - 
           1119*zb^2 + 4950*nc^2*zb^2 - 10151*nc^4*zb^2 + 320*zb^3 - 
           1644*nc^2*zb^3 + 4316*nc^4*zb^3))/(576*nc^2*(-1 + zb)) + 
        (nc^3*(919 - 198*Pi^2 - 6822*zb + 594*Pi^2*zb + 5903*zb^2 - 
           396*Pi^2*zb^2 - 2779*zb^3 + 198*Pi^2*zb^3))/(72*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((nc^3*(-55 + 453*zb - 398*zb^2 + 187*zb^3))/
         (6*(-1 + zb)) - (nf*(-40*nc^4 + 15*zb - 90*nc^2*zb + 195*nc^4*zb - 
           15*zb^2 + 90*nc^2*zb^2 - 155*nc^4*zb^2 + 4*zb^3 - 24*nc^2*zb^3 + 
           60*nc^4*zb^3))/(24*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 1] - 
      (15*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*PlusD[\[CapitalTau], 2])/
       (2*(-1 + zb)) + delta[\[CapitalTau]]*
       ((nf^2*(-192*nc^2 - 330*zb + 1059*nc^2*zb + 222*zb^2 - 759*nc^2*zb^2 - 
           140*zb^3 + 432*nc^2*zb^3))/(2592*nc*(-1 + zb)) + 
        (nf*(-324*nc^2 + 10668*nc^4 - 1530*nc^4*Pi^2 - 14832*zb + 
           49296*nc^2*zb - 100074*nc^4*zb - 225*Pi^2*zb - 5130*nc^2*Pi^2*zb + 
           7569*nc^4*Pi^2*zb + 18063*zb^2 - 59232*nc^2*zb^2 + 
           97515*nc^4*zb^2 + 225*Pi^2*zb^2 + 5130*nc^2*Pi^2*zb^2 - 
           6051*nc^4*Pi^2*zb^2 - 6036*zb^3 + 13262*nc^2*zb^3 - 
           45462*nc^4*zb^3 + 12*Pi^2*zb^3 - 1176*nc^2*Pi^2*zb^3 + 
           2304*nc^4*Pi^2*zb^3))/(5184*nc^2*(-1 + zb)) - 
        (nc^3*(24960 - 4194*Pi^2 - 148896*zb + 38187*Pi^2*zb + 125340*zb^2 - 
           34026*Pi^2*zb^2 - 56716*zb^3 + 15411*Pi^2*zb^3 - 39528*Zeta[3] + 
           118584*zb*Zeta[3] - 79056*zb^2*Zeta[3] + 39528*zb^3*Zeta[3]))/
         (2592*(-1 + zb)))) + G[0, zb]*
     ((-(nf^2*(-4*nc^2 - 15*zb + 27*nc^2*zb + 15*zb^2 - 23*nc^2*zb^2 - 
            4*zb^3 + 8*nc^2*zb^3))/(72*nc*(-1 + zb)) + 
        (nf*(-1288*nc^4 + 555*zb - 4482*nc^2*zb + 11559*nc^4*zb - 627*zb^2 + 
           4914*nc^2*zb^2 - 10631*nc^4*zb^2 + 172*zb^3 - 1624*nc^2*zb^3 + 
           4444*nc^4*zb^3))/(576*nc^2*(-1 + zb)) + 
        (nc^3*(922 - 198*Pi^2 - 6828*zb + 594*Pi^2*zb + 5906*zb^2 - 
           396*Pi^2*zb^2 - 2779*zb^3 + 198*Pi^2*zb^3))/(72*(-1 + zb)))*
       PlusD[\[CapitalTau], 1] + ((nc^3*(-55 + 453*zb - 398*zb^2 + 187*zb^3))/
         (12*(-1 + zb)) - (nf*(-80*nc^4 + 15*zb - 180*nc^2*zb + 405*nc^4*zb - 
           15*zb^2 + 180*nc^2*zb^2 - 325*nc^4*zb^2 + 4*zb^3 - 48*nc^2*zb^3 + 
           124*nc^4*zb^3))/(96*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 2] - 
      (5*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*PlusD[\[CapitalTau], 3])/
       (2*(-1 + zb)) + PlusD[\[CapitalTau], 0]*
       ((nf^2*(-68*nc^2 - 456*zb + 789*nc^2*zb + 456*zb^2 - 721*nc^2*zb^2 - 
           132*zb^3 + 264*nc^2*zb^3))/(864*nc*(-1 + zb)) + 
        (nf*(-108*nc^2 + 3608*nc^4 - 504*nc^4*Pi^2 - 2994*zb + 
           12312*nc^2*zb - 35532*nc^4*zb + 36*Pi^2*zb - 1494*nc^2*Pi^2*zb + 
           2502*nc^4*Pi^2*zb + 3723*zb^2 - 15696*nc^2*zb^2 + 
           34939*nc^4*zb^2 - 36*Pi^2*zb^2 + 1494*nc^2*Pi^2*zb^2 - 
           1998*nc^4*Pi^2*zb^2 - 1216*zb^3 + 3950*nc^2*zb^3 - 
           15930*nc^4*zb^3 + 24*Pi^2*zb^3 - 360*nc^2*Pi^2*zb^3 + 
           768*nc^4*Pi^2*zb^3))/(1728*nc^2*(-1 + zb)) - 
        (nc^3*(4171 - 693*Pi^2 - 21591*zb + 6147*Pi^2*zb + 17627*zb^2 - 
           5454*Pi^2*zb^2 - 8052*zb^3 + 2508*Pi^2*zb^3 - 6588*Zeta[3] + 
           19764*zb*Zeta[3] - 13176*zb^2*Zeta[3] + 6588*zb^3*Zeta[3]))/
         (432*(-1 + zb))) + delta[\[CapitalTau]]*
       ((nf^2*(696*nc^2 - 144*nc^2*Pi^2 + 13440*zb - 22854*nc^2*zb + 
           360*Pi^2*zb + 72*nc^2*Pi^2*zb - 14736*zb^2 + 23769*nc^2*zb^2 - 
           360*Pi^2*zb^2 + 72*nc^2*Pi^2*zb^2 + 4036*zb^3 - 8429*nc^2*zb^3 + 
           96*Pi^2*zb^3 + 48*nc^2*Pi^2*zb^3))/(15552*nc*(-1 + zb)) - 
        (nc^3*(-100205 + 28965*Pi^2 - 2043*Pi^4 + 2809490*zb - 
           218820*Pi^2*zb + 6129*Pi^4*zb - 2746830*zb^2 + 189855*Pi^2*zb^2 - 
           4086*Pi^4*zb^2 + 1286945*zb^3 - 88060*Pi^2*zb^3 + 2043*Pi^4*zb^3 + 
           123300*Zeta[3] - 1026000*zb*Zeta[3] + 908640*zb^2*Zeta[3] - 
           407880*zb^3*Zeta[3]))/(12960*(-1 + zb)) - 
        (nf*(-9558*nc^2 + 58590*nc^4 + 108*nc^2*Pi^2 - 12240*nc^4*Pi^2 - 
           104148*zb + 487794*nc^2*zb - 869298*nc^4*zb + 5031*Pi^2*zb - 
           57492*nc^2*Pi^2*zb + 99045*nc^4*Pi^2*zb + 137817*zb^2 - 
           510492*nc^2*zb^2 + 827493*nc^4*zb^2 - 6543*Pi^2*zb^2 + 
           61380*nc^2*Pi^2*zb^2 - 89721*nc^4*Pi^2*zb^2 - 44124*zb^3 + 
           181476*nc^2*zb^3 - 352814*nc^4*zb^3 + 3204*Pi^2*zb^3 - 
           17856*nc^2*Pi^2*zb^3 + 38856*nc^4*Pi^2*zb^3 + 7776*nc^2*Zeta[3] - 
           47088*nc^4*Zeta[3] - 11664*zb*Zeta[3] - 205092*nc^2*zb*Zeta[3] + 
           212868*nc^4*zb*Zeta[3] + 11664*zb^2*Zeta[3] + 197316*nc^2*zb^2*
            Zeta[3] - 168372*nc^4*zb^2*Zeta[3] + 1296*zb^3*Zeta[3] - 
           48384*nc^2*zb^3*Zeta[3] + 61776*nc^4*zb^3*Zeta[3]))/
         (31104*nc^2*(-1 + zb)))) + G[2, 1, zb]*
     ((-(nf*(-804 - 468*nc^2 + 736*nc^4 + 1608*zb + 1152*nc^2*zb - 
            1688*nc^4*zb - 1005*zb^2 - 873*nc^2*zb^2 + 2100*nc^4*zb^2 + 
            201*zb^3 + 243*nc^2*zb^3 - 1202*nc^4*zb^3 - 18*nc^2*zb^4 + 
            246*nc^4*zb^4))/(144*nc^2*(-2 + zb)*(-1 + zb)) - 
        (nc^3*(84 + 324*Pi^2 - 168*zb - 648*Pi^2*zb + 120*zb^2 + 
           540*Pi^2*zb^2 - 36*zb^3 - 216*Pi^2*zb^3 - 13*zb^4 + 36*Pi^2*zb^4))/
         (72*(-2 + zb)*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      (-(nc^3*(419 - 838*zb + 741*zb^2 - 322*zb^3 + 55*zb^4))/
         (6*(-2 + zb)*(-1 + zb)) + (nf*(-4 + 40*nc^2 + 8*zb - 80*nc^2*zb - 
           21*zb^2 + 81*nc^2*zb^2 + 17*zb^3 - 41*nc^2*zb^3 - 4*zb^4 + 
           8*nc^2*zb^4))/(12*(-2 + zb)*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
      (3*nc^3*(3 - 3*zb + zb^2)^2*PlusD[\[CapitalTau], 2])/
       (2*(-2 + zb)*(-1 + zb)) + delta[\[CapitalTau]]*
       (-(nf*(-195168 - 329712*nc^2 + 85908*nc^4 - 1440*Pi^2 + 
            1320*nc^2*Pi^2 - 6540*nc^4*Pi^2 + 584844*zb + 1001976*nc^2*zb - 
            282624*nc^4*zb + 4320*Pi^2*zb - 3960*nc^2*Pi^2*zb + 
            19470*nc^4*Pi^2*zb - 633060*zb^2 - 1121820*nc^2*zb^2 + 
            418980*nc^4*zb^2 - 3960*Pi^2*zb^2 + 8850*nc^2*Pi^2*zb^2 - 
            26070*nc^4*Pi^2*zb^2 + 292335*zb^3 + 560730*nc^2*zb^3 - 
            340185*nc^4*zb^3 + 720*Pi^2*zb^3 - 11100*nc^2*Pi^2*zb^3 + 
            19830*nc^4*Pi^2*zb^3 - 49080*zb^4 - 117750*nc^2*zb^4 + 
            140770*nc^4*zb^4 + 540*Pi^2*zb^4 + 6030*nc^2*Pi^2*zb^4 - 
            8010*nc^4*Pi^2*zb^4 + 189*zb^5 + 6816*nc^2*zb^5 - 
            22909*nc^4*zb^5 - 180*Pi^2*zb^5 - 1140*nc^2*Pi^2*zb^5 + 
            1320*nc^4*Pi^2*zb^5 - 27*zb^6 - 108*nc^2*zb^6 + 27*nc^4*zb^6))/
         (12960*nc^2*(-2 + zb)*(-1 + zb)^2) + 
        (nc^3*(1073586 - 95850*Pi^2 - 3214758*zb + 287070*Pi^2*zb + 
           3937710*zb^2 - 357585*Pi^2*zb^2 - 2524470*zb^3 + 
           237195*Pi^2*zb^3 + 844280*zb^4 - 82710*Pi^2*zb^4 - 116468*zb^5 + 
           11880*Pi^2*zb^5 + 54*zb^6 - 184680*Zeta[3] + 554040*zb*Zeta[3] - 
           677160*zb^2*Zeta[3] + 430920*zb^3*Zeta[3] - 143640*zb^4*Zeta[3] + 
           20520*zb^5*Zeta[3]))/(6480*(-2 + zb)*(-1 + zb)^2))) + 
    G[1, 0, zb]*(((nf^2*(4*nc^2 - 33*zb + 25*nc^2*zb + 42*zb^2 - 
           30*nc^2*zb^2 - 13*zb^3 + 5*nc^2*zb^3 + 4*nc^2*zb^4))/
         (72*nc*(-1 + zb)*zb) + (nf*(-656*nc^4 + 2*zb - 557*nc^2*zb + 
           2227*nc^4*zb - 204*nc^2*Pi^2*zb + 132*nc^4*Pi^2*zb - 390*zb^2 + 
           2892*nc^2*zb^2 - 6960*nc^4*zb^2 + 306*nc^2*Pi^2*zb^2 - 
           198*nc^4*Pi^2*zb^2 + 498*zb^3 - 3221*nc^2*zb^3 + 6573*nc^4*zb^3 - 
           102*nc^2*Pi^2*zb^3 + 66*nc^4*Pi^2*zb^3 - 160*zb^4 + 
           1202*nc^2*zb^4 - 2786*nc^4*zb^4))/(288*nc^2*(-1 + zb)*zb) - 
        (nc^3*(3700 - 768*Pi^2 - 25586*zb + 468*Pi^2*zb + 66426*zb^2 - 
           168*Pi^2*zb^2 - 72605*zb^3 + 828*Pi^2*zb^3 + 40659*zb^4 - 
           1128*Pi^2*zb^4 - 8998*zb^5 + 372*Pi^2*zb^5))/
         (144*(-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(12*nc) - 
        (nc^3*(99 - 324*zb + 1086*zb^2 - 1059*zb^3 + 473*zb^4))/
         (12*(-1 + zb)*zb) + (nf*(36*nc^4 + 7*zb - 80*nc^2*zb + 73*nc^4*zb + 
           42*nc^2*zb^2 - 42*nc^4*zb^2 - 9*zb^3 + 34*nc^2*zb^3 - 
           61*nc^4*zb^3 + 4*zb^4 - 20*nc^2*zb^4 + 52*nc^4*zb^4))/
         (24*nc^2*(-1 + zb)*zb))*PlusD[\[CapitalTau], 1] + 
      (-((-1 + nc)*(1 + nc)*(-1 + 11*nc^2)*nf*(-2 + zb))/(16*nc^2) + 
        (6*nc^3*(1 - zb^3 + zb^4))/((-1 + zb)*zb))*PlusD[\[CapitalTau], 2] + 
      delta[\[CapitalTau]]*(-(nf^2*(240*nc^2 - 1836*zb + 1752*nc^2*zb - 
            48*Pi^2*zb + 48*nc^2*Pi^2*zb + 2076*zb^2 - 1749*nc^2*zb^2 + 
            72*Pi^2*zb^2 - 72*nc^2*Pi^2*zb^2 - 496*zb^3 + 117*nc^2*zb^3 - 
            24*Pi^2*zb^3 + 24*nc^2*Pi^2*zb^3 - 140*zb^4 + 432*nc^2*zb^4))/
         (2592*nc*(-1 + zb)*zb) - (nf*(-1512*nc^2 + 47752*nc^4 - 
           6192*nc^4*Pi^2 + 8808*zb - 84460*nc^2*zb - 53212*nc^4*zb - 
           3480*Pi^2*zb + 15528*nc^2*Pi^2*zb - 96*nc^4*Pi^2*zb + 27798*zb^2 - 
           24700*nc^2*zb^2 + 409078*nc^4*zb^2 + 7752*Pi^2*zb^2 - 
           11004*nc^2*Pi^2*zb^2 - 6000*nc^4*Pi^2*zb^2 - 75411*zb^3 + 
           193354*nc^2*zb^3 - 687139*nc^4*zb^3 - 5778*Pi^2*zb^3 - 
           9228*nc^2*Pi^2*zb^3 + 19698*nc^4*Pi^2*zb^3 + 53799*zb^4 - 
           119954*nc^2*zb^4 + 486607*nc^4*zb^4 + 1338*Pi^2*zb^4 + 
           9552*nc^2*Pi^2*zb^4 - 16866*nc^4*Pi^2*zb^4 - 12072*zb^5 + 
           20052*nc^2*zb^5 - 120820*nc^4*zb^5 + 24*Pi^2*zb^5 - 
           2064*nc^2*Pi^2*zb^5 + 4464*nc^4*Pi^2*zb^5 + 12096*zb*Zeta[3] + 
           102816*nc^2*zb*Zeta[3] - 42336*nc^4*zb*Zeta[3] - 
           24192*zb^2*Zeta[3] - 205632*nc^2*zb^2*Zeta[3] + 
           84672*nc^4*zb^2*Zeta[3] + 15120*zb^3*Zeta[3] + 128520*nc^2*zb^3*
            Zeta[3] - 52920*nc^4*zb^3*Zeta[3] - 3024*zb^4*Zeta[3] - 
           25704*nc^2*zb^4*Zeta[3] + 10584*nc^4*zb^4*Zeta[3]))/
         (10368*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
        (nc^3*(54256 - 8514*Pi^2 + 621880*zb + 36201*Pi^2*zb - 1185252*zb^2 - 
           121326*Pi^2*zb^2 + 891902*zb^3 + 150870*Pi^2*zb^3 - 279428*zb^4 - 
           91122*Pi^2*zb^4 + 24332*zb^5 + 21021*Pi^2*zb^5 - 83376*Zeta[3] + 
           59832*zb*Zeta[3] - 36288*zb^2*Zeta[3] + 99576*zb^3*Zeta[3] - 
           123120*zb^4*Zeta[3] + 39960*zb^5*Zeta[3]))/(2592*(-2 + zb)*
          (-1 + zb)*zb))) + G[0, 1, zb]*
     (((nc*nf^2*(1 - zb + zb^2)^2)/(18*(-1 + zb)*zb) - 
        (nf*(1312*nc^4 - 2600*nc^4*zb + 1017*zb^2 - 4590*nc^2*zb^2 + 
           11205*nc^4*zb^2 - 1125*zb^3 + 5094*nc^2*zb^3 - 10313*nc^4*zb^3 + 
           320*zb^4 - 1692*nc^2*zb^4 + 4364*nc^4*zb^4))/(576*nc^2*(-1 + zb)*
          zb) - (nc^3*(-925 + 192*Pi^2 + 1847*zb - 384*Pi^2*zb - 6828*zb^2 + 
           576*Pi^2*zb^2 + 5906*zb^3 - 384*Pi^2*zb^3 - 2779*zb^4 + 
           192*Pi^2*zb^4))/(72*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (-(nc^3*(33 - 66*zb + 291*zb^2 - 258*zb^3 + 121*zb^4))/
         (4*(-1 + zb)*zb) + (nf*(36*nc^4 - 72*nc^4*zb + 15*zb^2 - 
           90*nc^2*zb^2 + 183*nc^4*zb^2 - 15*zb^3 + 90*nc^2*zb^3 - 
           147*nc^4*zb^3 + 4*zb^4 - 24*nc^2*zb^4 + 56*nc^4*zb^4))/
         (24*nc^2*(-1 + zb)*zb))*PlusD[\[CapitalTau], 1] + 
      (6*nc^3*(1 - zb + zb^2)^2*PlusD[\[CapitalTau], 2])/((-1 + zb)*zb) + 
      delta[\[CapitalTau]]*(-(nf^2*(60*nc^2 - 108*nc^2*zb - 120*zb^2 + 
            333*nc^2*zb^2 + 120*zb^3 - 285*nc^2*zb^3 - 46*zb^4 + 
            132*nc^2*zb^4))/(648*nc*(-1 + zb)*zb) - 
        (nf*(972*nc^2 - 34680*nc^4 + 4392*nc^4*Pi^2 - 1296*nc^2*zb + 
           56900*nc^4*zb - 7374*nc^4*Pi^2*zb - 48654*zb^2 + 
           138744*nc^2*zb^2 - 310270*nc^4*zb^2 + 864*Pi^2*zb^2 - 
           16416*nc^2*Pi^2*zb^2 + 20814*nc^4*Pi^2*zb^2 + 39591*zb^3 - 
           119586*nc^2*zb^3 + 210195*nc^4*zb^3 - 576*Pi^2*zb^3 + 
           10944*nc^2*Pi^2*zb^3 - 11430*nc^4*Pi^2*zb^3 + 1953*zb^4 - 
           18240*nc^2*zb^4 - 33163*nc^4*zb^4 + 72*Pi^2*zb^4 + 
           1728*nc^2*Pi^2*zb^4 + 606*nc^4*Pi^2*zb^4 - 5550*zb^5 + 
           12366*nc^2*zb^5 - 46714*nc^4*zb^5 + 120*Pi^2*zb^5 - 
           1248*nc^2*Pi^2*zb^5 + 2352*nc^4*Pi^2*zb^5))/(5184*nc^2*(-1 + zb)*
          zb*(3 + zb)) + (nc^3*(-80250 + 12078*Pi^2 + 132796*zb - 
           20238*Pi^2*zb - 410588*zb^2 + 118677*Pi^2*zb^2 + 228084*zb^3 - 
           72423*Pi^2*zb^3 - 30245*zb^4 + 12858*Pi^2*zb^4 - 52585*zb^5 + 
           17028*Pi^2*zb^5 + 125064*Zeta[3] - 208440*zb*Zeta[3] + 
           291816*zb^2*Zeta[3] - 125064*zb^3*Zeta[3] + 41688*zb^4*Zeta[3] + 
           41688*zb^5*Zeta[3]))/(2592*(-1 + zb)*zb*(3 + zb)))) + 
    G[1, zb]*(((nf^2*(4*nc^2 - 48*zb + 48*nc^2*zb + 51*zb^2 - 51*nc^2*zb^2 - 
           7*zb^3 + 3*nc^2*zb^3 - 4*zb^4 + 8*nc^2*zb^4))/
         (72*nc*(-1 + zb)*zb) + (nf*(-992*nc^4 + 91*zb - 2486*nc^2*zb + 
           3315*nc^4*zb + 48*Pi^2*zb - 312*nc^2*Pi^2*zb + 264*nc^4*Pi^2*zb - 
           528*zb^2 + 7368*nc^2*zb^2 - 11664*nc^4*zb^2 - 72*Pi^2*zb^2 + 
           468*nc^2*Pi^2*zb^2 - 396*nc^4*Pi^2*zb^2 + 609*zb^3 - 
           6610*nc^2*zb^3 + 11713*nc^4*zb^3 + 24*Pi^2*zb^3 - 
           156*nc^2*Pi^2*zb^3 + 132*nc^4*Pi^2*zb^3 - 172*zb^4 + 
           2336*nc^2*zb^4 - 5124*nc^4*zb^4))/(576*nc^2*(-1 + zb)*zb) - 
        (nc^3*(-1314 + 312*Pi^2 + 11180*zb - 26343*zb^2 + 22147*zb^3 - 
           312*Pi^2*zb^3 - 8730*zb^4 + 312*Pi^2*zb^4))/(144*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 1] + (-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/
         (12*nc) - (nc^3*(77 - 280*zb + 924*zb^2 - 919*zb^3 + 407*zb^4))/
         (24*(-1 + zb)*zb) + (nf*(56*nc^4 - 7*zb - 168*nc^2*zb + 
           207*nc^4*zb + 18*zb^2 + 126*nc^2*zb^2 - 192*nc^4*zb^2 - 15*zb^3 + 
           34*nc^2*zb^3 - 59*nc^4*zb^3 + 4*zb^4 - 32*nc^2*zb^4 + 
           84*nc^4*zb^4))/(96*nc^2*(-1 + zb)*zb))*PlusD[\[CapitalTau], 2] + 
      (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/4 + 
        (nc^3*(3 + 2*zb - 3*zb^2 - 2*zb^3 + 3*zb^4))/(2*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 3] + PlusD[\[CapitalTau], 0]*
       (-(nf^2*(80*nc^2 - 868*zb + 947*nc^2*zb + 780*zb^2 - 726*nc^2*zb^2 + 
            60*zb^3 - 221*nc^2*zb^3 - 132*zb^4 + 264*nc^2*zb^4))/
         (864*nc*(-1 + zb)*zb) - (nf*(-432*nc^2 + 13552*nc^4 - 
           1824*nc^4*Pi^2 + 2552*zb - 14696*nc^2*zb - 32072*nc^4*zb - 
           960*Pi^2*zb + 5160*nc^2*Pi^2*zb - 1896*nc^4*Pi^2*zb + 5210*zb^2 - 
           8060*nc^2*zb^2 + 162030*nc^4*zb^2 + 1560*Pi^2*zb^2 - 
           5460*nc^2*Pi^2*zb^2 + 2052*nc^4*Pi^2*zb^2 - 16353*zb^3 + 
           40362*nc^2*zb^3 - 239425*nc^4*zb^3 - 756*Pi^2*zb^3 - 
           360*nc^2*Pi^2*zb^3 + 3168*nc^4*Pi^2*zb^3 + 11419*zb^4 - 
           27670*nc^2*zb^4 + 160983*nc^4*zb^4 + 12*Pi^2*zb^4 + 
           1956*nc^2*Pi^2*zb^4 - 4332*nc^4*Pi^2*zb^4 - 2432*zb^5 + 
           5684*nc^2*zb^5 - 39308*nc^4*zb^5 + 48*Pi^2*zb^5 - 
           528*nc^2*Pi^2*zb^5 + 1296*nc^4*Pi^2*zb^5 - 2592*zb*Zeta[3] + 
           25056*nc^2*zb*Zeta[3] - 12096*nc^4*zb*Zeta[3] + 
           5184*zb^2*Zeta[3] - 50112*nc^2*zb^2*Zeta[3] + 24192*nc^4*zb^2*
            Zeta[3] - 3240*zb^3*Zeta[3] + 31320*nc^2*zb^3*Zeta[3] - 
           15120*nc^4*zb^3*Zeta[3] + 648*zb^4*Zeta[3] - 6264*nc^2*zb^4*
            Zeta[3] + 3024*nc^4*zb^4*Zeta[3]))/(3456*nc^2*(-2 + zb)*(-1 + zb)*
          zb) + (nc^3*(6828 - 1254*Pi^2 + 96334*zb + 4752*Pi^2*zb - 
           199358*zb^2 - 16494*Pi^2*zb^2 + 166368*zb^3 + 21078*Pi^2*zb^3 - 
           63405*zb^4 - 13065*Pi^2*zb^4 + 8796*zb^5 + 3069*Pi^2*zb^5 - 
           11016*Zeta[3] + 7668*zb*Zeta[3] - 4320*zb^2*Zeta[3] + 
           13716*zb^3*Zeta[3] - 17064*zb^4*Zeta[3] + 5508*zb^5*Zeta[3]))/
         (432*(-2 + zb)*(-1 + zb)*zb)) + delta[\[CapitalTau]]*
       (-(nf^2*(-1056*nc^2 + 144*nc^2*Pi^2 + 20376*zb - 24539*nc^2*zb - 
            720*Pi^2*zb + 336*nc^2*Pi^2*zb - 15060*zb^2 + 12507*nc^2*zb^2 + 
            1260*Pi^2*zb^2 - 684*nc^2*Pi^2*zb^2 - 6952*zb^3 + 
            13093*nc^2*zb^3 - 636*Pi^2*zb^3 + 300*nc^2*Pi^2*zb^3 + 
            4036*zb^4 - 8429*nc^2*zb^4 + 96*Pi^2*zb^4 + 48*nc^2*Pi^2*zb^4 + 
            2592*zb*Zeta[3] - 2592*nc^2*zb*Zeta[3] - 3888*zb^2*Zeta[3] + 
            3888*nc^2*zb^2*Zeta[3] + 1296*zb^3*Zeta[3] - 1296*nc^2*zb^3*
             Zeta[3]))/(15552*nc*(-1 + zb)*zb) + 
        (nc^3*(-1251780 + 345060*Pi^2 - 25560*Pi^4 + 62173646*zb - 
           1936680*Pi^2*zb + 12132*Pi^4*zb - 156664357*zb^2 + 
           5443455*Pi^2*zb^2 + 1296*Pi^4*zb^2 + 158534862*zb^3 - 
           6248055*Pi^2*zb^3 + 21780*Pi^4*zb^3 - 80394791*zb^4 + 
           3633420*Pi^2*zb^4 - 35208*Pi^4*zb^4 + 16299838*zb^5 - 
           825120*Pi^2*zb^5 + 11988*Pi^4*zb^5 + 1188000*Zeta[3] - 
           7086960*zb*Zeta[3] + 21688560*zb^2*Zeta[3] - 25435080*zb^3*
            Zeta[3] + 14635080*zb^4*Zeta[3] - 3267000*zb^5*Zeta[3]))/
         (77760*(-2 + zb)*(-1 + zb)*zb) - 
        (nf*(90720*nc^2 - 700920*nc^4 + 121680*nc^4*Pi^2 + 179682*zb - 
           4958402*nc^2*zb + 4342988*nc^4*zb + 14940*Pi^2*zb - 
           25380*nc^2*Pi^2*zb - 423000*nc^4*Pi^2*zb + 576*Pi^4*zb + 
           14472*nc^2*Pi^4*zb - 8424*nc^4*Pi^4*zb - 1375329*zb^2 + 
           12551569*nc^2*zb^2 - 14184466*nc^4*zb^2 + 26190*Pi^2*zb^2 - 
           479070*nc^2*Pi^2*zb^2 + 1369260*nc^4*Pi^2*zb^2 - 1152*Pi^4*zb^2 - 
           28944*nc^2*Pi^4*zb^2 + 16848*nc^4*Pi^4*zb^2 + 2105964*zb^3 - 
           12689534*nc^2*zb^3 + 16961696*nc^4*zb^3 - 78390*Pi^2*zb^3 + 
           928500*nc^2*Pi^2*zb^3 - 1734570*nc^4*Pi^2*zb^3 + 720*Pi^4*zb^3 + 
           18090*nc^2*Pi^4*zb^3 - 10530*nc^4*Pi^4*zb^3 - 1172202*zb^4 + 
           6562717*nc^2*zb^4 - 10336753*nc^4*zb^4 + 62820*Pi^2*zb^4 - 
           591870*nc^2*Pi^2*zb^4 + 1069290*nc^4*Pi^2*zb^4 - 144*Pi^4*zb^4 - 
           3618*nc^2*Pi^4*zb^4 + 2106*nc^4*Pi^4*zb^4 + 220296*zb^5 - 
           1370856*nc^2*zb^5 + 2451174*nc^4*zb^5 - 16020*Pi^2*zb^5 + 
           125280*nc^2*Pi^2*zb^5 - 249600*nc^4*Pi^2*zb^5 - 
           77760*nc^2*Zeta[3] + 354240*nc^4*Zeta[3] + 197640*zb*Zeta[3] - 
           1411560*nc^2*zb*Zeta[3] - 267840*nc^4*zb*Zeta[3] - 
           406620*zb^2*Zeta[3] + 1211220*nc^2*zb^2*Zeta[3] + 
           884520*nc^4*zb^2*Zeta[3] + 328860*zb^3*Zeta[3] + 
           635040*nc^2*zb^3*Zeta[3] - 1513620*nc^4*zb^3*Zeta[3] - 
           74520*zb^4*Zeta[3] - 836460*nc^2*zb^4*Zeta[3] + 
           1033020*nc^4*zb^4*Zeta[3] - 6480*zb^5*Zeta[3] + 
           198720*nc^2*zb^5*Zeta[3] - 244080*nc^4*zb^5*Zeta[3]))/
         (155520*nc^2*(-2 + zb)*(-1 + zb)*zb))) + 
    G[1, 1, zb]*((-(nf^2*(4*nc^2 - 81*zb + 81*nc^2*zb + 108*zb^2 - 
            108*nc^2*zb^2 - 35*zb^3 + 31*nc^2*zb^3 + 4*nc^2*zb^4))/
         (72*nc*(-1 + zb)*zb) - (nf*(3328*nc^4 + 2908*zb + 22480*nc^2*zb - 
           24572*nc^4*zb - 240*Pi^2*zb + 2208*nc^2*Pi^2*zb - 
           1680*nc^4*Pi^2*zb - 4904*zb^2 - 58748*nc^2*zb^2 + 
           71052*nc^4*zb^2 + 528*Pi^2*zb^2 - 4704*nc^2*Pi^2*zb^2 + 
           3696*nc^4*Pi^2*zb^2 + 987*zb^3 + 60158*nc^2*zb^3 - 
           87897*nc^4*zb^3 - 372*Pi^2*zb^3 + 3192*nc^2*Pi^2*zb^3 - 
           2604*nc^4*Pi^2*zb^3 + 1649*zb^4 - 31370*nc^2*zb^4 + 
           55425*nc^4*zb^4 + 84*Pi^2*zb^4 - 696*nc^2*Pi^2*zb^4 + 
           588*nc^4*Pi^2*zb^4 - 640*zb^5 + 6584*nc^2*zb^5 - 13208*nc^4*zb^5))/
         (1152*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
        (nc^3*(2092 - 564*Pi^2 - 44612*zb - 384*Pi^2*zb + 115953*zb^2 + 
           1524*Pi^2*zb^2 - 124210*zb^3 - 444*Pi^2*zb^3 + 67537*zb^4 - 
           696*Pi^2*zb^4 - 14504*zb^5 + 312*Pi^2*zb^5))/
         (144*(-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(4*nc) + 
        (nc^3*(-220 + 1088*zb - 3696*zb^2 + 5191*zb^3 - 3375*zb^4 + 
           792*zb^5))/(24*(-2 + zb)*(-1 + zb)*zb) - 
        (nf*(-160*nc^4 + 14*zb + 828*nc^2*zb - 1098*nc^4*zb - 73*zb^2 - 
           1422*nc^2*zb^2 + 2263*nc^4*zb^2 + 117*zb^3 + 684*nc^2*zb^3 - 
           1145*nc^4*zb^3 - 74*zb^4 + 6*nc^2*zb^4 - 100*nc^4*zb^4 + 16*zb^5 - 
           48*nc^2*zb^5 + 128*nc^4*zb^5))/(96*nc^2*(-2 + zb)*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 1] + 
      (((-1 + nc)*(1 + nc)*nf*(2 - 58*nc^2 - zb + 41*nc^2*zb))/(32*nc^2) - 
        (nc^3*(-11 - 19*zb + 55*zb^2 - 23*zb^3 - 13*zb^4 + 7*zb^5))/
         (2*(-2 + zb)*(-1 + zb)*zb))*PlusD[\[CapitalTau], 2] + 
      delta[\[CapitalTau]]*((nf^2*(120*nc^2 - 2106*zb + 2319*nc^2*zb - 
           12*Pi^2*zb + 12*nc^2*Pi^2*zb + 2598*zb^2 - 2694*nc^2*zb^2 + 
           18*Pi^2*zb^2 - 18*nc^2*Pi^2*zb^2 - 640*zb^3 + 507*nc^2*zb^3 - 
           6*Pi^2*zb^3 + 6*nc^2*Pi^2*zb^3 - 92*zb^4 + 264*nc^2*zb^4))/
         (1296*nc*(-1 + zb)*zb) + (nf*(6480*nc^4 - 19440*nc^2*zb + 
           581880*nc^4*zb - 88200*nc^4*Pi^2*zb + 1254078*zb^2 + 
           144672*nc^2*zb^2 - 432638*nc^4*zb^2 - 52740*Pi^2*zb^2 + 
           339120*nc^2*Pi^2*zb^2 - 186900*nc^4*Pi^2*zb^2 - 2016645*zb^3 - 
           1855900*nc^2*zb^3 + 4394745*nc^4*zb^3 + 86010*Pi^2*zb^3 - 
           308700*nc^2*Pi^2*zb^3 + 256560*nc^4*Pi^2*zb^3 + 350397*zb^4 + 
           1606268*nc^2*zb^4 - 7024357*nc^4*zb^4 - 34320*Pi^2*zb^4 - 
           94230*nc^2*Pi^2*zb^4 + 68550*nc^4*Pi^2*zb^4 + 588657*zb^5 + 
           132868*nc^2*zb^5 + 4012143*nc^4*zb^5 - 10710*Pi^2*zb^5 + 
           117240*nc^2*Pi^2*zb^5 - 164940*nc^4*Pi^2*zb^5 - 97443*zb^6 - 
           225992*nc^2*zb^6 + 439303*nc^4*zb^6 + 5520*Pi^2*zb^6 + 
           2970*nc^2*Pi^2*zb^6 + 8610*nc^4*Pi^2*zb^6 - 55176*zb^7 - 
           8364*nc^2*zb^7 - 616384*nc^4*zb^7 + 480*Pi^2*zb^7 - 
           10320*nc^2*Pi^2*zb^7 + 19920*nc^4*Pi^2*zb^7 - 108*zb^8 - 
           432*nc^2*zb^8 + 108*nc^4*zb^8 + 2319840*nc^2*zb^2*Zeta[3] - 
           997920*nc^4*zb^2*Zeta[3] + 90720*zb^3*Zeta[3] - 
           4021920*nc^2*zb^3*Zeta[3] + 1831680*nc^4*zb^3*Zeta[3] - 
           105840*zb^4*Zeta[3] + 1534680*nc^2*zb^4*Zeta[3] - 
           778680*nc^4*zb^4*Zeta[3] + 386640*nc^2*zb^5*Zeta[3] - 
           166320*nc^4*zb^5*Zeta[3] + 15120*zb^6*Zeta[3] - 
           219240*nc^2*zb^6*Zeta[3] + 111240*nc^4*zb^6*Zeta[3]))/
         (51840*nc^2*(-2 + zb)*(-1 + zb)*zb^2*(3 + zb)) - 
        (nc^3*(3240 + 1131540*zb - 242550*Pi^2*zb + 32005484*zb^2 + 
           1606785*Pi^2*zb^2 - 64823190*zb^3 - 4425705*Pi^2*zb^3 + 
           45306406*zb^4 + 4286295*Pi^2*zb^4 - 8481084*zb^5 - 
           1478205*Pi^2*zb^5 - 4879354*zb^6 - 383520*Pi^2*zb^6 + 
           1924822*zb^7 + 256740*Pi^2*zb^7 + 216*zb^8 - 2073600*zb*Zeta[3] - 
           1267920*zb^2*Zeta[3] + 3553200*zb^3*Zeta[3] + 
           892080*zb^4*Zeta[3] - 2931120*zb^5*Zeta[3] + 196560*zb^6*Zeta[3] + 
           378000*zb^7*Zeta[3]))/(25920*(-2 + zb)*(-1 + zb)*zb^2*
          (3 + zb)))) + delta[zb]*(((-41*nc^2*nf)/108 + (nc*nf^2)/108 - 
        (nc^3*(-925 + 198*Pi^2))/432)*PlusD[\[CapitalTau], 3] + 
      ((-55*nc^3)/144 + (5*nc^2*nf)/72)*PlusD[\[CapitalTau], 4] + 
      (nc^3*PlusD[\[CapitalTau], 5])/8 + PlusD[\[CapitalTau], 2]*
       ((-5*nc*nf^2)/108 + (nf*(-27 + 941*nc^2 - 126*nc^2*Pi^2))/864 + 
        (nc^3*(-4204 + 693*Pi^2 + 6588*Zeta[3]))/864) + 
      PlusD[\[CapitalTau], 1]*(-(nc*nf^2*(-25 + 3*Pi^2))/324 + 
        (nc^3*(101795 - 28755*Pi^2 + 2043*Pi^4 - 116820*Zeta[3]))/12960 + 
        (nf*(495 - 3667*nc^2 + 676*nc^2*Pi^2 - 432*Zeta[3] + 
           2400*nc^2*Zeta[3]))/1728) + PlusD[\[CapitalTau], 0]*
       ((nc*nf^2*(-116 + 45*Pi^2 - 54*Zeta[3]))/2916 + 
        (nf*(-230985 + 857245*nc^2 + 4860*Pi^2 - 171660*nc^2*Pi^2 + 
           648*Pi^4 + 7560*nc^2*Pi^4 + 123120*Zeta[3] - 1075680*nc^2*
            Zeta[3]))/466560 - (nc^3*(1485145 - 389940*Pi^2 + 19008*Pi^4 - 
           3662280*Zeta[3] + 633420*Pi^2*Zeta[3] - 699840*Zeta[5]))/
         233280)) + delta[\[CapitalTau]]*
     (-(nc^3*Pi^2*(-1 + zb)*(13 + 8*zb + zb^2)*
         J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(192*Sqrt[1 - zb]*
        (3 + zb)^(3/2)) - (nc^3*Pi^2*(33 - 79*zb + 2*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
       (192*zb) + (nc^3*Pi^2*(-2 + zb)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/4 + 
      (nc^3*(-1 + zb)*(13 + 8*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(48*Sqrt[1 - zb]*(3 + zb)^(3/2)) - 
      (nc^3*(-1 + zb)*(13 + 8*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(32*Sqrt[1 - zb]*(3 + zb)^(3/2)) + 
      (nc^3*(33 - 79*zb + 2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
       (48*zb) - (nc^3*(33 - 79*zb + 2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/(32*zb) - 
      nc^3*(-2 + zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
        1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)] + 
      (3*nc^3*(-2 + zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/2 + 
      ((-41*nc^2*nf)/108 + (nc*nf^2)/108 - (nc^3*(-925 + 198*Pi^2))/432)*
       PlusD[1 - z, 3] + ((-55*nc^3)/144 + (5*nc^2*nf)/72)*PlusD[1 - z, 4] + 
      (nc^3*PlusD[1 - z, 5])/8 - (nf^2*(1856*nc^2 - 576*nc^2*Pi^2 + 
         103368*zb - 160233*nc^2*zb - 1440*Pi^2*zb + 3996*nc^2*Pi^2*zb - 
         123240*zb^2 + 182299*nc^2*zb^2 + 1440*Pi^2*zb^2 - 
         3420*nc^2*Pi^2*zb^2 + 23632*zb^3 - 51348*nc^2*zb^3 - 552*Pi^2*zb^3 + 
         1584*nc^2*Pi^2*zb^3 + 864*nc^2*Zeta[3] + 9720*zb*Zeta[3] - 
         12312*nc^2*zb*Zeta[3] - 9720*zb^2*Zeta[3] + 11448*nc^2*zb^2*
          Zeta[3] + 2592*zb^3*Zeta[3] - 3456*nc^2*zb^3*Zeta[3]))/
       (46656*nc*(-1 + zb)) + PlusD[1 - z, 2]*((-5*nc*nf^2)/108 + 
        (nf*(-27 + 941*nc^2 - 126*nc^2*Pi^2))/864 + 
        (nc^3*(-4204 + 693*Pi^2 + 6588*Zeta[3]))/864) + 
      PlusD[1 - z, 1]*(-(nc*nf^2*(-25 + 3*Pi^2))/324 + 
        (nc^3*(101795 - 28755*Pi^2 + 2043*Pi^4 - 116820*Zeta[3]))/12960 + 
        (nf*(495 - 3667*nc^2 + 676*nc^2*Pi^2 - 432*Zeta[3] + 
           2400*nc^2*Zeta[3]))/1728) + 
      nf*((Pi^2*(-1 + zb)*(81 + 13*nc^2 + 54*zb + 8*nc^2*zb + 9*zb^2 + 
           nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
         (192*Sqrt[1 - zb]*(3 + zb)^(3/2)) - 
        (Pi^2*(-6*nc^2 - 6*zb + 19*nc^2*zb + 6*zb^2 + 4*nc^2*zb^2)*
          J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
         (192*zb) - (nc^2*Pi^2*(-2 + zb)*J[(1 - zb)^(-1), 
           1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
         16 - ((-1 + zb)*(81 + 13*nc^2 + 54*zb + 8*nc^2*zb + 9*zb^2 + 
           nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), 
           (1 - zb)^(-1)])/(48*Sqrt[1 - zb]*(3 + zb)^(3/2)) + 
        ((-1 + zb)*(81 + 13*nc^2 + 54*zb + 8*nc^2*zb + 9*zb^2 + nc^2*zb^2)*
          J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/
         (32*Sqrt[1 - zb]*(3 + zb)^(3/2)) + 
        ((-6*nc^2 - 6*zb + 19*nc^2*zb + 6*zb^2 + 4*nc^2*zb^2)*
          J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
           (1 - zb)^(-1), (1 - zb)^(-1)])/(48*zb) - 
        ((-6*nc^2 - 6*zb + 19*nc^2*zb + 6*zb^2 + 4*nc^2*zb^2)*
          J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
           zb^(-1), (1 - zb)^(-1)])/(32*zb) + 
        (nc^2*(-2 + zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
           1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/4 - 
        (3*nc^2*(-2 + zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
           1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/8 - 
        (-1390770*nc^2 + 5177490*nc^4 + 19440*nc^2*Pi^2 - 905760*nc^4*Pi^2 + 
          3888*nc^2*Pi^4 + 34344*nc^4*Pi^4 - 7727022*zb + 6456132*nc^2*zb - 
          75233338*nc^4*zb + 589680*Pi^2*zb - 5963760*nc^2*Pi^2*zb + 
          9976080*nc^4*Pi^2*zb + 3402*Pi^4*zb + 145476*nc^2*Pi^4*zb - 
          242730*nc^4*Pi^4*zb + 15501150*zb^2 - 24207345*nc^2*zb^2 + 
          129806395*nc^4*zb^2 - 1190160*Pi^2*zb^2 + 10857600*nc^2*Pi^2*zb^2 - 
          15181680*nc^4*Pi^2*zb^2 - 5670*Pi^4*zb^2 - 251964*nc^2*Pi^4*zb^2 + 
          313254*nc^4*Pi^4*zb^2 - 7461162*zb^3 + 22316952*nc^2*zb^3 - 
          71216078*nc^4*zb^3 + 832950*Pi^2*zb^3 - 3980520*nc^2*Pi^2*zb^3 + 
          7366110*nc^4*Pi^2*zb^3 + 810*Pi^4*zb^3 + 84672*nc^2*Pi^4*zb^3 - 
          123462*nc^4*Pi^4*zb^3 - 1358622*zb^4 + 215017*nc^2*zb^4 - 
          1653843*nc^4*zb^4 - 65340*Pi^2*zb^4 - 1383840*nc^2*Pi^2*zb^4 + 
          189540*nc^4*Pi^2*zb^4 + 1350*Pi^4*zb^4 + 28836*nc^2*Pi^4*zb^4 - 
          7398*nc^4*Pi^4*zb^4 + 1045656*zb^5 - 3389986*nc^2*zb^5 + 
          13119374*nc^4*zb^5 - 166176*Pi^2*zb^5 + 454896*nc^2*Pi^2*zb^5 - 
          1445244*nc^4*Pi^2*zb^5 + 108*Pi^4*zb^5 - 10908*nc^2*Pi^4*zb^5 + 
          25992*nc^4*Pi^4*zb^5 - 162*Pi^2*zb^6 - 648*nc^2*Pi^2*zb^6 + 
          162*nc^4*Pi^2*zb^6 + 797040*nc^2*Zeta[3] - 6978960*nc^4*Zeta[3] + 
          1283040*zb*Zeta[3] - 36505080*nc^2*zb*Zeta[3] + 
          48149640*nc^4*zb*Zeta[3] - 2575800*zb^2*Zeta[3] + 
          61255440*nc^2*zb^2*Zeta[3] - 65639160*nc^4*zb^2*Zeta[3] + 
          2332800*zb^3*Zeta[3] - 23979240*nc^2*zb^3*Zeta[3] + 
          28541160*nc^4*zb^3*Zeta[3] - 502200*zb^4*Zeta[3] - 
          5216400*nc^2*zb^4*Zeta[3] + 1614600*nc^4*zb^4*Zeta[3] - 
          537840*zb^5*Zeta[3] + 3648240*nc^2*zb^5*Zeta[3] - 
          5687280*nc^4*zb^5*Zeta[3])/(933120*nc^2*(-1 + zb)^2*(3 + zb))) + 
      PlusD[1 - z, 0]*((nc*nf^2*(-116 + 45*Pi^2 - 54*Zeta[3]))/2916 + 
        (nf*(-230985 + 857245*nc^2 + 4860*Pi^2 - 171660*nc^2*Pi^2 + 
           648*Pi^4 + 7560*nc^2*Pi^4 + 123120*Zeta[3] - 1075680*nc^2*
            Zeta[3]))/466560 - (nc^3*(1485145 - 389940*Pi^2 + 19008*Pi^4 - 
           3662280*Zeta[3] + 633420*Pi^2*Zeta[3] - 699840*Zeta[5]))/233280) + 
      (nc^3*(8930310 - 2262420*Pi^2 + 92016*Pi^4 + 207105404*zb + 
         17615940*Pi^2*zb - 1215756*Pi^4*zb - 360860255*zb^2 - 
         23828460*Pi^2*zb^2 + 1781136*Pi^4*zb^2 + 179091634*zb^3 + 
         9840090*Pi^2*zb^3 - 799452*Pi^4*zb^3 + 1137959*zb^4 + 
         626460*Pi^2*zb^4 - 21096*Pi^4*zb^4 - 35405052*zb^5 - 
         1993518*Pi^2*zb^5 + 163152*Pi^4*zb^5 + 324*Pi^2*zb^6 - 
         22527720*Zeta[3] + 3800520*Pi^2*Zeta[3] + 143147520*zb*Zeta[3] - 
         13935240*Pi^2*zb*Zeta[3] - 183511440*zb^2*Zeta[3] + 
         13935240*Pi^2*zb^2*Zeta[3] + 77901480*zb^3*Zeta[3] - 
         5067360*Pi^2*zb^3*Zeta[3] + 1726920*zb^4*Zeta[3] - 
         16736760*zb^5*Zeta[3] + 1266840*Pi^2*zb^5*Zeta[3] - 
         4199040*Zeta[5] + 15396480*zb*Zeta[5] - 15396480*zb^2*Zeta[5] + 
         5598720*zb^3*Zeta[5] - 1399680*zb^5*Zeta[5]))/
       (466560*(-1 + zb)^2*(3 + zb)) + delta[zb]*
       ((nc*nf^2*(-640 - 13770*Pi^2 + 837*Pi^4 - 5400*Zeta[3]))/1049760 + 
        (nc^3*(182418215 - 36028545*Pi^2 + 1916082*Pi^4 + 423*Pi^6 - 
           355221720*Zeta[3] + 43409520*Pi^2*Zeta[3] + 255558240*Zeta[3]^2 - 
           157172400*Zeta[5]))/29393280 + 
        (nf*(5768145 - 14023445*nc^2 - 334125*Pi^2 + 2805465*nc^2*Pi^2 - 
           12312*Pi^4 - 121284*nc^2*Pi^4 - 2650320*Zeta[3] + 
           16465680*nc^2*Zeta[3] + 291600*Pi^2*Zeta[3] - 1963440*nc^2*Pi^2*
            Zeta[3] - 1632960*Zeta[5] + 6531840*nc^2*Zeta[5]))/8398080))
 
IIT[g, q, 0] = 0
 
IIT[g, q, 1] = -((-1 + nc)*(1 + nc)*(-1 + zb)*delta[\[CapitalTau]])/(4*nc) - 
    ((-1 + nc)*(1 + nc)*(1 + zb^2)*delta[\[CapitalTau]]*G[0, zb])/
     (4*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 + zb^2)*delta[\[CapitalTau]]*
      G[1, zb])/(4*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(1 + zb^2)*
      PlusD[\[CapitalTau], 0])/(4*nc*(-1 + zb))
 
IIT[g, q, 2] = -((-1 + nc)*(1 + nc)*(-1 + 11*nc^2)*(1 + zb^2)*
       delta[\[CapitalTau]]*G[0, 0, 0, zb])/(16*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, zb])/(8*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*(1 + zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, zb])/(8*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*(1 + zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, zb])/(8*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-1 + 31*nc^2 - 24*nc^2*zb - 3*zb^2 + 17*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 0, zb])/(16*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-1 + 25*nc^2 - 24*nc^2*zb - 3*zb^2 + 11*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 1, zb])/(16*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(10*nc^2 - 10*nc^2*zb - zb^2 + 5*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[1, 1, 0, zb])/(4*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-5 - 71*nc^2 - 5*zb + 25*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 1, zb])/(32*nc^2) + 
    ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, zb])/(4*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, zb])/(4*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 1, zb])/(2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, zb])/(4*(-1 + zb)) + 
    ((5*(-1 + nc)*(1 + nc)*nf*(1 + zb^2))/(36*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-81 - 223*nc^2 - 6*Pi^2 + 30*nc^2*Pi^2 + 171*zb + 
         369*nc^2*zb - 45*zb^2 - 529*nc^2*zb^2 - 6*Pi^2*zb^2 + 
         30*nc^2*Pi^2*zb^2 + 176*nc^2*zb^3))/(288*nc^2*(-1 + zb)))*
     PlusD[\[CapitalTau], 0] + G[0, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(1 + zb^2))/(24*nc*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-12 - 17*nc^2 + 3*zb + 117*nc^2*zb - 18*zb^2 - 
           41*nc^2*zb^2 + 8*nc^2*zb^3))/(48*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + zb^2)*
        PlusD[\[CapitalTau], 0])/(8*nc^2*(-1 + zb))) + 
    G[0, 1, zb]*(-((-1 + nc)*(1 + nc)*(-9 - 27*nc^2 - 6*zb + 246*nc^2*zb - 
          21*zb^2 - 75*nc^2*zb^2 + 16*nc^2*zb^3)*delta[\[CapitalTau]])/
       (96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + zb^2)*
        PlusD[\[CapitalTau], 0])/(8*nc^2*(-1 + zb))) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-1 + zb)*delta[\[CapitalTau]])/8 - 
      ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*PlusD[\[CapitalTau], 0])/
       (4*(-1 + zb))) + G[1, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(1 + zb^2))/(12*nc*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-81 - 1059*nc^2 + 126*zb + 1722*nc^2*zb - 
           45*zb^2 - 575*nc^2*zb^2 + 160*nc^2*zb^3))/(192*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(1 + 17*nc^2 - 20*nc^2*zb - 
         zb^2 + 7*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/(8*nc^2*(-1 + zb))) + 
    G[1, 0, zb]*(-((-1 + nc)*(1 + nc)*(-7 - 57*nc^2 + 7*zb + 97*nc^2*zb - 
          6*zb^2 - 36*nc^2*zb^2 + 8*nc^2*zb^3)*delta[\[CapitalTau]])/
       (16*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 29*nc^2 - 24*nc^2*zb - 
         3*zb^2 + 15*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2*(-1 + zb))) + (-((-1 + nc)*(1 + nc)*nf*(1 + zb^2))/
       (12*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 + 11*nc^2 - 6*zb + 
         222*nc^2*zb - 3*zb^2 - 37*nc^2*zb^2 + 16*nc^2*zb^3))/
       (96*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
    G[0, zb]*((((-1 + nc)*(1 + nc)*nf*(4 - 3*zb + 4*zb^2))/
         (36*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-36 - 182*nc^2 - 6*Pi^2 + 
           30*nc^2*Pi^2 + 225*zb + 447*nc^2*zb - 488*nc^2*zb^2 - 
           6*Pi^2*zb^2 + 30*nc^2*Pi^2*zb^2 + 176*nc^2*zb^3))/
         (288*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-9 - 15*nc^2 - 6*zb + 222*nc^2*zb - 21*zb^2 - 
         63*nc^2*zb^2 + 16*nc^2*zb^3)*PlusD[\[CapitalTau], 0])/
       (96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + zb^2)*
        PlusD[\[CapitalTau], 1])/(8*nc^2*(-1 + zb))) + 
    G[1, zb]*(((-5*(-1 + nc)*(1 + nc)*nf*(1 + zb^2))/(36*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-126 - 3526*nc^2 - 6*Pi^2 + 174*nc^2*Pi^2 + 
           351*zb + 3909*nc^2*zb - 144*nc^2*Pi^2*zb - 135*zb^2 - 
           2573*nc^2*zb^2 - 18*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2 + 
           704*nc^2*zb^3))/(576*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(1 + zb^2))/(12*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-12 - 152*nc^2 + 21*zb + 279*nc^2*zb - 9*zb^2 - 
           89*nc^2*zb^2 + 24*nc^2*zb^3))/(48*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((-1 + nc)*(1 + nc)*(1 + 27*nc^2 - 
         24*nc^2*zb - zb^2 + 13*nc^2*zb^2)*PlusD[\[CapitalTau], 1])/
       (16*nc^2*(-1 + zb))) - (3*(-1 + nc)*(1 + nc)*(1 + zb^2)*
      PlusD[\[CapitalTau], 2])/(8*(-1 + zb)) + delta[\[CapitalTau]]*
     (-((-1 + nc)*(1 + nc)*nf*(13 + 30*zb + 13*zb^2))/(216*nc*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-243 - 677*nc^2 - 27*Pi^2 - 27*nc^2*Pi^2 + 
         1080*zb - 8688*nc^2*zb - 18*Pi^2*zb + 630*nc^2*Pi^2*zb + 324*zb^2 + 
         2254*nc^2*zb^2 - 63*Pi^2*zb^2 - 171*nc^2*Pi^2*zb^2 - 
         1216*nc^2*zb^3 + 48*nc^2*Pi^2*zb^3 + 1620*nc^2*Zeta[3] + 
         1620*nc^2*zb^2*Zeta[3]))/(1728*nc^2*(-1 + zb)))
 
IIT[g, q, 3] = ((-1 + nc)*nc*(1 + nc)*Pi^2*(1 + zb^2)*delta[\[CapitalTau]]*
      G[0, 0, -1, zb])/(192*(-1 + zb)) - 
    ((-1 + nc)*nc*(1 + nc)*(1 + zb^2)*delta[\[CapitalTau]]*
      G[0, 0, -1, 0, 1, zb])/(16*(-1 + zb)) - 
    (5*(-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 21*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 0, 0, 0, zb])/(32*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(25 - 65*nc^2 + 288*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 0, 0, 1, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(13 - 53*nc^2 + 330*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(4 - 31*nc^2 + 151*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 0, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(3 - 14*nc^2 + 88*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 1, 0, 0, zb])/(24*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(8 - 25*nc^2 + 106*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 1, 0, 1, zb])/(32*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(1 - 30*nc^2 + 117*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 1, 1, 0, zb])/(32*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(3 - 37*nc^2 + 149*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 1, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)^2*(1 + nc)^2*(13 + 16*nc^2)*(1 + zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(17 - 64*nc^2 + 351*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 0, 0, 0, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(25 - 90*nc^2 + 308*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 0, 0, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(15 - 79*nc^2 + 338*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(5 - 81*nc^2 + 269*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 0, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(21 - 97*nc^2 + 362*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 1, 0, 0, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(36 - 201*nc^2 + 533*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 1, 0, 1, zb])/(192*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(18 - 107*nc^2 + 281*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(3 - 40*nc^2 + 27*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 1, 1, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)^2*(1 + nc)^2*(17 + 13*nc^2)*(1 + zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-9 + 3*nc^2 + 8*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 2, 1, 0, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-15 + 5*nc^2 + nc^4)*(1 + zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-9 + 3*nc^2 + 14*nc^4)*(1 + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(23 - 40*nc^2 + 2097*nc^4 - 24*nc^2*zb - 
       1752*nc^4*zb + 49*zb^2 - 200*nc^2*zb^2 + 1047*nc^4*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 0, 0, 0, zb])/(192*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(8 - 89*nc^2 + 1070*nc^4 + 4*zb + 40*nc^2*zb - 
       924*nc^4*zb + 36*zb^2 - 139*nc^2*zb^2 + 500*nc^4*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 0, 0, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(13 - 75*nc^2 + 1058*nc^4 - 4*zb + 32*nc^2*zb - 
       900*nc^4*zb + 27*zb^2 - 133*nc^2*zb^2 + 518*nc^4*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(37 - 44*nc^2 + 1345*nc^4 - 40*zb + 8*nc^2*zb - 
       1120*nc^4*zb + 39*zb^2 - 236*nc^2*zb^2 + 751*nc^4*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 0, 1, 1, zb])/(192*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(7 - 35*nc^2 + 564*nc^4 + 18*nc^2*zb - 486*nc^4*zb + 
       14*zb^2 - 65*nc^2*zb^2 + 275*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 0, 0, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(2 - 97*nc^2 + 981*nc^4 + 4*zb + 76*nc^2*zb - 
       840*nc^4*zb + 30*zb^2 - 127*nc^2*zb^2 + 479*nc^4*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 1, 0, 1, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(57 + 26*nc^2 + 2103*nc^4 - 32*zb + 16*nc^2*zb - 
       1960*nc^4*zb + 47*zb^2 - 242*nc^2*zb^2 + 1001*nc^4*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 1, 1, 0, zb])/(192*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(15 + 30*nc^2 + 839*nc^4 - 16*zb + 8*nc^2*zb - 
       776*nc^4*zb + 13*zb^2 - 76*nc^2*zb^2 + 415*nc^4*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 1, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(5 + 15*nc^2 + 22*nc^4 - 12*zb - 12*nc^2*zb - 
       24*nc^4*zb - 11*zb^2 + 3*nc^2*zb^2 + 14*nc^4*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    (((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(3 - 156*nc^2 + 2937*nc^4 + 176*nc^2*zb - 
         2992*nc^4*zb + 69*zb^2 - 332*nc^2*zb^2 + 1447*nc^4*zb^2))/
       (192*nc^3*(-1 + zb)))*delta[\[CapitalTau]]*G[1, 1, 0, 0, 0, zb] + 
    (-((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-5 - 121*nc^2 + 1333*nc^4 + 148*nc^2*zb - 
         1404*nc^4*zb + 41*zb^2 - 171*nc^2*zb^2 + 621*nc^4*zb^2))/
       (96*nc^3*(-1 + zb)))*delta[\[CapitalTau]]*G[1, 1, 0, 0, 1, zb] + 
    (-((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(2 - 133*nc^2 + 1263*nc^4 + 164*nc^2*zb - 
         1364*nc^4*zb + 34*zb^2 - 175*nc^2*zb^2 + 621*nc^4*zb^2))/
       (96*nc^3*(-1 + zb)))*delta[\[CapitalTau]]*G[1, 1, 0, 1, 0, zb] + 
    (((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(27 - 70*nc^2 + 733*nc^4 - 36*zb + 112*nc^2*zb - 
         864*nc^4*zb + 21*zb^2 - 126*nc^2*zb^2 + 349*nc^4*zb^2))/
       (96*nc^3*(-1 + zb)))*delta[\[CapitalTau]]*G[1, 1, 0, 1, 1, zb] + 
    ((-3*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-24 - 170*nc^2 + 1385*nc^4 + 12*zb + 268*nc^2*zb - 
         1692*nc^4*zb + 36*zb^2 - 194*nc^2*zb^2 + 787*nc^4*zb^2))/
       (96*nc^3*(-1 + zb)))*delta[\[CapitalTau]]*G[1, 1, 1, 0, 0, zb] + 
    ((3*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-51 - 310*nc^2 + 2107*nc^4 + 24*zb + 504*nc^2*zb - 
         2552*nc^4*zb + 51*zb^2 - 290*nc^2*zb^2 + 1285*nc^4*zb^2))/
       (192*nc^3*(-1 + zb)))*delta[\[CapitalTau]]*G[1, 1, 1, 0, 1, zb] + 
    ((11*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-183 - 698*nc^2 + 3001*nc^4 + 120*zb + 
         1376*nc^2*zb - 5176*nc^4*zb + 63*zb^2 - 486*nc^2*zb^2 + 
         2367*nc^4*zb^2))/(384*nc^3*(-1 + zb)))*delta[\[CapitalTau]]*
     G[1, 1, 1, 1, 0, zb] + ((-15*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/
       (32*nc^2) + ((-1 + nc)*(1 + nc)*(-133 - 522*nc^2 - 737*nc^4 + 176*zb + 
         672*nc^2*zb - 464*nc^4*zb - 43*zb^2 - 150*nc^2*zb^2 + 
         1393*nc^4*zb^2))/(384*nc^3*(-1 + zb)))*delta[\[CapitalTau]]*
     G[1, 1, 1, 1, 1, zb] + ((-1 + nc)*(1 + nc)*(73 - 22*nc^2 - 123*nc^4 - 
       76*zb + 32*nc^2*zb + 100*nc^4*zb + 3*zb^2 - 10*nc^2*zb^2 + 
       47*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, 2, 1, zb])/
     (48*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(33 - 54*nc^2 + 219*nc^4 - 
       36*zb + 56*nc^2*zb - 196*nc^4*zb + 3*zb^2 - 14*nc^2*zb^2 + 
       85*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 1, 2, 1, 0, zb])/
     (48*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(83 - 101*nc^2 + 233*nc^4 - 
       86*zb + 114*nc^2*zb - 226*nc^4*zb + 9*zb^2 - 31*nc^2*zb^2 + 
       164*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 1, 2, 1, 1, zb])/
     (48*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(83 - 70*nc^2 + 195*nc^4 - 
       80*zb + 68*nc^2*zb - 152*nc^4*zb + 9*zb^2 - 22*nc^2*zb^2 + 
       59*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 1, 2, 2, 1, zb])/
     (48*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 - 48*nc^2 + 367*nc^4 - 
       12*zb + 48*nc^2*zb - 324*nc^4*zb + 3*zb^2 - 12*nc^2*zb^2 + 
       97*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, 0, 0, zb])/
     (48*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(9 - 45*nc^2 + 345*nc^4 - 
       12*zb + 44*nc^2*zb - 312*nc^4*zb + 3*zb^2 - 11*nc^2*zb^2 + 
       83*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, 0, 1, zb])/
     (48*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(78 - 291*nc^2 + 1650*nc^4 - 
       84*zb + 280*nc^2*zb - 1444*nc^4*zb + 18*zb^2 - 73*nc^2*zb^2 + 
       450*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, 1, 0, zb])/
     (96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(103 - 362*nc^2 + 1238*nc^4 - 
       108*zb + 368*nc^2*zb - 1152*nc^4*zb + 23*zb^2 - 96*nc^2*zb^2 + 
       484*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, 1, 1, zb])/
     (96*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(70 - 47*nc^2 + 241*nc^4 - 
       64*zb + 44*nc^2*zb - 208*nc^4*zb + 12*zb^2 - 15*nc^2*zb^2 + 
       45*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, 2, 1, zb])/
     (48*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(51 - 63*nc^2 + 619*nc^4 - 
       48*zb + 56*nc^2*zb - 520*nc^4*zb + 9*zb^2 - 17*nc^2*zb^2 + 
       113*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 2, 2, 1, 0, zb])/
     (48*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(238 - 323*nc^2 + 1240*nc^4 - 
       220*zb + 304*nc^2*zb - 1052*nc^4*zb + 42*zb^2 - 89*nc^2*zb^2 + 
       340*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 2, 2, 1, 1, zb])/
     (96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(93 - 24*nc^2 + 361*nc^4 - 
       84*zb + 24*nc^2*zb - 300*nc^4*zb + 15*zb^2 - 12*nc^2*zb^2 + 
       55*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 2, 2, 2, 1, zb])/
     (48*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 17*nc^2)*
      (5 - 4*zb + zb^2)*delta[\[CapitalTau]]*G[2, 1, 0, 0, 0, zb])/
     (24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-8 + 33*nc^2)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, 0, 1, zb])/(48*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-1 + 10*nc^2)*(5 - 4*zb + zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 0, 1, 0, zb])/(12*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-3 - 5*nc^2 + 43*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(3 - 21*nc^2 + 116*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 0, 0, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(6 - 41*nc^2 + 184*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 0, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(9 - 79*nc^2 + 326*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(5 - 37*nc^2 + 98*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 1, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(17 - 7*nc^2 + 78*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(3 - 2*nc^2 + 47*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 2, 1, 0, zb])/(16*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(40 - 49*nc^2 + 305*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(15 - 5*nc^2 + 82*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(3 - 4*nc^2 + 63*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 0, 0, zb])/(24*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(6 - 11*nc^2 + 143*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 0, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(30 - 53*nc^2 + 513*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(37 - 104*nc^2 + 483*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 1, 1, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(5 - 2*nc^2 + 26*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 2, 1, zb])/(16*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(12 + nc^2 + 157*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 2, 1, 0, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(54 - 46*nc^2 + 293*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(18 + 5*nc^2 + 86*nc^4)*(5 - 4*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    G[0, 1, 2, 1, zb]*((((-1 + nc)*(1 + nc)*nf*(1 + zb^2))/(18*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(9 + 6*nc^2 + 35*nc^4 - 6*zb + 12*nc^2*zb + 
           138*nc^4*zb - 75*zb^2 - 45*nc^2*zb^2 + 14*nc^4*zb^2 + 
           16*nc^4*zb^3))/(144*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 + zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^3*(-1 + zb))) + G[0, 0, 0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*nf*(1 + zb^2))/
         (48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(22 - 117*nc^2 - 63*nc^4 + 
           8*zb - 27*nc^2*zb + 1309*nc^4*zb + 54*zb^2 - 170*nc^2*zb^2 - 
           409*nc^4*zb^2 - 4*nc^2*zb^3 + 100*nc^4*zb^3))/(96*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(1 - 3*nc^2 + 11*nc^4)*
        (1 + zb^2)*PlusD[\[CapitalTau], 0])/(4*nc^3*(-1 + zb))) + 
    G[0, 1, 1, 0, zb]*((-((-1 + nc)*(1 + nc)*(-7 + 51*nc^2)*nf*(1 + zb^2))/
         (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(243 - 838*nc^2 + 
           219*nc^4 + 162*zb - 204*nc^2*zb + 16842*nc^4*zb - 9*zb^2 - 
           2452*nc^2*zb^2 - 3675*nc^4*zb^2 + 96*nc^2*zb^3 + 1248*nc^4*zb^3))/
         (1152*nc^3*(-1 + zb)))*delta[\[CapitalTau]] - 
      (3*(-1 + nc)*(1 + nc)*(1 - 5*nc^2 + 14*nc^4)*(1 + zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[0, 1, 1, 1, zb]*((((-1 + nc)*(1 + nc)*(-6 + 59*nc^2)*nf*(1 + zb^2))/
         (144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(27 - 147*nc^2 + 
           1070*nc^4 + 90*zb - 138*nc^2*zb + 6324*nc^4*zb - 81*zb^2 - 
           861*nc^2*zb^2 - 352*nc^4*zb^2 + 48*nc^2*zb^3 + 552*nc^4*zb^3))/
         (576*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(2 - 21*nc^2 + 39*nc^4)*(1 + zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^3*(-1 + zb))) + 
    G[0, 1, 0, 1, zb]*((-((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*nf*(1 + zb^2))/
         (72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(57 - 545*nc^2 - 12*nc^4 + 
           36*zb - 618*nc^2*zb + 7278*nc^4*zb + 249*zb^2 - 824*nc^2*zb^2 - 
           1743*nc^4*zb^2 - 48*nc^2*zb^3 + 568*nc^4*zb^3))/
         (576*nc^3*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(3 - 13*nc^2 + 42*nc^4)*(1 + zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[0, 0, 0, 0, zb]*((((-1 + nc)*(1 + nc)*(1 + 25*nc^2)*nf*(1 + zb^2))/
         (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 1798*nc^2 - 
           745*nc^4 + 126*zb + 696*nc^2*zb + 15258*nc^4*zb + 303*zb^2 - 
           2722*nc^2*zb^2 - 4417*nc^4*zb^2 + 16*nc^2*zb^3 + 1168*nc^4*zb^3))/
         (1152*nc^3*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(3 - 10*nc^2 + 47*nc^4)*(1 + zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[0, 0, 1, 0, zb]*((-((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*nf*(1 + zb^2))/
         (72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(153 - 760*nc^2 - 
           369*nc^4 + 30*zb - 102*nc^2*zb + 7950*nc^4*zb + 213*zb^2 - 
           1183*nc^2*zb^2 - 2292*nc^4*zb^2 - 24*nc^2*zb^3 + 600*nc^4*zb^3))/
         (576*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(3 - 13*nc^2 + 48*nc^4)*(1 + zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[0, 0, 1, 1, zb]*((((-1 + nc)*(1 + nc)*(-1 + 27*nc^2)*nf*(1 + zb^2))/
         (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(261 - 1082*nc^2 - 
           1143*nc^4 + 174*zb - 48*nc^2*zb + 11802*nc^4*zb + 33*zb^2 - 
           2300*nc^2*zb^2 - 3189*nc^4*zb^2 + 96*nc^2*zb^3 + 912*nc^4*zb^3))/
         (1152*nc^3*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(3 - 32*nc^2 + 81*nc^4)*(1 + zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^3*(-1 + zb))) + 
    G[0, 1, 0, 0, zb]*((-((-1 + nc)*(1 + nc)*(1 + 4*nc^2)*nf*(1 + zb^2))/
         (144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(111 - 772*nc^2 - 
           337*nc^4 + 18*zb - 204*nc^2*zb + 8508*nc^4*zb + 195*zb^2 - 
           1192*nc^2*zb^2 - 2335*nc^4*zb^2 - 24*nc^2*zb^3 + 648*nc^4*zb^3))/
         (576*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(7 - 28*nc^2 + 97*nc^4)*(1 + zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^3*(-1 + zb))) + 
    G[2, 1, 0, 0, zb]*((((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/
         (72*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-180 + 687*nc^2 - 4241*nc^4 + 
           162*zb - 600*nc^2*zb + 3710*nc^4*zb - 36*zb^2 + 147*nc^2*zb^2 - 
           1145*nc^4*zb^2 + 176*nc^4*zb^3))/(288*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*
        (5 - 4*zb + zb^2)*PlusD[\[CapitalTau], 0])/(8*nc*(-1 + zb))) + 
    G[2, 1, 0, 1, zb]*((((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/
         (36*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-90 + 240*nc^2 - 2396*nc^4 + 
           81*zb - 207*nc^2*zb + 2179*nc^4*zb - 18*zb^2 + 48*nc^2*zb^2 - 
           661*nc^4*zb^2 + 84*nc^4*zb^3))/(144*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*
        (5 - 4*zb + zb^2)*PlusD[\[CapitalTau], 0])/(8*nc*(-1 + zb))) + 
    G[2, 1, 2, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/
         (24*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-423 + 48*nc^2 - 704*nc^4 + 
           435*zb + 30*nc^2*zb + 633*nc^4*zb - 111*zb^2 - 15*nc^2*zb^2 - 
           156*nc^4*zb^2 + 16*nc^4*zb^3))/(144*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + (3*(-1 + nc)*(1 + nc)*(1 - nc^2 + 6*nc^4)*
        (5 - 4*zb + zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[2, 2, 2, 1, zb]*((((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/
         (9*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-594 + 30*nc^2 - 500*nc^4 + 
           621*zb + 72*nc^2*zb + 572*nc^4*zb - 162*zb^2 - 21*nc^2*zb^2 - 
           155*nc^4*zb^2 + 8*nc^4*zb^3))/(144*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(2 - nc^2 + 9*nc^4)*
        (5 - 4*zb + zb^2)*PlusD[\[CapitalTau], 0])/(8*nc^3*(-1 + zb))) + 
    G[2, 2, 1, 0, zb]*((((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/
         (9*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-342 + 219*nc^2 - 1257*nc^4 + 
           351*zb - 129*nc^2*zb + 1235*nc^4*zb - 90*zb^2 + 27*nc^2*zb^2 - 
           350*nc^4*zb^2 + 40*nc^4*zb^3))/(144*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 15*nc^4)*
        (5 - 4*zb + zb^2)*PlusD[\[CapitalTau], 0])/(8*nc^3*(-1 + zb))) + 
    G[2, 1, 1, 1, zb]*(((-2*(-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/
         (9*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1506 + 2313*nc^2 - 
           19951*nc^4 + 1464*zb - 1938*nc^2*zb + 14978*nc^4*zb - 354*zb^2 + 
           381*nc^2*zb^2 - 4175*nc^4*zb^2 + 792*nc^4*zb^3))/
         (576*nc^3*(-1 + zb)))*delta[\[CapitalTau]] - 
      (3*(-1 + nc)*(1 + nc)*(1 - 5*nc^2 + 16*nc^4)*(5 - 4*zb + zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^3*(-1 + zb))) + 
    G[2, 1, 1, 0, zb]*((((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/
         (144*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1224 + 2391*nc^2 - 
           16193*nc^4 + 1188*zb - 1962*nc^2*zb + 13492*nc^4*zb - 288*zb^2 + 
           435*nc^2*zb^2 - 4015*nc^4*zb^2 + 672*nc^4*zb^3))/
         (576*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(1 - 7*nc^2 + 28*nc^4)*(5 - 4*zb + zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[2, 2, 1, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/
         (12*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-480 + 247*nc^2 - 983*nc^4 + 
           490*zb - 135*nc^2*zb + 615*nc^4*zb - 124*zb^2 + 20*nc^2*zb^2 - 
           135*nc^4*zb^2 + 48*nc^4*zb^3))/(96*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(5 - 9*nc^2 + 40*nc^4)*
        (5 - 4*zb + zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[1, 2, 2, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(1 + 9*nc^2 - 8*nc^2*zb - 3*zb^2 + nc^2*zb^2))/
         (24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-325 + 55*nc^2 - 
           480*nc^4 + 348*zb - 12*nc^2*zb + 644*nc^4*zb - 77*zb^2 + 
           11*nc^2*zb^2 - 232*nc^4*zb^2 + 48*nc^4*zb^3))/(96*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(17 - 22*nc^2 + 71*nc^4 - 
         16*zb + 20*nc^2*zb - 60*nc^4*zb + 3*zb^2 - 6*nc^2*zb^2 + 
         17*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[1, 1, 2, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-27 + 17*nc^2 + 24*zb - 8*nc^2*zb + 9*zb^2 + 
            9*nc^2*zb^2))/(72*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-771 - 42*nc^2 - 3199*nc^4 + 780*zb + 
           18*nc^2*zb + 3704*nc^4*zb - 63*zb^2 + 78*nc^2*zb^2 - 
           1305*nc^4*zb^2 + 320*nc^4*zb^3))/(288*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(11 - 9*nc^2 - 3*nc^4 - 
         12*zb + 12*nc^2*zb + zb^2 - 3*nc^2*zb^2 + 19*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[1, 2, 1, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-1 + nc^2 + 3*zb^2 + nc^2*zb^2))/
         (24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-153 + 124*nc^2 - 
           1251*nc^4 + 156*zb - 116*nc^2*zb + 1486*nc^4*zb - 21*zb^2 + 
           46*nc^2*zb^2 - 491*nc^4*zb^2 + 112*nc^4*zb^3))/
         (96*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(3 - 16*nc^2 + 85*nc^4 - 4*zb + 16*nc^2*zb - 
         76*nc^4*zb + zb^2 - 4*nc^2*zb^2 + 27*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[1, 2, 1, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-5 + 40*nc^2 - 28*nc^2*zb + 15*zb^2 + 
            12*nc^2*zb^2))/(72*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-2142 + 951*nc^2 - 10007*nc^4 + 2208*zb - 
           936*nc^2*zb + 9794*nc^4*zb - 390*zb^2 + 417*nc^2*zb^2 - 
           2799*nc^4*zb^2 + 992*nc^4*zb^3))/(576*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(13 - 28*nc^2 + 108*nc^4 - 
         14*zb + 30*nc^2*zb - 100*nc^4*zb + 3*zb^2 - 8*nc^2*zb^2 + 
         48*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[1, 0, 0, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(2 - 19*nc^2 + 27*zb - 23*nc^2*zb - 11*zb^2 + 
           6*nc^2*zb^2))/(144*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(171 - 1169*nc^2 - 4716*nc^4 - 186*zb + 
           774*nc^2*zb + 13310*nc^4*zb + 393*zb^2 - 1111*nc^2*zb^2 - 
           5118*nc^4*zb^2 - 120*nc^2*zb^3 + 1240*nc^4*zb^3))/
         (576*nc^3*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(1 - 16*nc^2 + 149*nc^4 + 12*nc^2*zb - 
         132*nc^4*zb + 5*zb^2 - 20*nc^2*zb^2 + 69*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^3*(-1 + zb))) + 
    G[1, 0, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-5 + 61*nc^2 - 27*zb - 41*nc^2*zb + 8*zb^2 + 
            12*nc^2*zb^2))/(144*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(54 - 694*nc^2 - 2332*nc^4 - 51*zb + 
           528*nc^2*zb + 6542*nc^4*zb + 132*zb^2 - 599*nc^2*zb^2 - 
           2610*nc^4*zb^2 - 60*nc^2*zb^3 + 660*nc^4*zb^3))/
         (288*nc^3*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(3 - 31*nc^2 + 320*nc^4 + 24*nc^2*zb - 
         288*nc^4*zb + 9*zb^2 - 41*nc^2*zb^2 + 148*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^3*(-1 + zb))) + 
    G[1, 0, 0, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(5 - 35*nc^2 + 54*zb - 6*nc^2*zb - 23*zb^2 + 
            25*nc^2*zb^2))/(288*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(105 - 4556*nc^2 - 9489*nc^4 - 18*zb + 
           4236*nc^2*zb + 26934*nc^4*zb + 561*zb^2 - 3748*nc^2*zb^2 - 
           10417*nc^4*zb^2 - 48*nc^2*zb^3 + 2608*nc^4*zb^3))/
         (1152*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(3 - 24*nc^2 + 321*nc^4 + 12*nc^2*zb - 
         276*nc^4*zb + 9*zb^2 - 40*nc^2*zb^2 + 155*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^3*(-1 + zb))) + 
    G[1, 0, 1, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-55 + 9*nc^2 - 6*zb + 22*nc^2*zb - zb^2 + 
           3*nc^2*zb^2))/(288*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(489 - 1910*nc^2 - 14703*nc^4 - 498*zb + 
           1944*nc^2*zb + 25114*nc^4*zb + 117*zb^2 - 2146*nc^2*zb^2 - 
           9447*nc^4*zb^2 - 96*nc^2*zb^3 + 2288*nc^4*zb^3))/
         (1152*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(7 - 32*nc^2 + 615*nc^4 - 8*zb + 40*nc^2*zb - 
         600*nc^4*zb + 9*zb^2 - 64*nc^2*zb^2 + 257*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(64*nc^3*(-1 + zb))) + 
    G[1, 1, 1, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(59 + 261*nc^2 - 144*zb - 360*nc^2*zb + 
            61*zb^2 + 27*nc^2*zb^2))/(288*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-330 + 7245*nc^2 + 6261*nc^4 + 780*zb - 
           8088*nc^2*zb - 2772*nc^4*zb - 450*zb^2 + 1963*nc^2*zb^2 - 
           7137*nc^4*zb^2 - 1120*nc^2*zb^3 + 1728*nc^4*zb^3))/
         (1152*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((11*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(31 + 118*nc^2 - 77*nc^4 - 9*zb - 58*nc^2*zb + 
           411*nc^4*zb))/(128*nc^3))*PlusD[\[CapitalTau], 0]) + 
    G[1, 1, 0, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-13 - 17*nc^2 + 72*zb - 44*nc^2*zb - 29*zb^2 + 
           7*nc^2*zb^2))/(144*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(15 - 448*nc^2 - 5435*nc^4 - 45*zb + 
           324*nc^2*zb + 10483*nc^4*zb + 138*zb^2 - 566*nc^2*zb^2 - 
           4214*nc^4*zb^2 - 156*nc^2*zb^3 + 972*nc^4*zb^3))/
         (288*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-1 - 20*nc^2 + 201*nc^4 + 26*nc^2*zb - 
           214*nc^4*zb + 5*zb^2 - 26*nc^2*zb^2 + 97*nc^4*zb^2))/
         (16*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0]) + 
    G[1, 1, 0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-11 - 43*nc^2 + 72*zb - 4*nc^2*zb - 25*zb^2 + 
            11*nc^2*zb^2))/(144*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(144 + 607*nc^2 - 14723*nc^4 - 396*zb - 
           1488*nc^2*zb + 31082*nc^4*zb + 468*zb^2 - 1015*nc^2*zb^2 - 
           14023*nc^4*zb^2 - 672*nc^2*zb^3 + 2800*nc^4*zb^3))/
         (1152*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      (-((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-7 - 70*nc^2 + 637*nc^4 + 104*nc^2*zb - 
           712*nc^4*zb + 15*zb^2 - 82*nc^2*zb^2 + 307*nc^4*zb^2))/
         (64*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0]) + 
    G[1, 1, 1, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(25 + 191*nc^2 - 153*zb - 79*nc^2*zb + 
           44*zb^2 + 92*nc^2*zb^2))/(288*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-156 + 4003*nc^2 - 18687*nc^4 + 135*zb - 
           5094*nc^2*zb + 37355*nc^4*zb + 21*zb^2 + 803*nc^2*zb^2 - 
           16924*nc^4*zb^2 - 1248*nc^2*zb^3 + 4352*nc^4*zb^3))/
         (1152*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-3*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-19 - 90*nc^2 + 563*nc^4 + 8*zb + 168*nc^2*zb - 
           776*nc^4*zb + 11*zb^2 - 78*nc^2*zb^2 + 341*nc^4*zb^2))/
         (64*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0]) + 
    G[0, 1, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(279 - 1075*nc^2 + 216*zb + 192*nc^2*zb + 
            477*zb^2 - 1441*nc^2*zb^2 + 64*zb^3 + 48*nc^2*zb^3))/
         (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1521 + 792*nc^2 - 
           26065*nc^4 + 12*Pi^2 - 1158*nc^2*Pi^2 + 4026*nc^4*Pi^2 - 5868*zb + 
           21156*nc^2*zb + 23520*nc^4*zb + 3105*zb^2 + 5088*nc^2*zb^2 - 
           57625*nc^4*zb^2 + 12*Pi^2*zb^2 - 1158*nc^2*Pi^2*zb^2 + 
           4026*nc^4*Pi^2*zb^2 - 384*nc^2*zb^3 + 16080*nc^4*zb^3))/
         (6912*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-5*(-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*nf*(1 + zb^2))/
         (96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 - 92*nc^2 + 551*nc^4 + 
           54*zb - 480*nc^2*zb + 4638*nc^4*zb - 27*zb^2 - 404*nc^2*zb^2 - 
           697*nc^4*zb^2 - 32*nc^2*zb^3 + 384*nc^4*zb^3))/
         (384*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(1 - 9*nc^2 + 28*nc^4)*(1 + zb^2)*
        PlusD[\[CapitalTau], 1])/(16*nc^3*(-1 + zb))) + 
    G[0, 0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-203 + 715*nc^2 + 72*zb - 108*nc^2*zb - 
            533*zb^2 + 1033*nc^2*zb^2 - 48*zb^3 + 80*nc^2*zb^3))/
         (1728*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(459 + 3392*nc^2 - 
           17803*nc^4 + 108*Pi^2 - 1188*nc^2*Pi^2 + 3780*nc^4*Pi^2 - 
           3096*zb + 27288*nc^2*zb - 31776*nc^4*zb - 2385*zb^2 + 
           3848*nc^2*zb^2 - 30895*nc^4*zb^2 + 108*Pi^2*zb^2 - 
           1188*nc^2*Pi^2*zb^2 + 3780*nc^4*Pi^2*zb^2 + 480*nc^2*zb^3 + 
           6704*nc^4*zb^3))/(6912*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*nf*(1 + zb^2))/(48*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(27 - 169*nc^2 - 28*nc^4 + 24*zb - 216*nc^2*zb + 
           2256*nc^4*zb + 75*zb^2 - 253*nc^2*zb^2 - 592*nc^4*zb^2 - 
           16*nc^2*zb^3 + 176*nc^4*zb^3))/(192*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((-1 + nc)*(1 + nc)*(3 - 14*nc^2 + 39*nc^4)*
        (1 + zb^2)*PlusD[\[CapitalTau], 1])/(16*nc^3*(-1 + zb))) + 
    G[0, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-247 + 939*nc^2 + 48*zb + 468*nc^2*zb - 
            577*zb^2 + 921*nc^2*zb^2 - 48*zb^3 + 112*nc^2*zb^3))/
         (1728*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(1323 + 2800*nc^2 - 
           22827*nc^4 + 120*Pi^2 - 1236*nc^2*Pi^2 + 3900*nc^4*Pi^2 - 
           4104*zb + 28608*nc^2*zb - 34128*nc^4*zb - 693*zb^2 + 
           3580*nc^2*zb^2 - 35823*nc^4*zb^2 + 120*Pi^2*zb^2 - 
           1236*nc^2*Pi^2*zb^2 + 3900*nc^4*Pi^2*zb^2 + 480*nc^2*zb^3 + 
           7904*nc^4*zb^3))/(6912*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*nf*(1 + zb^2))/(24*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(9 - 82*nc^2 + 21*nc^4 + 9*zb - 111*nc^2*zb + 
           1218*nc^4*zb + 27*zb^2 - 130*nc^2*zb^2 - 279*nc^4*zb^2 - 
           8*nc^2*zb^3 + 96*nc^4*zb^3))/(96*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((-1 + nc)*(1 + nc)*(3 - 14*nc^2 + 41*nc^4)*
        (1 + zb^2)*PlusD[\[CapitalTau], 1])/(16*nc^3*(-1 + zb))) + 
    G[0, 0, 0, zb]*((-((-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/
         (144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*nf*(-47 + 823*nc^2 - 
           30*zb - 42*nc^2*zb - 365*zb^2 + 1021*nc^2*zb^2 - 48*zb^3 + 
           80*nc^2*zb^3))/(1728*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(54 + 547*nc^2 - 9755*nc^4 + 42*Pi^2 - 
           510*nc^2*Pi^2 + 1824*nc^4*Pi^2 - 459*zb + 16854*nc^2*zb - 
           14571*nc^4*zb - 1035*zb^2 - 743*nc^2*zb^2 - 16664*nc^4*zb^2 + 
           42*Pi^2*zb^2 - 510*nc^2*Pi^2*zb^2 + 1824*nc^4*Pi^2*zb^2 + 
           1088*nc^2*zb^3 + 3624*nc^4*zb^3))/(3456*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + (-((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb^2))/
         (48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(27 - 220*nc^2 - 23*nc^4 + 
           18*zb - 84*nc^2*zb + 2346*nc^4*zb + 63*zb^2 - 334*nc^2*zb^2 - 
           605*nc^4*zb^2 - 8*nc^2*zb^3 + 184*nc^4*zb^3))/
         (192*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(3 - 13*nc^2 + 44*nc^4)*(1 + zb^2)*
        PlusD[\[CapitalTau], 1])/(16*nc^3*(-1 + zb))) + 
    G[2, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-24 - 182*nc^2 - 126*zb + 88*nc^2*zb + 
            45*zb^2 - 19*nc^2*zb^2 + 12*zb^3))/(432*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(5184 - 2772*nc^2 - 12404*nc^4 + 135*Pi^2 + 
           195*nc^2*Pi^2 - 1200*nc^4*Pi^2 - 6534*zb + 666*nc^2*zb + 
           14996*nc^4*zb - 108*Pi^2*zb - 156*nc^2*Pi^2*zb + 
           960*nc^4*Pi^2*zb + 1998*zb^2 + 450*nc^2*zb^2 - 9356*nc^4*zb^2 + 
           27*Pi^2*zb^2 + 39*nc^2*Pi^2*zb^2 - 240*nc^4*Pi^2*zb^2 + 
           2720*nc^4*zb^3))/(1728*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(24*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-60 + 165*nc^2 - 1163*nc^4 + 54*zb - 
           144*nc^2*zb + 946*nc^4*zb - 12*zb^2 + 33*nc^2*zb^2 - 
           283*nc^4*zb^2 + 48*nc^4*zb^3))/(96*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*
        (5 - 4*zb + zb^2)*PlusD[\[CapitalTau], 1])/(8*nc*(-1 + zb))) + 
    G[2, 2, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-24 - 94*nc^2 - 126*zb + 32*nc^2*zb + 
            45*zb^2 - 11*nc^2*zb^2 + 12*zb^3))/(432*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(8064 - 1368*nc^2 - 7624*nc^4 + 15*Pi^2 + 
           375*nc^2*Pi^2 - 2190*nc^4*Pi^2 - 9342*zb - 1008*nc^2*zb + 
           10066*nc^4*zb - 12*Pi^2*zb - 300*nc^2*Pi^2*zb + 
           1752*nc^4*Pi^2*zb + 2682*zb^2 + 900*nc^2*zb^2 - 5878*nc^4*zb^2 + 
           3*Pi^2*zb^2 + 75*nc^2*Pi^2*zb^2 - 438*nc^4*Pi^2*zb^2 + 
           1600*nc^4*zb^3))/(1728*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(24*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-228 + 87*nc^2 - 393*nc^4 + 234*zb - 
           36*nc^2*zb + 302*nc^4*zb - 60*zb^2 + 3*nc^2*zb^2 - 77*nc^4*zb^2 + 
           16*nc^4*zb^3))/(96*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 7*nc^4)*(5 - 4*zb + zb^2)*
        PlusD[\[CapitalTau], 1])/(8*nc^3*(-1 + zb))) + 
    G[2, 1, 1, zb]*((((-1 + nc)*(1 + nc)*nf*(-40 - 512*nc^2 - 210*zb + 
           304*nc^2*zb + 75*zb^2 - 67*nc^2*zb^2 + 20*zb^3))/
         (432*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(10224 - 3996*nc^2 - 
           12132*nc^4 + 165*Pi^2 + 555*nc^2*Pi^2 - 2865*nc^4*Pi^2 - 
           12330*zb + 63*nc^2*zb + 21509*nc^4*zb - 132*Pi^2*zb - 
           444*nc^2*Pi^2*zb + 2292*nc^4*Pi^2*zb + 3654*zb^2 + 
           1197*nc^2*zb^2 - 14897*nc^4*zb^2 + 33*Pi^2*zb^2 + 
           111*nc^2*Pi^2*zb^2 - 573*nc^4*Pi^2*zb^2 + 4096*nc^4*zb^3))/
         (1728*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(6*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-102 + 108*nc^2 - 960*nc^4 + 99*zb - 
           90*nc^2*zb + 686*nc^4*zb - 24*zb^2 + 18*nc^2*zb^2 - 
           191*nc^4*zb^2 + 40*nc^4*zb^3))/(48*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((-1 + nc)*(1 + nc)*(1 - 3*nc^2 + 16*nc^4)*
        (5 - 4*zb + zb^2)*PlusD[\[CapitalTau], 1])/(16*nc^3*(-1 + zb))) + 
    G[1, 2, 1, zb]*((((-1 + nc)*(1 + nc)*nf*(27 - 194*nc^2 - 48*zb + 
           80*nc^2*zb - 33*zb^2 - 39*nc^2*zb^2 + 20*zb^3))/
         (432*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(6246 - 1254*nc^2 - 
           7520*nc^4 + 135*Pi^2 + 261*nc^2*Pi^2 - 1404*nc^4*Pi^2 - 6588*zb - 
           48*nc^2*zb + 19432*nc^4*zb - 96*Pi^2*zb - 264*nc^2*Pi^2*zb + 
           1248*nc^4*Pi^2*zb + 990*zb^2 + 222*nc^2*zb^2 - 9876*nc^4*zb^2 + 
           15*Pi^2*zb^2 + 57*nc^2*Pi^2*zb^2 - 504*nc^4*Pi^2*zb^2 + 
           3600*nc^4*zb^3))/(1728*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(-1 + 11*nc^2 - 8*nc^2*zb + 3*zb^2 + 
           3*nc^2*zb^2))/(24*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-153 + 42*nc^2 - 797*nc^4 + 156*zb - 
           54*nc^2*zb + 812*nc^4*zb - 21*zb^2 + 30*nc^2*zb^2 - 
           255*nc^4*zb^2 + 80*nc^4*zb^3))/(96*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((-1 + nc)*(1 + nc)*(3 - 6*nc^2 + 39*nc^4 - 
         4*zb + 8*nc^2*zb - 36*nc^4*zb + zb^2 - 2*nc^2*zb^2 + 21*nc^4*zb^2)*
        PlusD[\[CapitalTau], 1])/(16*nc^3*(-1 + zb))) + 
    G[1, 0, 1, zb]*((((-1 + nc)*(1 + nc)*nf*(427 - 73*nc^2 - 483*zb + 
           303*nc^2*zb - 55*zb^2 + 81*nc^2*zb^2 - 36*zb^3 + 68*nc^2*zb^3))/
         (432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(567 - 3253*nc^2 - 
           45438*nc^4 - 72*Pi^2 + 504*nc^2*Pi^2 - 8070*nc^4*Pi^2 - 576*zb - 
           9669*nc^2*zb + 67599*nc^4*zb + 72*Pi^2*zb - 360*nc^2*Pi^2*zb + 
           7656*nc^4*Pi^2*zb + 1035*zb^2 - 2156*nc^2*zb^2 - 8313*nc^4*zb^2 - 
           108*Pi^2*zb^2 + 852*nc^2*Pi^2*zb^2 - 3306*nc^4*Pi^2*zb^2 + 
           144*nc^2*zb^3 + 3968*nc^4*zb^3))/(3456*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(-3 + 25*nc^2 - 9*zb - 15*nc^2*zb + 
            6*nc^2*zb^2))/(48*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(24 - 173*nc^2 - 979*nc^4 - 57*zb + 30*nc^2*zb + 
           3219*nc^4*zb + 69*zb^2 - 237*nc^2*zb^2 - 1296*nc^4*zb^2 - 
           48*nc^2*zb^3 + 352*nc^4*zb^3))/(192*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)*(1 + nc)*(-1 - 24*nc^2 + 
         273*nc^4 + 24*nc^2*zb - 264*nc^4*zb + 5*zb^2 - 32*nc^2*zb^2 + 
         115*nc^4*zb^2)*PlusD[\[CapitalTau], 1])/(32*nc^3*(-1 + zb))) + 
    G[1, 0, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(928 + 121*nc^2 - 1014*zb + 300*nc^2*zb - 
            52*zb^2 + 487*nc^2*zb^2 - 72*zb^3 + 72*nc^2*zb^3))/
         (864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1485 - 1142*nc^2 - 
           38435*nc^4 - 138*Pi^2 + 462*nc^2*Pi^2 - 7380*nc^4*Pi^2 - 1638*zb - 
           16674*nc^2*zb + 59940*nc^4*zb + 120*Pi^2*zb - 96*nc^2*Pi^2*zb + 
           6600*nc^4*Pi^2*zb + 1530*zb^2 + 2102*nc^2*zb^2 + 2236*nc^4*zb^2 - 
           126*Pi^2*zb^2 + 906*nc^2*Pi^2*zb^2 - 3300*nc^4*Pi^2*zb^2 - 
           1152*nc^2*zb^3 + 584*nc^4*zb^3))/(3456*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(-2 + 16*nc^2 - 9*zb - 3*nc^2*zb + zb^2 + 
           5*nc^2*zb^2))/(48*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(21 - 387*nc^2 - 1098*nc^4 - 30*zb + 
           240*nc^2*zb + 3702*nc^4*zb + 81*zb^2 - 377*nc^2*zb^2 - 
           1336*nc^4*zb^2 - 40*nc^2*zb^3 + 376*nc^4*zb^3))/
         (192*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      ((-1 + nc)*(1 + nc)*(1 - 32*nc^2 + 299*nc^4 + 24*nc^2*zb - 
         264*nc^4*zb + 7*zb^2 - 40*nc^2*zb^2 + 141*nc^4*zb^2)*
        PlusD[\[CapitalTau], 1])/(32*nc^3*(-1 + zb))) + 
    G[1, 1, 1, zb]*((((-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/(24*nc*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*nf*(-10147 + 8199*nc^2 + 108*Pi^2 - 
           108*nc^2*Pi^2 + 10668*zb - 12724*nc^2*zb - 1033*zb^2 + 
           1981*nc^2*zb^2 - 108*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2 + 416*zb^3 - 
           2016*nc^2*zb^3))/(3456*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-28251 - 368*nc^2 - 800133*nc^4 - 996*Pi^2 + 
           3228*nc^2*Pi^2 - 27456*nc^4*Pi^2 + 48384*zb + 13080*nc^2*zb + 
           1033480*nc^4*zb + 1248*Pi^2*zb - 5856*nc^2*Pi^2*zb + 
           35232*nc^4*Pi^2*zb - 20133*zb^2 - 15560*nc^2*zb^2 - 
           311779*nc^4*zb^2 - 540*Pi^2*zb^2 + 3780*nc^2*Pi^2*zb^2 - 
           16704*nc^4*Pi^2*zb^2 + 7168*nc^2*zb^3 + 125376*nc^4*zb^3))/
         (13824*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(23 + 101*nc^2 - 51*zb - 109*nc^2*zb + 
           20*zb^2 + 24*nc^2*zb^2))/(96*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-93 + 1521*nc^2 + 460*nc^4 + 183*zb - 
           1566*nc^2*zb + 1607*nc^4*zb - 90*zb^2 + 269*nc^2*zb^2 - 
           2211*nc^4*zb^2 - 224*nc^2*zb^3 + 672*nc^4*zb^3))/
         (384*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      ((-3*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-7 - 24*nc^2 + 247*nc^4 + 8*zb + 56*nc^2*zb - 
           416*nc^4*zb - zb^2 - 32*nc^2*zb^2 + 201*nc^4*zb^2))/
         (64*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 1]) + 
    G[1, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-3835 + 1091*nc^2 + 18*Pi^2 - 18*nc^2*Pi^2 + 
            4686*zb - 2702*nc^2*zb - 407*zb^2 - 353*nc^2*zb^2 - 
            18*Pi^2*zb^2 + 18*nc^2*Pi^2*zb^2 + 192*zb^3 - 400*nc^2*zb^3))/
         (1728*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-3672 - 5272*nc^2 - 
           85844*nc^4 - 216*Pi^2 + 702*nc^2*Pi^2 - 8964*nc^4*Pi^2 + 7038*zb - 
           3927*nc^2*zb + 135145*nc^4*zb + 264*Pi^2*zb - 768*nc^2*Pi^2*zb + 
           9504*nc^4*Pi^2*zb - 3096*zb^2 - 4097*nc^2*zb^2 - 23171*nc^4*zb^2 - 
           192*Pi^2*zb^2 + 1146*nc^2*Pi^2*zb^2 - 4236*nc^4*Pi^2*zb^2 + 
           912*nc^2*zb^3 + 10272*nc^4*zb^3))/(3456*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(2 + 15*nc^2 - 12*zb - 4*nc^2*zb + 3*zb^2 + 
            6*nc^2*zb^2))/(24*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-9 + 171*nc^2 - 1946*nc^4 - 30*zb - 
           276*nc^2*zb + 4396*nc^4*zb + 39*zb^2 - 111*nc^2*zb^2 - 
           1770*nc^4*zb^2 - 112*nc^2*zb^3 + 480*nc^4*zb^3))/
         (192*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      (((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-9 - 62*nc^2 + 631*nc^4 + 104*nc^2*zb - 
           712*nc^4*zb + 9*zb^2 - 74*nc^2*zb^2 + 305*nc^4*zb^2))/
         (64*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 1]) + 
    (-((-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/(48*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*nf*(45 + 555*nc^2 - 24*zb + 744*nc^2*zb - 
         129*zb^2 + 489*nc^2*zb^2 - 16*zb^3 + 80*nc^2*zb^3))/
       (1152*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-81 - 2772*nc^2 - 
         10035*nc^4 + 24*Pi^2 - 240*nc^2*Pi^2 + 1320*nc^4*Pi^2 + 180*zb + 
         5076*nc^2*zb - 20904*nc^4*zb - 99*zb^2 - 864*nc^2*zb^2 - 
         10869*nc^4*zb^2 + 24*Pi^2*zb^2 - 240*nc^2*Pi^2*zb^2 + 
         1320*nc^4*Pi^2*zb^2 + 992*nc^4*zb^3))/(4608*nc^3*(-1 + zb)))*
     PlusD[\[CapitalTau], 2] + (-((-1 + nc)*(1 + nc)*nf*(1 + zb^2))/
       (9*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(27 + 113*nc^2 - 18*zb + 
         594*nc^2*zb - 9*zb^2 - 31*nc^2*zb^2 + 48*nc^2*zb^3))/
       (288*nc*(-1 + zb)))*PlusD[\[CapitalTau], 3] - 
    (5*(-1 + nc)*nc*(1 + nc)*(1 + zb^2)*PlusD[\[CapitalTau], 4])/
     (32*(-1 + zb)) + PlusD[\[CapitalTau], 1]*
     ((5*(-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/(72*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*nf*(-567 - 3317*nc^2 - 48*Pi^2 + 228*nc^2*Pi^2 - 
         2706*zb - 1422*nc^2*zb + 2877*zb^2 - 5717*nc^2*zb^2 - 48*Pi^2*zb^2 + 
         228*nc^2*Pi^2*zb^2 - 456*zb^3 + 536*nc^2*zb^3))/
       (3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1377 - 15660*nc^2 - 
         41699*nc^4 - 108*Pi^2 - 840*nc^2*Pi^2 + 3036*nc^4*Pi^2 + 3510*zb + 
         36552*nc^2*zb + 40578*nc^4*zb + 144*Pi^2*zb - 2952*nc^2*Pi^2*zb + 
         28728*nc^4*Pi^2*zb + 675*zb^2 + 8844*nc^2*zb^2 - 133727*nc^4*zb^2 + 
         180*Pi^2*zb^2 - 1992*nc^2*Pi^2*zb^2 - 4020*nc^4*Pi^2*zb^2 - 
         2016*nc^2*zb^3 + 48416*nc^4*zb^3 - 192*nc^2*Pi^2*zb^3 + 
         2304*nc^4*Pi^2*zb^3 + 2160*Zeta[3] - 4752*nc^2*Zeta[3] + 
         45792*nc^4*Zeta[3] + 2160*zb^2*Zeta[3] - 4752*nc^2*zb^2*Zeta[3] + 
         45792*nc^4*zb^2*Zeta[3]))/(13824*nc^3*(-1 + zb))) + 
    PlusD[\[CapitalTau], 0]*((-25*(-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/
       (432*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*nf*(-4653 - 44939*nc^2 - 
         1164*Pi^2 + 3684*nc^2*Pi^2 + 13512*zb - 20040*nc^2*zb - 
         1584*Pi^2*zb + 3744*nc^2*Pi^2*zb + 47409*zb^2 - 108521*nc^2*zb^2 - 
         1740*Pi^2*zb^2 + 4260*nc^2*Pi^2*zb^2 - 784*zb^3 + 17200*nc^2*zb^3 - 
         288*Pi^2*zb^3 + 576*nc^2*Pi^2*zb^3 - 5616*Zeta[3] + 
         10512*nc^2*Zeta[3] - 5616*zb^2*Zeta[3] + 10512*nc^2*zb^2*Zeta[3]))/
       (41472*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(134055 + 1260540*nc^2 + 
         2618365*nc^4 + 37260*Pi^2 + 39120*nc^2*Pi^2 - 435660*nc^4*Pi^2 + 
         540*Pi^4 - 9828*nc^2*Pi^4 + 22320*nc^4*Pi^4 - 602640*zb - 
         3525120*nc^2*zb + 34260720*nc^4*zb - 125280*Pi^2*zb + 
         379440*nc^2*Pi^2*zb - 1099440*nc^4*Pi^2*zb - 134055*zb^2 - 
         422820*nc^2*zb^2 - 8146085*nc^4*zb^2 + 72900*Pi^2*zb^2 + 
         117600*nc^2*Pi^2*zb^2 - 633300*nc^4*Pi^2*zb^2 + 540*Pi^4*zb^2 - 
         9828*nc^2*Pi^4*zb^2 + 22320*nc^4*Pi^4*zb^2 - 54720*nc^2*zb^3 + 
         5531200*nc^4*zb^3 - 7680*nc^2*Pi^2*zb^3 + 70080*nc^4*Pi^2*zb^3 - 
         252720*Zeta[3] - 95040*nc^2*Zeta[3] - 916560*nc^4*Zeta[3] - 
         103680*zb*Zeta[3] + 116640*nc^2*zb*Zeta[3] - 10277280*nc^4*zb*
          Zeta[3] + 6480*zb^2*Zeta[3] + 812160*nc^2*zb^2*Zeta[3] + 
         1519920*nc^4*zb^2*Zeta[3] - 794880*nc^4*zb^3*Zeta[3]))/
       (829440*nc^3*(-1 + zb))) + G[0, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-69 + 253*nc^2 + 120*nc^2*zb - 195*zb^2 + 
           319*nc^2*zb^2 - 16*zb^3 + 32*nc^2*zb^3))/(576*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(243 + 888*nc^2 - 6235*nc^4 + 48*Pi^2 - 
           384*nc^2*Pi^2 + 1152*nc^4*Pi^2 - 792*zb + 8220*nc^2*zb - 
           13572*nc^4*zb - 369*zb^2 + 1056*nc^2*zb^2 - 9175*nc^4*zb^2 + 
           48*Pi^2*zb^2 - 384*nc^2*Pi^2*zb^2 + 1152*nc^4*Pi^2*zb^2 + 
           160*nc^2*zb^3 + 1552*nc^4*zb^3))/(2304*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)*(1 + nc)*(-3 + 7*nc^2)*nf*(1 + zb^2))/
         (48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 - 168*nc^2 + 79*nc^4 + 
           18*zb - 216*nc^2*zb + 2214*nc^4*zb + 45*zb^2 - 252*nc^2*zb^2 - 
           473*nc^4*zb^2 - 16*nc^2*zb^3 + 176*nc^4*zb^3))/
         (192*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 1] - 
      ((-1 + nc)*(1 + nc)*(1 - 7*nc^2 + 22*nc^4)*(1 + zb^2)*
        PlusD[\[CapitalTau], 2])/(16*nc^3*(-1 + zb)) + 
      delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*nf^2*(4 - 3*zb + 4*zb^2))/
         (216*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*nf*(-1765 - 811*nc^2 - 
           36*Pi^2 - 60*nc^2*Pi^2 + 12666*zb + 4614*nc^2*zb - 11257*zb^2 + 
           4913*nc^2*zb^2 - 36*Pi^2*zb^2 - 60*nc^2*Pi^2*zb^2 + 1368*zb^3 + 
           392*nc^2*zb^3))/(10368*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(3699 + 40480*nc^2 - 19931*nc^4 + 1584*Pi^2 - 
           7020*nc^2*Pi^2 - 516*nc^4*Pi^2 - 31266*zb + 195720*nc^2*zb + 
           212394*nc^4*zb + 1224*Pi^2*zb - 2520*nc^2*Pi^2*zb + 
           105192*nc^4*Pi^2*zb + 21357*zb^2 + 96268*nc^2*zb^2 - 
           340889*nc^4*zb^2 - 14364*nc^2*Pi^2*zb^2 - 30540*nc^4*Pi^2*zb^2 - 
           5296*nc^2*zb^3 + 121712*nc^4*zb^3 - 288*nc^2*Pi^2*zb^3 + 
           8160*nc^4*Pi^2*zb^3 - 6048*Zeta[3] - 31104*nc^2*Zeta[3] + 
           133056*nc^4*Zeta[3] - 6048*zb^2*Zeta[3] - 31104*nc^2*zb^2*
            Zeta[3] + 133056*nc^4*zb^2*Zeta[3]))/(41472*nc^3*(-1 + zb)))) + 
    G[0, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*(-97 + 297*nc^2 + 336*nc^2*zb - 
            223*zb^2 + 303*nc^2*zb^2 - 16*zb^3 + 48*nc^2*zb^3))/
         (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(549 + 616*nc^2 - 
           6957*nc^4 + 36*Pi^2 - 348*nc^2*Pi^2 + 1152*nc^4*Pi^2 - 1116*zb + 
           6540*nc^2*zb - 15936*nc^4*zb - 117*zb^2 + 1600*nc^2*zb^2 - 
           9219*nc^4*zb^2 + 36*Pi^2*zb^2 - 348*nc^2*Pi^2*zb^2 + 
           1152*nc^4*Pi^2*zb^2 - 128*nc^2*zb^3 + 1488*nc^4*zb^3))/
         (2304*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      (((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*nf*(1 + zb^2))/(24*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-9 - 88*nc^2 + 197*nc^4 + 18*zb - 240*nc^2*zb + 
           2142*nc^4*zb + 27*zb^2 - 172*nc^2*zb^2 - 355*nc^4*zb^2 - 
           16*nc^2*zb^3 + 176*nc^4*zb^3))/(192*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 1] + ((-1 + nc)*(1 + nc)*(1 - 10*nc^2 + 37*nc^4)*
        (1 + zb^2)*PlusD[\[CapitalTau], 2])/(32*nc^3*(-1 + zb)) + 
      delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*nf*(1599 - 1703*nc^2 - 
            24*Pi^2 + 288*nc^2*Pi^2 - 10974*zb - 3906*nc^2*zb + 11115*zb^2 - 
            8171*nc^2*zb^2 - 24*Pi^2*zb^2 + 288*nc^2*Pi^2*zb^2 - 1368*zb^3 + 
            408*nc^2*zb^3))/(10368*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(8829 + 22452*nc^2 - 45761*nc^4 + 756*Pi^2 - 
           5388*nc^2*Pi^2 + 1656*nc^4*Pi^2 - 34182*zb + 188448*nc^2*zb + 
           179238*nc^4*zb + 648*Pi^2*zb - 7560*nc^2*Pi^2*zb + 
           120096*nc^4*Pi^2*zb + 11907*zb^2 + 84996*nc^2*zb^2 - 
           316391*nc^4*zb^2 + 324*Pi^2*zb^2 - 11328*nc^2*Pi^2*zb^2 - 
           34020*nc^4*Pi^2*zb^2 + 240*nc^2*zb^3 + 148320*nc^4*zb^3 - 
           576*nc^2*Pi^2*zb^3 + 9312*nc^4*Pi^2*zb^3 - 4752*Zeta[3] - 
           28944*nc^2*Zeta[3] + 142560*nc^4*Zeta[3] - 4752*zb^2*Zeta[3] - 
           28944*nc^2*zb^2*Zeta[3] + 142560*nc^4*zb^2*Zeta[3]))/
         (41472*nc^3*(-1 + zb)))) + G[1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(139 - 17*nc^2 - 156*zb + 144*nc^2*zb - 
            24*zb^2 + 46*nc^2*zb^2 - 12*zb^3 + 24*nc^2*zb^3))/
         (144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(45 - 1278*nc^2 - 
           15807*nc^4 - 30*Pi^2 + 198*nc^2*Pi^2 - 2172*nc^4*Pi^2 - 144*zb - 
           2304*nc^2*zb + 25512*nc^4*zb + 24*Pi^2*zb - 120*nc^2*Pi^2*zb + 
           1968*nc^4*Pi^2*zb + 189*zb^2 - 774*nc^2*zb^2 - 2575*nc^4*zb^2 - 
           42*Pi^2*zb^2 + 282*nc^2*Pi^2*zb^2 - 972*nc^4*Pi^2*zb^2 + 
           48*nc^2*zb^3 + 1400*nc^4*zb^3))/(1152*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + 
      (((-1 + nc)*(1 + nc)*nf*(-3 + 33*nc^2 - 9*zb - 15*nc^2*zb - 2*zb^2 + 
           16*nc^2*zb^2))/(48*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-3 - 125*nc^2 - 700*nc^4 - 33*zb - 6*nc^2*zb + 
           3015*nc^4*zb + 36*zb^2 - 221*nc^2*zb^2 - 995*nc^4*zb^2 - 
           48*nc^2*zb^3 + 336*nc^4*zb^3))/(192*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 1] + ((-1 + nc)*(1 + nc)*(-1 - 12*nc^2 + 
         145*nc^4 + 12*nc^2*zb - 132*nc^4*zb + zb^2 - 16*nc^2*zb^2 + 
         67*nc^4*zb^2)*PlusD[\[CapitalTau], 2])/(32*nc^3*(-1 + zb)) + 
      delta[\[CapitalTau]]*(((-1 + nc)*(1 + nc)*nf*(-11483 - 12865*nc^2 + 
           420*Pi^2 - 192*nc^2*Pi^2 + 19794*zb + 25686*nc^2*zb - 
           108*Pi^2*zb - 420*nc^2*Pi^2*zb - 15811*zb^2 - 3577*nc^2*zb^2 - 
           24*Pi^2*zb^2 - 36*nc^2*Pi^2*zb^2 + 2136*zb^3 + 2856*nc^2*zb^3))/
         (10368*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(14391 - 131296*nc^2 - 
           2105127*nc^4 + 4320*Pi^2 - 14136*nc^2*Pi^2 - 61560*nc^4*Pi^2 - 
           41256*zb + 276576*nc^2*zb + 2376744*nc^4*zb - 3672*Pi^2*zb + 
           9648*nc^2*Pi^2*zb + 178368*nc^4*Pi^2*zb + 27027*zb^2 + 
           87880*nc^2*zb^2 - 1320443*nc^4*zb^2 + 1944*Pi^2*zb^2 - 
           15528*nc^2*Pi^2*zb^2 - 66024*nc^4*Pi^2*zb^2 + 720*nc^2*zb^3 + 
           356912*nc^4*zb^3 - 1440*nc^2*Pi^2*zb^3 + 16032*nc^4*Pi^2*zb^3 + 
           11664*Zeta[3] - 10152*nc^2*Zeta[3] + 478872*nc^4*Zeta[3] - 
           14688*zb*Zeta[3] - 9504*nc^2*zb*Zeta[3] - 421632*nc^4*zb*Zeta[3] + 
           432*zb^2*Zeta[3] - 51192*nc^2*zb^2*Zeta[3] + 221832*nc^4*zb^2*
            Zeta[3]))/(41472*nc^3*(-1 + zb)))) + 
    G[0, zb]*((((-1 + nc)*(1 + nc)*nf*(-87 + 287*nc^2 - 12*zb + 348*nc^2*zb - 
           237*zb^2 + 317*nc^2*zb^2 - 16*zb^3 + 48*nc^2*zb^3))/
         (576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(405 + 600*nc^2 - 
           6797*nc^4 + 48*Pi^2 - 360*nc^2*Pi^2 + 1176*nc^4*Pi^2 - 612*zb + 
           6228*nc^2*zb - 17328*nc^4*zb + 27*zb^2 + 1716*nc^2*zb^2 - 
           8351*nc^4*zb^2 + 48*Pi^2*zb^2 - 360*nc^2*Pi^2*zb^2 + 
           1176*nc^4*Pi^2*zb^2 - 128*nc^2*zb^3 + 992*nc^4*zb^3))/
         (2304*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
      ((-5*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*nf*(1 + zb^2))/
         (96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-9 - 55*nc^2 + 102*nc^4 + 
           6*zb - 120*nc^2*zb + 1098*nc^4*zb + 3*zb^2 - 97*nc^2*zb^2 - 
           168*nc^4*zb^2 - 8*nc^2*zb^3 + 88*nc^4*zb^3))/(192*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 2] - ((-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 + zb^2)*PlusD[\[CapitalTau], 3])/(8*nc*(-1 + zb)) + 
      PlusD[\[CapitalTau], 0]*(((-1 + nc)*(1 + nc)*nf*(427 - 619*nc^2 - 
           12*Pi^2 + 108*nc^2*Pi^2 - 3390*zb - 1266*nc^2*zb + 3727*zb^2 - 
           2743*nc^2*zb^2 - 12*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2 - 456*zb^3 + 
           136*nc^2*zb^3))/(3456*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(1377 + 7084*nc^2 - 15853*nc^4 + 324*Pi^2 - 
           1596*nc^2*Pi^2 + 1224*nc^4*Pi^2 - 6858*zb + 65520*nc^2*zb + 
           83322*nc^4*zb + 360*Pi^2*zb - 2520*nc^2*Pi^2*zb + 
           31680*nc^4*Pi^2*zb + 5535*zb^2 + 21844*nc^2*zb^2 - 
           125299*nc^4*zb^2 + 180*Pi^2*zb^2 - 3324*nc^2*Pi^2*zb^2 - 
           7416*nc^4*Pi^2*zb^2 + 80*nc^2*zb^3 + 46224*nc^4*zb^3 - 
           192*nc^2*Pi^2*zb^3 + 2496*nc^4*Pi^2*zb^3 - 432*Zeta[3] - 
           10368*nc^2*Zeta[3] + 42768*nc^4*Zeta[3] - 432*zb^2*Zeta[3] - 
           10368*nc^2*zb^2*Zeta[3] + 42768*nc^4*zb^2*Zeta[3]))/
         (13824*nc^3*(-1 + zb))) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb)*(-1 + 2*zb))/(216*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*nf*(10645 - 48653*nc^2 - 2436*Pi^2 + 
           9612*nc^2*Pi^2 + 7944*zb + 140952*nc^2*zb - 3888*Pi^2*zb - 
           144*nc^2*Pi^2*zb + 153031*zb^2 - 290879*nc^2*zb^2 - 
           3588*Pi^2*zb^2 + 14940*nc^2*Pi^2*zb^2 - 2352*zb^3 + 
           73104*nc^2*zb^3 - 864*Pi^2*zb^3 + 960*nc^2*Pi^2*zb^3 - 
           3024*Zeta[3] + 7344*nc^2*Zeta[3] - 3024*zb^2*Zeta[3] + 
           7344*nc^2*zb^2*Zeta[3]))/(124416*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-53055 - 23420*nc^2 + 3654235*nc^4 + 
           40500*Pi^2 + 138720*nc^2*Pi^2 - 1187460*nc^4*Pi^2 + 3636*Pi^4 - 
           32076*nc^2*Pi^4 + 62352*nc^4*Pi^4 + 881280*zb - 6887280*nc^2*zb + 
           112831920*nc^4*zb - 352080*Pi^2*zb + 1462320*nc^2*Pi^2*zb - 
           2344320*nc^4*Pi^2*zb - 2069145*zb^2 - 6264140*nc^2*zb^2 - 
           34940075*nc^4*zb^2 + 178740*Pi^2*zb^2 + 287040*nc^2*Pi^2*zb^2 - 
           2096100*nc^4*Pi^2*zb^2 + 3636*Pi^4*zb^2 - 32076*nc^2*Pi^4*zb^2 + 
           62352*nc^4*Pi^4*zb^2 + 811520*nc^2*zb^3 + 16592640*nc^4*zb^3 + 
           28800*nc^2*Pi^2*zb^3 + 374400*nc^4*Pi^2*zb^3 - 576720*Zeta[3] + 
           1719360*nc^2*Zeta[3] - 166320*nc^4*Zeta[3] - 285120*zb*Zeta[3] - 
           220320*nc^2*zb*Zeta[3] - 34901280*nc^4*zb*Zeta[3] + 
           978480*zb^2*Zeta[3] + 4985280*nc^2*zb^2*Zeta[3] + 
           9450000*nc^4*zb^2*Zeta[3] + 34560*nc^2*zb^3*Zeta[3] - 
           2626560*nc^4*zb^3*Zeta[3]))/(2488320*nc^3*(-1 + zb)))) + 
    G[2, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*(-8 - 90*nc^2 - 42*zb + 
            48*nc^2*zb + 15*zb^2 - 9*nc^2*zb^2 + 4*zb^3))/
         (144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(576 - 168*nc^2 - 
           1088*nc^4 + 15*Pi^2 + 15*nc^2*Pi^2 - 120*nc^4*Pi^2 - 726*zb - 
           18*nc^2*zb + 1556*nc^4*zb - 12*Pi^2*zb - 12*nc^2*Pi^2*zb + 
           96*nc^4*Pi^2*zb + 222*zb^2 + 66*nc^2*zb^2 - 928*nc^4*zb^2 + 
           3*Pi^2*zb^2 + 3*nc^2*Pi^2*zb^2 - 24*nc^4*Pi^2*zb^2 + 
           240*nc^4*zb^3))/(192*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(8*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-60 + 75*nc^2 - 781*nc^4 + 54*zb - 72*nc^2*zb + 
           498*nc^4*zb - 12*zb^2 + 15*nc^2*zb^2 - 129*nc^4*zb^2 + 
           32*nc^4*zb^3))/(96*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 1] - 
      (3*(-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*PlusD[\[CapitalTau], 2])/
       (8*(-1 + zb)) + delta[\[CapitalTau]]*
       (((-1 + nc)*(1 + nc)*nf*(-37840 - 8724*nc^2 - 1200*nc^2*Pi^2 + 
           92980*zb + 28140*nc^2*zb + 2160*nc^2*Pi^2*zb - 74730*zb^2 - 
           26970*nc^2*zb^2 - 1200*nc^2*Pi^2*zb^2 + 20330*zb^3 + 
           7530*nc^2*zb^3 + 240*nc^2*Pi^2*zb^3 - 740*zb^4 - 135*nc^2*zb^4 + 
           27*nc^2*zb^5))/(25920*nc^2*(-1 + zb)^2) + 
        ((-1 + nc)*(1 + nc)*(-346968 + 99084*nc^2 - 797780*nc^4 - 3690*Pi^2 - 
           18900*nc^2*Pi^2 + 91470*nc^4*Pi^2 + 822960*zb - 100080*nc^2*zb + 
           1422200*nc^4*zb + 8010*Pi^2*zb + 36360*nc^2*Pi^2*zb - 
           159270*nc^4*Pi^2*zb - 626670*zb^2 - 23850*nc^2*zb^2 - 
           882900*nc^4*zb^2 - 5490*Pi^2*zb^2 - 21690*nc^2*Pi^2*zb^2 + 
           87540*nc^4*Pi^2*zb^2 + 150750*zb^3 + 24870*nc^2*zb^3 + 
           329080*nc^4*zb^3 + 1170*Pi^2*zb^3 + 4230*nc^2*Pi^2*zb^3 - 
           23820*nc^4*Pi^2*zb^3 + 405*zb^4 + 135*nc^2*zb^4 - 
           70600*nc^4*zb^4 + 4080*nc^4*Pi^2*zb^4 - 81*zb^5 - 27*nc^2*zb^5 - 
           56700*Zeta[3] - 13500*nc^2*Zeta[3] + 248400*nc^4*Zeta[3] + 
           102060*zb*Zeta[3] + 24300*nc^2*zb*Zeta[3] - 447120*nc^4*zb*
            Zeta[3] - 56700*zb^2*Zeta[3] - 13500*nc^2*zb^2*Zeta[3] + 
           248400*nc^4*zb^2*Zeta[3] + 11340*zb^3*Zeta[3] + 
           2700*nc^2*zb^3*Zeta[3] - 49680*nc^4*zb^3*Zeta[3]))/
         (51840*nc^3*(-1 + zb)^2))) + G[1, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/(24*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*nf*(-1321 + 849*nc^2 + 6*Pi^2 - 6*nc^2*Pi^2 + 
           1446*zb - 1782*nc^2*zb - 205*zb^2 + 205*nc^2*zb^2 - 6*Pi^2*zb^2 + 
           6*nc^2*Pi^2*zb^2 + 64*zb^3 - 272*nc^2*zb^3))/
         (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1764 + 1672*nc^2 - 
           38116*nc^4 - 33*Pi^2 + 192*nc^2*Pi^2 - 2229*nc^4*Pi^2 + 2871*zb - 
           1467*nc^2*zb + 55356*nc^4*zb + 48*Pi^2*zb - 312*nc^2*Pi^2*zb + 
           2496*nc^4*Pi^2*zb - 1107*zb^2 - 397*nc^2*zb^2 - 15056*nc^4*zb^2 - 
           39*Pi^2*zb^2 + 264*nc^2*Pi^2*zb^2 - 1107*nc^4*Pi^2*zb^2 + 
           192*nc^2*zb^3 + 6456*nc^4*zb^3))/(1152*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)*(1 + nc)*nf*(11 + 57*nc^2 - 24*zb - 48*nc^2*zb + 9*zb^2 + 
            19*nc^2*zb^2))/(48*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-12 + 159*nc^2 - 133*nc^4 + 15*zb - 
           111*nc^2*zb + 828*nc^4*zb - 3*zb^2 - 24*nc^2*zb^2 - 
           439*nc^4*zb^2 - 24*nc^2*zb^3 + 168*nc^4*zb^3))/
         (96*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
      (((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-1 + 10*nc^2 + 487*nc^4 + 24*nc^2*zb - 
           600*nc^4*zb + zb^2 - 34*nc^2*zb^2 + 241*nc^4*zb^2))/
         (128*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 2] + 
      delta[\[CapitalTau]]*((5*(-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/
         (72*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*nf*(8010 + 13284*nc^2 + 
           2760*Pi^2 - 2880*nc^2*Pi^2 - 8745*zb + 91929*nc^2*zb + 
           720*Pi^2*zb - 1920*nc^2*Pi^2*zb - 20845*zb^2 + 33549*nc^2*zb^2 - 
           960*Pi^2*zb^2 - 1320*nc^2*Pi^2*zb^2 + 12160*zb^3 + 
           7104*nc^2*zb^3 + 54*nc^2*zb^4 - 2160*Zeta[3] + 2160*nc^2*Zeta[3] + 
           2160*zb^2*Zeta[3] - 2160*nc^2*zb^2*Zeta[3]))/
         (51840*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-3240*nc^2 - 
           3240*nc^4 + 928836*zb - 1095768*nc^2*zb - 16789580*nc^4*zb + 
           36540*Pi^2*zb + 20640*nc^2*Pi^2*zb - 502380*nc^4*Pi^2*zb - 
           1574739*zb^2 + 680052*nc^2*zb^2 + 23027775*nc^4*zb^2 - 
           43560*Pi^2*zb^2 - 45540*nc^2*Pi^2*zb^2 + 1110000*nc^4*Pi^2*zb^2 + 
           687051*zb^3 + 561232*nc^2*zb^3 - 12029835*nc^4*zb^3 + 
           10260*Pi^2*zb^3 - 28740*nc^2*Pi^2*zb^3 - 444180*nc^4*Pi^2*zb^3 + 
           1296*zb^4 - 63328*nc^2*zb^4 + 3761600*nc^4*zb^4 - 
           20160*nc^2*Pi^2*zb^4 + 105120*nc^4*Pi^2*zb^4 - 324*zb^5 - 
           108*nc^2*zb^5 + 193320*zb*Zeta[3] + 135000*nc^2*zb*Zeta[3] + 
           2676240*nc^4*zb*Zeta[3] - 185760*zb^2*Zeta[3] - 
           64800*nc^2*zb^2*Zeta[3] - 2937600*nc^4*zb^2*Zeta[3] + 
           57240*zb^3*Zeta[3] - 212760*nc^2*zb^3*Zeta[3] + 
           1306800*nc^4*zb^3*Zeta[3]))/(207360*nc^3*(-1 + zb)*zb))) + 
    G[1, zb]*((((-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/(24*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*nf*(311 - 95*nc^2 - 270*zb + 582*nc^2*zb - 
           9*zb^2 + 45*nc^2*zb^2 - 24*zb^3 + 88*nc^2*zb^3))/
         (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-315 + 1214*nc^2 - 
           14503*nc^4 + 138*nc^2*Pi^2 - 1890*nc^4*Pi^2 + 216*zb - 
           1638*nc^2*zb + 27654*nc^4*zb - 144*nc^2*Pi^2*zb + 
           1728*nc^4*Pi^2*zb + 99*zb^2 - 4311*nc^4*zb^2 - 24*Pi^2*zb^2 + 
           198*nc^2*Pi^2*zb^2 - 870*nc^4*Pi^2*zb^2 + 64*nc^2*zb^3 + 
           2384*nc^4*zb^3))/(1152*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
      (((-1 + nc)*(1 + nc)*nf*(3 + 59*nc^2 - 9*zb - 39*nc^2*zb + 2*zb^2 + 
           28*nc^2*zb^2))/(96*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-9 + 35*nc^2 - 502*nc^4 + 3*zb + 102*nc^2*zb + 
           2583*nc^4*zb + 6*zb^2 - 121*nc^2*zb^2 - 809*nc^4*zb^2 - 
           16*nc^2*zb^3 + 336*nc^4*zb^3))/(384*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 2] + ((-1 + nc)*(1 + nc)*(1 + 25*nc^2 - 
         24*nc^2*zb - zb^2 + 11*nc^2*zb^2)*PlusD[\[CapitalTau], 3])/
       (16*nc*(-1 + zb)) + PlusD[\[CapitalTau], 0]*
       ((-5*(-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/(72*nc*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*nf*(-3171 + 2443*nc^2 + 168*Pi^2 - 
           384*nc^2*Pi^2 + 6210*zb + 4206*nc^2*zb - 36*Pi^2*zb + 
           132*nc^2*Pi^2*zb - 4379*zb^2 + 3375*nc^2*zb^2 + 36*Pi^2*zb^2 - 
           204*nc^2*Pi^2*zb^2 + 712*zb^3 + 152*nc^2*zb^3))/
         (3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(12771 - 34156*nc^2 - 
           662031*nc^4 + 1188*Pi^2 - 1716*nc^2*Pi^2 - 11952*nc^4*Pi^2 - 
           15336*zb + 33552*nc^2*zb + 760056*nc^4*zb - 1548*Pi^2*zb + 
           72*nc^2*Pi^2*zb + 46092*nc^4*Pi^2*zb + 5373*zb^2 + 
           21044*nc^2*zb^2 - 454233*nc^4*zb^2 + 576*Pi^2*zb^2 - 
           2700*nc^2*Pi^2*zb^2 - 15564*nc^4*Pi^2*zb^2 - 3952*nc^2*zb^3 + 
           132688*nc^4*zb^3 - 576*nc^2*Pi^2*zb^3 + 4608*nc^4*Pi^2*zb^3 + 
           4320*Zeta[3] + 2808*nc^2*Zeta[3] + 131976*nc^4*Zeta[3] - 
           2592*zb*Zeta[3] - 2592*nc^2*zb*Zeta[3] - 119232*nc^4*zb*Zeta[3] + 
           2592*zb^2*Zeta[3] - 9720*nc^2*zb^2*Zeta[3] + 61560*nc^4*zb^2*
            Zeta[3]))/(13824*nc^3*(-1 + zb))) + delta[\[CapitalTau]]*
       ((25*(-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/(432*nc*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*nf*(-444305 - 400443*nc^2 + 97560*Pi^2 - 
           6120*nc^2*Pi^2 + 51060*zb + 170532*nc^2*zb - 123120*Pi^2*zb + 
           81840*nc^2*Pi^2*zb + 860305*zb^2 - 2109605*nc^2*zb^2 - 
           2760*Pi^2*zb^2 + 48960*nc^2*Pi^2*zb^2 + 28080*zb^3 + 
           286968*nc^2*zb^3 - 11040*Pi^2*zb^3 + 16320*nc^2*Pi^2*zb^3 - 
           421200*Zeta[3] - 123120*nc^2*Zeta[3] + 285120*zb*Zeta[3] + 
           354240*nc^2*zb*Zeta[3] - 127440*zb^2*Zeta[3] - 
           71280*nc^2*zb^2*Zeta[3]))/(622080*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(2773737 + 2565244*nc^2 + 275151995*nc^4 + 
           424440*Pi^2 - 321960*nc^2*Pi^2 - 4259520*nc^4*Pi^2 - 1548*Pi^4 + 
           41436*nc^2*Pi^4 - 291816*nc^4*Pi^4 - 2598588*zb - 620256*nc^2*zb - 
           400719780*nc^4*zb - 384480*Pi^2*zb - 1302480*nc^2*Pi^2*zb + 
           7933440*nc^4*Pi^2*zb + 2736*Pi^4*zb - 23184*nc^2*Pi^4*zb + 
           267264*nc^4*Pi^4*zb + 1609875*zb^2 + 4450060*nc^2*zb^2 + 
           160729105*nc^4*zb^2 + 5400*Pi^2*zb^2 - 217320*nc^2*Pi^2*zb^2 - 
           78480*nc^4*Pi^2*zb^2 - 4428*Pi^4*zb^2 + 45324*nc^2*Pi^4*zb^2 - 
           125784*nc^4*Pi^4*zb^2 + 3888*zb^3 - 119024*nc^2*zb^3 - 
           50545920*nc^4*zb^3 + 17280*nc^2*Pi^2*zb^3 + 392640*nc^4*Pi^2*
            zb^3 + 3220560*Zeta[3] - 4289760*nc^2*Zeta[3] - 
           28980720*nc^4*Zeta[3] - 2527200*zb*Zeta[3] + 6661440*nc^2*zb*
            Zeta[3] + 68640480*nc^4*zb*Zeta[3] + 356400*zb^2*Zeta[3] - 
           5149440*nc^2*zb^2*Zeta[3] - 24669360*nc^4*zb^2*Zeta[3] - 
           34560*nc^2*zb^3*Zeta[3] + 5875200*nc^4*zb^3*Zeta[3]))/
         (2488320*nc^3*(-1 + zb)))) + delta[\[CapitalTau]]*
     (-((-1 + nc)*(1 + nc)*Pi^2*(-1 + zb)*(5 + 23*nc^2 + 2*zb + 8*nc^2*zb)*
         J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(256*nc*Sqrt[1 - zb]*
        Sqrt[3 + zb]) + ((-1 + nc)*(1 + nc)*Pi^2*(5 + 11*nc^2 + zb + 
         13*nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(256*nc) + 
      ((-1 + nc)*(1 + nc)*Pi^2*(-1 - 10*nc^2 - zb + 2*nc^2*zb)*
        J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(64*nc) - 
      (3*(-1 + nc)*(1 + nc)*(1 + nc^2)*Pi^2*(1 + zb^2)*
        J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(128*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1 + zb)*(5 + 23*nc^2 + 2*zb + 8*nc^2*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
       (64*nc*Sqrt[1 - zb]*Sqrt[3 + zb]) - (3*(-1 + nc)*(1 + nc)*(-1 + zb)*
        (5 + 23*nc^2 + 2*zb + 8*nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(128*nc*Sqrt[1 - zb]*Sqrt[3 + zb]) - 
      ((-1 + nc)*(1 + nc)*(5 + 11*nc^2 + zb + 13*nc^2*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(64*nc) + 
      (3*(-1 + nc)*(1 + nc)*(5 + 11*nc^2 + zb + 13*nc^2*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(128*nc) - 
      ((-1 + nc)*(1 + nc)*(-1 - 10*nc^2 - zb + 2*nc^2*zb)*
        J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
       (16*nc) + (3*(-1 + nc)*(1 + nc)*(-1 - 10*nc^2 - zb + 2*nc^2*zb)*
        J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/(32*nc) + 
      (3*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + zb^2)*
        J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
       (32*nc*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + zb^2)*
        J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/
       (64*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*nf^2*(125 - 18*zb + 125*zb^2 + 
         54*Zeta[3] + 54*zb^2*Zeta[3]))/(3888*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*nf*(64755 + 3202845*nc^2 + 95940*Pi^2 - 
         124500*nc^2*Pi^2 + 3744*Pi^4 + 9792*nc^2*Pi^4 + 1148085*zb - 
         6384717*nc^2*zb - 582300*Pi^2*zb + 73020*nc^2*Pi^2*zb - 
         3744*Pi^4*zb - 9792*nc^2*Pi^4*zb - 7035615*zb^2 + 
         11710659*nc^2*zb^2 + 971460*Pi^2*zb^2 - 565140*nc^2*Pi^2*zb^2 + 
         3744*Pi^4*zb^2 + 9792*nc^2*Pi^4*zb^2 + 6451175*zb^3 - 
         10558355*nc^2*zb^3 - 576060*Pi^2*zb^3 + 643980*nc^2*Pi^2*zb^3 - 
         3744*Pi^4*zb^3 - 9792*nc^2*Pi^4*zb^3 - 628400*zb^4 + 
         2029568*nc^2*zb^4 + 90960*Pi^2*zb^4 - 26100*nc^2*Pi^2*zb^4 + 
         324*nc^2*Pi^2*zb^5 + 401760*Zeta[3] - 2868480*nc^2*Zeta[3] + 
         1905120*zb*Zeta[3] + 3905280*nc^2*zb*Zeta[3] - 
         2695680*zb^2*Zeta[3] - 5369760*nc^2*zb^2*Zeta[3] + 
         578880*zb^3*Zeta[3] + 4194720*nc^2*zb^3*Zeta[3] - 
         190080*zb^4*Zeta[3] + 138240*nc^2*zb^4*Zeta[3]))/
       (3732480*nc^2*(-1 + zb)^2) + ((-1 + nc)*(1 + nc)*
        (-688095 - 7021020*nc^2 - 12188005*nc^4 - 193860*Pi^2 - 
         537600*nc^2*Pi^2 + 1101220*nc^4*Pi^2 - 8568*Pi^4 + 23448*nc^2*Pi^4 - 
         38832*nc^4*Pi^4 + 5845959*zb + 35162988*nc^2*zb + 
         339225645*nc^4*zb + 1914300*Pi^2*zb - 3172320*nc^2*Pi^2*zb - 
         4149820*nc^4*Pi^2*zb + 2664*Pi^4*zb + 74184*nc^2*Pi^4*zb - 
         622272*nc^4*Pi^4*zb - 2174553*zb^2 - 24692196*nc^2*zb^2 - 
         525823955*nc^4*zb^2 - 3170340*Pi^2*zb^2 + 1783200*nc^2*Pi^2*zb^2 + 
         10400740*nc^4*Pi^2*zb^2 - 2952*Pi^4*zb^2 - 38184*nc^2*Pi^4*zb^2 + 
         807456*nc^4*Pi^4*zb^2 - 2975535*zb^3 - 3873420*nc^2*zb^3 + 
         289296395*nc^4*zb^3 + 1444140*Pi^2*zb^3 + 1920000*nc^2*Pi^2*zb^3 - 
         10078860*nc^4*Pi^2*zb^3 + 8856*Pi^4*zb^3 - 53688*nc^2*Pi^4*zb^3 - 
         200112*nc^4*Pi^4*zb^3 - 7776*zb^4 + 423648*nc^2*zb^4 - 
         90510080*nc^4*zb^4 + 3240*Pi^2*zb^4 + 5880*nc^2*Pi^2*zb^4 + 
         2726720*nc^4*Pi^2*zb^4 - 5760*nc^2*Pi^4*zb^4 + 
         53760*nc^4*Pi^4*zb^4 - 648*Pi^2*zb^5 - 216*nc^2*Pi^2*zb^5 + 
         2436480*Zeta[3] + 6251040*nc^2*Zeta[3] + 23450400*nc^4*Zeta[3] + 
         38880*Pi^2*Zeta[3] + 496800*nc^2*Pi^2*Zeta[3] - 
         2920320*nc^4*Pi^2*Zeta[3] + 3032640*zb*Zeta[3] - 
         22260960*nc^2*zb*Zeta[3] - 15052320*nc^4*zb*Zeta[3] - 
         38880*Pi^2*zb*Zeta[3] - 496800*nc^2*Pi^2*zb*Zeta[3] + 
         2920320*nc^4*Pi^2*zb*Zeta[3] - 8566560*zb^2*Zeta[3] + 
         17884800*nc^2*zb^2*Zeta[3] + 35580960*nc^4*zb^2*Zeta[3] + 
         38880*Pi^2*zb^2*Zeta[3] + 496800*nc^2*Pi^2*zb^2*Zeta[3] - 
         2920320*nc^4*Pi^2*zb^2*Zeta[3] + 3097440*zb^3*Zeta[3] - 
         2496960*nc^2*zb^3*Zeta[3] - 51812640*nc^4*zb^3*Zeta[3] - 
         38880*Pi^2*zb^3*Zeta[3] - 496800*nc^2*Pi^2*zb^3*Zeta[3] + 
         2920320*nc^4*Pi^2*zb^3*Zeta[3] + 622080*nc^2*zb^4*Zeta[3] + 
         7833600*nc^4*zb^4*Zeta[3] - 855360*Zeta[5] - 1425600*nc^2*Zeta[5] + 
         3162240*nc^4*Zeta[5] + 855360*zb*Zeta[5] + 1425600*nc^2*zb*Zeta[5] - 
         3162240*nc^4*zb*Zeta[5] - 855360*zb^2*Zeta[5] - 
         1425600*nc^2*zb^2*Zeta[5] + 3162240*nc^4*zb^2*Zeta[5] + 
         855360*zb^3*Zeta[5] + 1425600*nc^2*zb^3*Zeta[5] - 
         3162240*nc^4*zb^3*Zeta[5]))/(4976640*nc^3*(-1 + zb)^2))
 
IIT[q, g, 0] = 0
 
IIT[q, g, 1] = -((-1 + zb)*zb*delta[\[CapitalTau]])/2 + 
    ((1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, zb])/4 + 
    ((-1 + 2*zb - 2*zb^2)*delta[\[CapitalTau]]*G[1, zb])/4 + 
    ((1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/4
 
IIT[q, g, 2] = ((-5 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 0, zb])/(16*nc) - ((-1 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 1, zb])/(8*nc) - 
    ((-3 + 4*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 0, zb])/
     (8*nc) + ((-3 + 11*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, zb])/(16*nc) - ((-3 - 5*nc^2 + 6*zb - 2*nc^2*zb - 5*zb^2 + 
       9*nc^2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 0, zb])/(8*nc) + 
    ((-3 - 13*nc^2 + 6*zb + 2*nc^2*zb - 4*zb^2 + 12*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 1, zb])/(16*nc) + 
    ((-2 - 5*nc^2 + 4*zb - 3*zb^2 + 5*nc^2*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 0, zb])/(4*nc) - ((-11 - 65*nc^2 + 22*zb + 34*nc^2*zb - 
       12*zb^2 + 12*nc^2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, zb])/(32*nc) + 
    (nc*(5 - 6*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, zb])/4 - 
    (nc*(5 - 6*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 0, zb])/4 + 
    (nc*(5 - 6*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 1, zb])/2 - 
    (nc*(5 - 6*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 2, 1, zb])/4 - 
    ((-45 + 81*nc^2 + 15*Pi^2 - 21*nc^2*Pi^2 + 288*zb + 72*nc^2*zb - 
       45*Pi^2*zb + 63*nc^2*Pi^2*zb - 558*zb^2 - 108*nc^2*zb^2 + 
       60*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 315*zb^3 + 59*nc^2*zb^3 - 
       30*Pi^2*zb^3 + 42*nc^2*Pi^2*zb^3)*PlusD[\[CapitalTau], 0])/
     (288*nc*(-1 + zb)) + G[2, 1, zb]*
     ((nc*(-2 + zb)*(-1 + zb)*delta[\[CapitalTau]])/4 - 
      (nc*(5 - 6*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/4) + 
    G[0, 1, zb]*(((9 - 9*nc^2 - 69*zb + 237*nc^2*zb + 132*zb^2 - 
         408*nc^2*zb^2 - 72*zb^3 + 196*nc^2*zb^3)*delta[\[CapitalTau]])/
       (96*nc*(-1 + zb)) - ((-1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(4*nc)) + 
    G[0, 0, zb]*(-((9 - 9*nc^2 - 69*zb + 213*nc^2*zb + 132*zb^2 - 
          360*nc^2*zb^2 - 72*zb^3 + 172*nc^2*zb^3)*delta[\[CapitalTau]])/
       (96*nc*(-1 + zb)) + ((-1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(4*nc)) + 
    G[1, 1, zb]*(-((15 + 1045*nc^2 + 108*zb - 1964*nc^2*zb - 144*zb^2 + 
          1096*nc^2*zb^2)*delta[\[CapitalTau]])/(192*nc) + 
      ((-3 - 13*nc^2 + 6*zb + 6*nc^2*zb - 4*zb^2 + 4*nc^2*zb^2)*
        PlusD[\[CapitalTau], 0])/(8*nc)) + 
    G[1, 0, zb]*(((-1 + 55*nc^2 + 10*zb - 110*nc^2*zb - 12*zb^2 + 
         62*nc^2*zb^2)*delta[\[CapitalTau]])/(16*nc) - 
      ((-5 - 11*nc^2 + 10*zb - 2*nc^2*zb - 8*zb^2 + 16*nc^2*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc)) - 
    ((9 - 9*nc^2 - 57*zb + 225*nc^2*zb + 108*zb^2 - 384*nc^2*zb^2 - 60*zb^3 + 
       184*nc^2*zb^3)*PlusD[\[CapitalTau], 1])/(96*nc*(-1 + zb)) + 
    G[0, zb]*(-((-54 + 72*nc^2 + 15*Pi^2 - 21*nc^2*Pi^2 + 342*zb + 
          126*nc^2*zb - 45*Pi^2*zb + 63*nc^2*Pi^2*zb - 639*zb^2 - 
          189*nc^2*zb^2 + 60*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 351*zb^3 + 
          95*nc^2*zb^3 - 30*Pi^2*zb^3 + 42*nc^2*Pi^2*zb^3)*
         delta[\[CapitalTau]])/(288*nc*(-1 + zb)) - 
      ((9 - 9*nc^2 - 57*zb + 225*nc^2*zb + 108*zb^2 - 384*nc^2*zb^2 - 
         60*zb^3 + 184*nc^2*zb^3)*PlusD[\[CapitalTau], 0])/
       (96*nc*(-1 + zb)) + ((-1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 1])/(4*nc)) + 
    G[1, zb]*(((-27 + 2003*nc^2 - 36*Pi^2 - 72*nc^2*Pi^2 - 495*zb - 
         2185*nc^2*zb + 72*Pi^2*zb + 702*zb^2 + 590*nc^2*zb^2 - 
         60*Pi^2*zb^2 + 84*nc^2*Pi^2*zb^2)*delta[\[CapitalTau]])/(576*nc) + 
      ((-1 + 55*nc^2 + 8*zb - 108*nc^2*zb - 10*zb^2 + 60*nc^2*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc) - 
      ((-5 - 15*nc^2 + 10*zb + 6*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*
        PlusD[\[CapitalTau], 1])/(16*nc)) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 2])/
     (16*nc) + (delta[\[CapitalTau]]*(-270 + 486*nc^2 + 27*Pi^2 - 
       27*nc^2*Pi^2 + 2889*zb - 6765*nc^2*zb - 171*Pi^2*zb + 
       639*nc^2*Pi^2*zb - 5886*zb^2 + 10608*nc^2*zb^2 + 324*Pi^2*zb^2 - 
       1080*nc^2*Pi^2*zb^2 + 3267*zb^3 - 5161*nc^2*zb^3 - 180*Pi^2*zb^3 + 
       516*nc^2*Pi^2*zb^3 + 1188*Zeta[3] - 432*nc^2*Zeta[3] - 
       3564*zb*Zeta[3] + 1296*nc^2*zb*Zeta[3] + 4752*zb^2*Zeta[3] - 
       1728*nc^2*zb^2*Zeta[3] - 2376*zb^3*Zeta[3] + 864*nc^2*zb^3*Zeta[3]))/
     (1728*nc*(-1 + zb))
 
IIT[q, g, 3] = ((1 + 2*nc^2)*Pi^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, -1, zb])/(192*nc^2) - ((1 + nc^2)*Pi^2*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, -1, zb])/(192*nc^2) - 
    ((1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, -1, 0, 1, zb])/(16*nc^2) + 
    (5*(5 - 10*nc^2 + 9*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 0, 0, 0, zb])/(32*nc^2) - 
    ((-83 - 59*nc^2 + 159*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 0, 0, 1, zb])/(96*nc^2) - 
    ((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 0, 0, 2, zb])/(32*nc^2) - 
    ((-85 - 67*nc^2 + 171*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 0, 1, 0, zb])/(96*nc^2) + 
    ((-264 + 137*nc^2 + 194*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 0, 1, 1, zb])/(96*nc^2) - 
    ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 0, 1, 2, zb])/(32*nc^2) - 
    ((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 0, 2, 0, zb])/(32*nc^2) - 
    ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 0, 2, 1, zb])/(32*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 0, 2, 2, zb])/(32*nc^2) - 
    ((-67 - 76*nc^2 + 168*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 0, 0, zb])/(96*nc^2) + 
    ((-227 + 82*nc^2 + 195*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 0, 1, zb])/(96*nc^2) - 
    ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 0, 2, zb])/(16*nc^2) + 
    ((-196 + 44*nc^2 + 201*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 1, 0, zb])/(96*nc^2) - 
    ((-361 + 454*nc^2 + 194*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 1, 1, zb])/(96*nc^2) - 
    ((-7 + nc^2)*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 1, 2, zb])/(32*nc^2) - 
    ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 2, 0, zb])/(16*nc^2) - 
    ((44 - 33*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 2, 1, zb])/(96*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 2, 2, zb])/(16*nc^2) - 
    ((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 2, 0, 0, zb])/(32*nc^2) - 
    ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 2, 0, 1, zb])/(32*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 2, 0, 2, zb])/(32*nc^2) - 
    ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 2, 1, 0, zb])/(16*nc^2) - 
    ((-7 + nc^2)*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 2, 1, 1, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 2, 1, 2, zb])/(16*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 2, 2, 0, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 2, 2, 1, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 2, 2, 2, zb])/(32*nc^2) - 
    ((-62 - 86*nc^2 + 165*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, 0, 0, zb])/(96*nc^2) + 
    ((-199 + 71*nc^2 + 186*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, 0, 1, zb])/(96*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, 0, 2, zb])/(8*nc^2) + 
    ((-177 + 29*nc^2 + 179*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, 1, 0, zb])/(96*nc^2) - 
    ((-353 + 338*nc^2 + 131*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, 1, 1, zb])/(96*nc^2) - 
    ((5 - 2*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, 1, 2, zb])/(16*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, 2, 0, zb])/(8*nc^2) - 
    ((5 - 2*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, 2, 1, zb])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, 2, 2, zb])/(4*nc^2) + 
    ((-135 + 37*nc^2 + 217*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 0, 0, zb])/(96*nc^2) - 
    ((-580 + 615*nc^2 + 303*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 0, 1, zb])/(192*nc^2) + 
    ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 0, 2, zb])/(32*nc^2) - 
    ((-258 + 338*nc^2 + 255*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 1, 0, zb])/(96*nc^2) + 
    ((-482 + 1045*nc^2 + 128*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 1, 1, zb])/(96*nc^2) + 
    ((1 + nc^2)*(-3 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 1, 2, zb])/(32*nc^2) + 
    ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 2, 0, zb])/(32*nc^2) - 
    ((19 + 15*nc^2 + 12*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 2, 1, zb])/(96*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 2, 2, zb])/(16*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 0, 0, zb])/(8*nc^2) - 
    ((5 - 2*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 0, 1, zb])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 0, 2, zb])/(4*nc^2) + 
    ((-9 + 25*nc^2 + 18*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 1, 0, zb])/(96*nc^2) - 
    ((11 - 7*nc^2 + 20*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 1, 1, zb])/(96*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 1, 2, zb])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 2, 0, zb])/(4*nc^2) - 
    ((-30 + 13*nc^2 + 9*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 2, 1, zb])/(48*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 2, 2, 2, zb])/(16*nc^2) - 
    ((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 0, 0, 0, zb])/(32*nc^2) - 
    ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 0, 0, 1, zb])/(32*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 0, 0, 2, zb])/(32*nc^2) - 
    ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 0, 1, 0, zb])/(16*nc^2) - 
    ((-7 + nc^2)*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 0, 1, 1, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 0, 1, 2, zb])/(16*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 0, 2, 0, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 0, 2, 1, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 0, 2, 2, zb])/(32*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 1, 0, 0, zb])/(8*nc^2) - 
    ((5 - 2*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 1, 0, 1, zb])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 1, 0, 2, zb])/(4*nc^2) + 
    ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 1, 1, 0, zb])/(32*nc^2) + 
    ((1 + nc^2)*(-3 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 1, 1, 1, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 1, 1, 2, zb])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 1, 2, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 1, 2, 1, zb])/
     (16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 1, 2, 2, zb])/(16*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 2, 0, 0, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 2, 0, 1, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 2, 0, 2, zb])/(32*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 2, 1, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 2, 1, 1, zb])/
     (16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 2, 1, 2, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 2, 2, 0, zb])/(32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[0, 2, 2, 2, 1, zb])/(16*nc^2) + 
    (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[0, 2, 2, 2, 2, zb])/32 + ((1 + nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, -1, 0, 1, zb])/(16*nc^2) - 
    ((-113 + 208*nc^2 - 597*nc^4 + 226*zb + 136*nc^2*zb + 18*nc^4*zb - 
       300*zb^2 - 360*nc^2*zb^2 + 696*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 0, 0, zb])/(192*nc^2) + 
    ((-337 + 450*nc^2 - 821*nc^4 + 682*zb - 484*nc^2*zb + 130*nc^4*zb - 
       760*zb^2 + 352*nc^2*zb^2 + 800*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 0, 1, zb])/(192*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 0, 2, zb])/(16*nc^2) + 
    ((-293 + 314*nc^2 - 827*nc^4 + 578*zb - 252*nc^2*zb + 166*nc^4*zb - 
       652*zb^2 + 160*nc^2*zb^2 + 752*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 1, 0, zb])/(192*nc^2) - 
    ((-655 + 540*nc^2 - 593*nc^4 + 1270*zb - 1160*nc^2*zb - 22*nc^4*zb - 
       1276*zb^2 + 1408*nc^2*zb^2 + 676*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 1, 1, zb])/(192*nc^2) - 
    ((8 - 7*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 1, 2, zb])/(32*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 2, 0, zb])/(16*nc^2) - 
    ((8 - 7*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 2, 1, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 0, 2, 2, zb])/(16*nc^2) + 
    ((-213 + 446*nc^2 - 811*nc^4 + 426*zb - 316*nc^2*zb + 182*nc^4*zb - 
       512*zb^2 + 100*nc^2*zb^2 + 696*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 0, 0, zb])/(192*nc^2) - 
    ((-245 + 327*nc^2 - 523*nc^4 + 494*zb - 542*nc^2*zb + 242*nc^4*zb - 
       532*zb^2 + 552*nc^2*zb^2 + 250*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 0, 1, zb])/(96*nc^2) + 
    ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 0, 2, zb])/(32*nc^2) - 
    ((-413 + 432*nc^2 - 1207*nc^4 + 794*zb - 768*nc^2*zb + 534*nc^4*zb - 
       864*zb^2 + 972*nc^2*zb^2 + 584*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 1, 0, zb])/(192*nc^2) + 
    ((-721 + 1108*nc^2 - 1681*nc^4 + 1410*zb - 2768*nc^2*zb + 1242*nc^4*zb - 
       1516*zb^2 + 3348*nc^2*zb^2 + 84*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 1, 1, zb])/(192*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 1, 2, zb])/(32*nc^2) + 
    ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 2, 0, zb])/(32*nc^2) - 
    ((17 + 26*nc^2 + 57*nc^4 - 10*zb - 28*nc^2*zb - 66*nc^4*zb + 2*zb^2 + 
       4*nc^2*zb^2 + 26*nc^4*zb^2)*delta[\[CapitalTau]]*G[1, 0, 1, 2, 1, zb])/
     (96*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 1, 2, 2, zb])/(8*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 2, 0, 0, zb])/(16*nc^2) - 
    ((8 - 7*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 2, 0, 1, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 2, 0, 2, zb])/(16*nc^2) + 
    ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 2, 1, 0, zb])/(32*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 2, 1, 1, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 2, 1, 2, zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 2, 2, 0, zb])/
     (16*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 2, 2, 1, zb])/(8*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 2, 2, 2, zb])/(16*nc^2) + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) + 
      (-141 + 448*nc^2 - 1649*nc^4 + 282*zb - 160*nc^2*zb + 866*nc^4*zb - 
        416*zb^2 + 740*nc^4*zb^2)/(192*nc^2))*delta[\[CapitalTau]]*
     G[1, 1, 0, 0, 0, zb] + (((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
      (-197 + 339*nc^2 - 1022*nc^4 + 394*zb - 494*nc^2*zb + 676*nc^4*zb - 
        456*zb^2 + 532*nc^2*zb^2 + 208*nc^4*zb^2)/(96*nc^2))*
     delta[\[CapitalTau]]*G[1, 1, 0, 0, 1, zb] - 
    ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 0, 0, 2, zb])/(16*nc^2) + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
      (-158 + 430*nc^2 - 877*nc^4 + 316*zb - 536*nc^2*zb + 550*nc^4*zb - 
        378*zb^2 + 482*nc^2*zb^2 + 242*nc^4*zb^2)/(96*nc^2))*
     delta[\[CapitalTau]]*G[1, 1, 0, 1, 0, zb] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
      (289 - 663*nc^2 + 955*nc^4 - 598*zb + 1354*nc^2*zb - 850*nc^4*zb + 
        700*zb^2 - 1534*nc^2*zb^2 + 210*nc^4*zb^2)/(96*nc^2))*
     delta[\[CapitalTau]]*G[1, 1, 0, 1, 1, zb] - 
    ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 0, 2, 0, zb])/(16*nc^2) + 
    (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 0, 2, 2, zb])/(16*nc^2) + 
    ((3*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
      (-153 + 864*nc^2 - 2283*nc^4 + 330*zb - 872*nc^2*zb + 1502*nc^4*zb - 
        544*zb^2 + 784*nc^2*zb^2 + 516*nc^4*zb^2)/(192*nc^2))*
     delta[\[CapitalTau]]*G[1, 1, 1, 0, 0, zb] + 
    ((-3*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
      (252 - 813*nc^2 + 1221*nc^4 - 516*zb + 1366*nc^2*zb - 1174*nc^4*zb + 
        598*zb^2 - 1376*nc^2*zb^2 + 280*nc^4*zb^2)/(96*nc^2))*
     delta[\[CapitalTau]]*G[1, 1, 1, 0, 1, zb] + 
    ((-11*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(32*nc) - 
      (735 - 3310*nc^2 + 5843*nc^4 - 1566*zb + 5404*nc^2*zb - 6374*nc^4*zb + 
        2032*zb^2 - 5568*nc^2*zb^2 + 2312*nc^4*zb^2)/(384*nc^2))*
     delta[\[CapitalTau]]*G[1, 1, 1, 1, 0, zb] + 
    ((15*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(32*nc) + 
      (1781 - 6702*nc^2 + 7369*nc^4 - 3698*zb + 13788*nc^2*zb - 
        13258*nc^4*zb + 4008*zb^2 - 14496*nc^2*zb^2 + 10488*nc^4*zb^2)/
       (384*nc^2))*delta[\[CapitalTau]]*G[1, 1, 1, 1, 1, zb] + 
    (81*nc^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, 1, 2, zb])/
     32 + ((110 - 148*nc^2 + 369*nc^4 - 140*zb + 256*nc^2*zb - 842*nc^4*zb + 
       64*zb^2 - 120*nc^2*zb^2 + 558*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 1, 2, 1, zb])/(96*nc^2) - 
    (81*nc^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, 2, 2, zb])/
     32 - ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 0, 0, zb])/(16*nc^2) + 
    (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 0, 2, zb])/(16*nc^2) - 
    ((39 - 152*nc^2 + 295*nc^4 - 54*zb + 212*nc^2*zb - 418*nc^4*zb + 
       24*zb^2 - 92*nc^2*zb^2 + 124*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 1, 0, zb])/(48*nc^2) + 
    ((185 - 534*nc^2 + 1012*nc^4 - 242*zb + 756*nc^2*zb - 1612*nc^4*zb + 
       100*zb^2 - 316*nc^2*zb^2 + 724*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 1, 1, zb])/(96*nc^2) - 
    (81*nc^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 2, 1, 2, zb])/
     32 + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 2, 0, zb])/(16*nc^2) - 
    ((72 - 416*nc^2 + 703*nc^4 - 80*zb + 552*nc^2*zb - 1150*nc^4*zb + 
       40*zb^2 - 208*nc^2*zb^2 + 706*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 2, 1, zb])/(96*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 2, 2, zb])/(32*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 0, 0, 0, zb])/(16*nc^2) - 
    ((8 - 7*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 0, 0, 1, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 0, 0, 2, zb])/(16*nc^2) + 
    ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 0, 1, 0, zb])/(32*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 0, 1, 1, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 0, 1, 2, zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 0, 2, 0, zb])/
     (16*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 0, 2, 1, zb])/(8*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 0, 2, 2, zb])/(16*nc^2) + 
    ((9 - 73*nc^2 + 180*nc^4 - 12*zb + 94*nc^2*zb - 226*nc^4*zb + 3*zb^2 - 
       36*nc^2*zb^2 + 65*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, 0, 0, zb])/(24*nc^2) - 
    ((21 - 164*nc^2 + 336*nc^4 - 30*zb + 216*nc^2*zb - 428*nc^4*zb + 
       12*zb^2 - 94*nc^2*zb^2 + 134*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, 0, 1, zb])/(48*nc^2) + 
    (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, 0, 2, zb])/(16*nc^2) - 
    ((132 - 662*nc^2 + 1707*nc^4 - 180*zb + 872*nc^2*zb - 2142*nc^4*zb + 
       72*zb^2 - 358*nc^2*zb^2 + 626*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, 1, 0, zb])/(96*nc^2) + 
    ((215 - 702*nc^2 + 1693*nc^4 - 298*zb + 948*nc^2*zb - 2346*nc^4*zb + 
       120*zb^2 - 390*nc^2*zb^2 + 926*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, 1, 1, zb])/(96*nc^2) - 
    (81*nc^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, 1, 2, zb])/
     32 + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, 2, 0, zb])/(16*nc^2) - 
    ((42 - 388*nc^2 + 677*nc^4 - 44*zb + 496*nc^2*zb - 1042*nc^4*zb + 
       20*zb^2 - 192*nc^2*zb^2 + 678*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, 2, 1, zb])/(96*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, 2, 2, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 2, 0, 0, zb])/(16*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 2, 0, 1, zb])/(8*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 2, 0, 2, zb])/(16*nc^2) + 
    ((36 - 266*nc^2 + 561*nc^4 - 48*zb + 352*nc^2*zb - 702*nc^4*zb + 
       30*zb^2 - 162*nc^2*zb^2 + 256*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 2, 1, 0, zb])/(48*nc^2) - 
    ((146 - 645*nc^2 + 1591*nc^4 - 176*zb + 838*nc^2*zb - 2174*nc^4*zb + 
       72*zb^2 - 316*nc^2*zb^2 + 978*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 2, 1, 1, zb])/(96*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 2, 1, 2, zb])/(32*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 2, 2, 0, zb])/(16*nc^2) + 
    ((-40 - 470*nc^2 + 681*nc^4 + 104*zb + 508*nc^2*zb - 1002*nc^4*zb - 
       100*zb^2 - 52*nc^2*zb^2 + 614*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 2, 2, 1, zb])/(96*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 2, 2, 2, zb])/32 - 
    ((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 0, 0, 0, zb])/(32*nc^2) - 
    ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 0, 0, 1, zb])/(32*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 0, 0, 2, zb])/(32*nc^2) - 
    ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 0, 1, 0, zb])/(16*nc^2) - 
    ((-7 + nc^2)*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 0, 1, 1, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 0, 1, 2, zb])/(16*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 0, 2, 0, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 0, 2, 1, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 0, 2, 2, zb])/(32*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 1, 0, 0, zb])/(8*nc^2) - 
    ((5 - 2*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 1, 0, 1, zb])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 1, 0, 2, zb])/(4*nc^2) + 
    ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 1, 1, 0, zb])/(32*nc^2) + 
    ((1 + nc^2)*(-3 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 1, 1, 1, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 1, 1, 2, zb])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 1, 2, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 0, 1, 2, 1, zb])/
     (16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 1, 2, 2, zb])/(16*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 2, 0, 0, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 2, 0, 1, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 2, 0, 2, zb])/(32*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 2, 1, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 0, 2, 1, 1, zb])/
     (16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 2, 1, 2, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 2, 2, 0, zb])/(32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[2, 0, 2, 2, 1, zb])/(16*nc^2) + 
    (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 0, 2, 2, 2, zb])/32 - 
    ((-21 - 56*nc^2 + 97*nc^4 + 42*zb + 48*nc^2*zb - 114*nc^4*zb - 42*zb^2 + 
       16*nc^2*zb^2 + 34*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 0, 0, 0, zb])/(48*nc^2) + 
    ((-24 - 99*nc^2 + 287*nc^4 + 48*zb + 102*nc^2*zb - 342*nc^4*zb - 
       48*zb^2 - 6*nc^2*zb^2 + 110*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 0, 0, 1, zb])/(96*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, 0, 2, zb])/(16*nc^2) + 
    ((-9 - 155*nc^2 + 270*nc^4 + 18*zb + 174*nc^2*zb - 324*nc^4*zb - 
       18*zb^2 - 38*nc^2*zb^2 + 108*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 0, 1, 0, zb])/(96*nc^2) - 
    ((113 - 120*nc^2 + 217*nc^4 - 138*zb + 144*nc^2*zb - 258*nc^4*zb + 
       50*zb^2 - 48*nc^2*zb^2 + 82*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 0, 1, 1, zb])/(96*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 0, 1, 2, zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 0, 2, 0, zb])/
     (16*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, 2, 1, zb])/(8*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 0, 2, 2, zb])/(16*nc^2) + 
    ((12 - 189*nc^2 + 487*nc^4 - 12*zb + 222*nc^2*zb - 582*nc^4*zb - 
       66*nc^2*zb^2 + 190*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 1, 0, 0, zb])/(48*nc^2) - 
    ((2 - 19*nc^2 + 56*nc^4)*(5 - 6*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 1, 0, 1, zb])/(32*nc^2) + 
    (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 1, 0, 2, zb])/(16*nc^2) - 
    ((6 - 55*nc^2 + 146*nc^4)*(5 - 6*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 1, 1, 0, zb])/(48*nc^2) + 
    ((85 - 395*nc^2 + 1163*nc^4 - 102*zb + 474*nc^2*zb - 1590*nc^4*zb + 
       34*zb^2 - 158*nc^2*zb^2 + 854*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 1, 1, 1, zb])/(96*nc^2) - 
    (81*nc^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 1, 1, 2, zb])/
     32 + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 1, 2, 0, zb])/(16*nc^2) - 
    ((110 - 330*nc^2 + 823*nc^4 - 132*zb + 396*nc^2*zb - 1182*nc^4*zb + 
       44*zb^2 - 132*nc^2*zb^2 + 718*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 1, 2, 1, zb])/(96*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 1, 2, 2, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 2, 0, 0, zb])/(16*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 2, 0, 1, zb])/(8*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 2, 0, 2, zb])/(16*nc^2) + 
    ((18 - 101*nc^2 + 153*nc^4 - 24*zb + 126*nc^2*zb - 186*nc^4*zb + 
       12*zb^2 - 50*nc^2*zb^2 + 66*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 2, 1, 0, zb])/(16*nc^2) - 
    ((240 - 785*nc^2 + 1188*nc^4 - 288*zb + 942*nc^2*zb - 1620*nc^4*zb + 
       96*zb^2 - 314*nc^2*zb^2 + 864*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 2, 1, 1, zb])/(96*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 2, 1, 2, zb])/(32*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 2, 2, 0, zb])/(16*nc^2) + 
    ((16 - 392*nc^2 + 639*nc^4 + 24*zb + 384*nc^2*zb - 918*nc^4*zb - 
       80*zb^2 + 16*nc^2*zb^2 + 558*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 2, 2, 1, zb])/(96*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 2, 2, 2, zb])/32 + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 0, 0, 0, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 0, 0, 1, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 0, 0, 2, zb])/(32*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 0, 1, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 2, 0, 1, 1, zb])/
     (16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 0, 1, 2, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 0, 2, 0, zb])/(32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 0, 2, 1, zb])/(16*nc^2) + 
    (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 0, 2, 2, zb])/32 - 
    ((57 - 246*nc^2 + 469*nc^4 - 90*zb + 324*nc^2*zb - 570*nc^4*zb + 
       66*zb^2 - 156*nc^2*zb^2 + 202*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, 0, 0, zb])/(48*nc^2) + 
    ((48 - 253*nc^2 + 535*nc^4 - 72*zb + 318*nc^2*zb - 642*nc^4*zb + 
       48*zb^2 - 130*nc^2*zb^2 + 214*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, 0, 1, zb])/(48*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, 0, 2, zb])/(16*nc^2) + 
    ((198 - 961*nc^2 + 1893*nc^4 - 252*zb + 1182*nc^2*zb - 2286*nc^4*zb + 
       108*zb^2 - 442*nc^2*zb^2 + 786*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, 1, 0, zb])/(96*nc^2) - 
    ((100 - 335*nc^2 + 686*nc^4 - 120*zb + 402*nc^2*zb - 888*nc^4*zb + 
       40*zb^2 - 134*nc^2*zb^2 + 404*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, 1, 1, zb])/(32*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, 1, 2, zb])/(32*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, 2, 0, zb])/(16*nc^2) + 
    ((-4 - 362*nc^2 + 659*nc^4 + 48*zb + 348*nc^2*zb - 942*nc^4*zb - 
       88*zb^2 + 28*nc^2*zb^2 + 566*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, 2, 1, zb])/(96*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 2, 2, zb])/32 - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 2, 0, 0, zb])/(32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 2, 0, 1, zb])/(16*nc^2) + 
    (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 2, 0, 2, zb])/32 - 
    ((1 - 97*nc^2 + 146*nc^4 + 6*zb + 102*nc^2*zb - 168*nc^4*zb - 14*zb^2 - 
       10*nc^2*zb^2 + 44*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 2, 1, 0, zb])/(16*nc^2) + 
    ((126 - 727*nc^2 + 1139*nc^4 - 108*zb + 786*nc^2*zb - 1518*nc^4*zb - 
       36*zb^2 - 118*nc^2*zb^2 + 758*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 2, 1, 1, zb])/(96*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 2, 1, 2, zb])/32 + 
    (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 2, 2, 0, zb])/32 - 
    ((20 - 762*nc^2 + 775*nc^4 - 24*zb + 1044*nc^2*zb - 1254*nc^4*zb + 
       8*zb^2 - 564*nc^2*zb^2 + 958*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 2, 2, 1, zb])/(96*nc^2) + G[1, 1, 1, 2, zb]*
     (((9*nc*nf*(1 - 2*zb + 2*zb^2))/64 + (-4 + 12*nc^2 - 107*nc^4 + 16*zb - 
          24*nc^2*zb + 2*nc^4*zb - 12*zb^2 + 12*nc^2*zb^2 + 6*nc^4*zb^2)/
         (128*nc^2))*delta[\[CapitalTau]] - 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/32) + 
    G[2, 2, zb]^2*(((-9*nc^2*(-11 - 2*zb + 2*zb^2))/128 - 
        (9*nc*nf*(1 - 2*zb + 2*zb^2))/64)*delta[\[CapitalTau]] + 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/32) + 
    G[2, 2, 2, 2, zb]*(((-9*nc^2*(-11 - 2*zb + 2*zb^2))/64 - 
        (9*nc*nf*(1 - 2*zb + 2*zb^2))/32)*delta[\[CapitalTau]] + 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/16) + 
    G[1, 2, zb]^2*(((3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/64 + 
        (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc))*
       delta[\[CapitalTau]] - (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/16) + G[2, 1, zb]^2*
     (((3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/64 + 
        (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc))*
       delta[\[CapitalTau]] - (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/16) + G[0, 0, 1, 2, zb]*
     ((((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
          57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2))*delta[\[CapitalTau]] - 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[0, 0, 2, 1, zb]*
     ((((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
          57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2))*delta[\[CapitalTau]] - 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[0, 2, 0, 1, zb]*
     ((((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
          57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2))*delta[\[CapitalTau]] - 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[2, 0, 0, 1, zb]*
     ((((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
          57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2))*delta[\[CapitalTau]] - 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[0, 1, 0, 2, zb]*
     ((((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 96*zb^2 - 
          48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2))*delta[\[CapitalTau]] - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (4*nc^2)) + G[0, 1, 2, 0, zb]*
     ((((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 96*zb^2 - 
          48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2))*delta[\[CapitalTau]] - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (4*nc^2)) + G[0, 2, 1, 0, zb]*
     ((((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 96*zb^2 - 
          48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2))*delta[\[CapitalTau]] - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (4*nc^2)) + G[2, 0, 1, 0, zb]*
     ((((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 96*zb^2 - 
          48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2))*delta[\[CapitalTau]] - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (4*nc^2)) + G[1, 0, 1, 2, zb]*
     (((-1 + zb)*(-1 - 2*nc^4 + 11*zb - 8*nc^2*zb + 3*nc^4*zb)*
        delta[\[CapitalTau]])/(32*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (8*nc^2)) + G[1, 0, 2, 1, zb]*
     (((-1 + zb)*(-1 - 2*nc^4 + 11*zb - 8*nc^2*zb + 3*nc^4*zb)*
        delta[\[CapitalTau]])/(32*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (8*nc^2)) + G[1, 2, 0, 1, zb]*
     (((-1 + zb)*(-1 - 2*nc^4 + 11*zb - 8*nc^2*zb + 3*nc^4*zb)*
        delta[\[CapitalTau]])/(32*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (8*nc^2)) + G[1, 0, 2, 2, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[1, 2, 0, 2, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[1, 2, 2, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[2, 1, 0, 2, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[2, 1, 2, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[1, 1, 0, 2, zb]*
     (((-1 + zb)*(3*nc^2 + 4*zb - 11*nc^2*zb + 4*nc^4*zb)*
        delta[\[CapitalTau]])/(32*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^2)) + 
    G[1, 1, 2, 0, zb]*(((-1 + zb)*(3*nc^2 + 4*zb - 11*nc^2*zb + 4*nc^4*zb)*
        delta[\[CapitalTau]])/(32*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^2)) + 
    G[1, 1, zb]^2*((-3*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)*zb*
        delta[\[CapitalTau]])/(8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^2)) + 
    G[1, 0, 0, 2, zb]*((-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/
         (96*nc) - ((-1 + nc)*(1 + nc)*(-11*nc^2 + 72*zb - 2*nc^2*zb - 
           72*zb^2 + 2*nc^2*zb^2))/(192*nc^2))*delta[\[CapitalTau]] + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 0, 2, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 72*zb - 2*nc^2*zb - 72*zb^2 + 
           2*nc^2*zb^2))/(192*nc^2))*delta[\[CapitalTau]] + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 2, 0, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 72*zb - 2*nc^2*zb - 72*zb^2 + 
           2*nc^2*zb^2))/(192*nc^2))*delta[\[CapitalTau]] + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[0, 2, 2, 2, zb]*
     (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/32) + G[2, 0, 2, 2, zb]*
     (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/32) + G[2, 2, 0, 2, zb]*
     (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/32) + G[2, 2, 2, 0, zb]*
     (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/32) + G[1, 2, 2, 2, zb]*
     (((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*delta[\[CapitalTau]] - 
      (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/32) + 
    G[2, 1, 2, 2, zb]*(((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*delta[\[CapitalTau]] - 
      (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/32) + 
    G[2, 2, 1, 2, zb]*(((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*delta[\[CapitalTau]] - 
      (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/32) + 
    G[0, 1, 1, 2, zb]*((-(nc*nf*(1 - 2*zb + 2*zb^2))/48 + 
        (9 + 13*nc^4 - 90*zb + 48*nc^2*zb - 2*nc^4*zb + 90*zb^2 - 
          30*nc^2*zb^2 + 2*nc^4*zb^2)/(192*nc^2))*delta[\[CapitalTau]] + 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[0, 2, 1, 1, zb]*
     ((-(nc*nf*(1 - 2*zb + 2*zb^2))/48 + (9 + 13*nc^4 - 90*zb + 48*nc^2*zb - 
          2*nc^4*zb + 90*zb^2 - 30*nc^2*zb^2 + 2*nc^4*zb^2)/(192*nc^2))*
       delta[\[CapitalTau]] + (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^2)) + 
    G[2, 0, 1, 1, zb]*((-(nc*nf*(1 - 2*zb + 2*zb^2))/48 + 
        (9 + 13*nc^4 - 90*zb + 48*nc^2*zb - 2*nc^4*zb + 90*zb^2 - 
          30*nc^2*zb^2 + 2*nc^4*zb^2)/(192*nc^2))*delta[\[CapitalTau]] + 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[0, 1, 2, 2, zb]*
     ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[0, 2, 1, 2, zb]*
     ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[0, 2, 2, 1, zb]*
     ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[2, 0, 1, 2, zb]*
     ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[2, 0, 2, 1, zb]*
     ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[2, 2, 0, 1, zb]*
     ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[0, 0, 0, 2, zb]*
     ((((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) + 
        (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 288*zb^2 + 
          236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2))*delta[\[CapitalTau]] - 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[0, 0, 2, 0, zb]*
     ((((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) + 
        (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 288*zb^2 + 
          236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2))*delta[\[CapitalTau]] - 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[0, 2, 0, 0, zb]*
     ((((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) + 
        (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 288*zb^2 + 
          236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2))*delta[\[CapitalTau]] - 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[2, 0, 0, 0, zb]*
     ((((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) + 
        (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 288*zb^2 + 
          236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2))*delta[\[CapitalTau]] - 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[0, 0, 2, 2, zb]*
     ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
          32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[0, 2, 0, 2, zb]*
     ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
          32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[0, 2, 2, 0, zb]*
     ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
          32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[2, 0, 0, 2, zb]*
     ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
          32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[2, 0, 2, 0, zb]*
     ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
          32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[2, 2, 0, 0, zb]*
     ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
          32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[0, 1, 2, 1, zb]*
     ((-(nc*nf*(1 - 2*zb + 2*zb^2))/48 + (-63 - 75*nc^4 + 549*zb - 
          48*nc^2*zb + 513*nc^4*zb - 732*zb^2 + 306*nc^2*zb^2 - 
          636*nc^4*zb^2 + 246*zb^3 - 258*nc^2*zb^3 + 262*nc^4*zb^3)/
         (576*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-8 + 7*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[1, 1, 2, 2, zb]*
     (((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - 
        (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
           32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2))*delta[\[CapitalTau]] + 
      (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[1, 2, 1, 2, zb]*
     (((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - 
        (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
           32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2))*delta[\[CapitalTau]] + 
      (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[2, 1, 1, 2, zb]*
     (((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - 
        (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
           32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2))*delta[\[CapitalTau]] + 
      (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[0, 0, 0, 0, zb]*
     ((((-17 + 31*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(288*nc) - 
        (-207 + 1022*nc^2 - 1123*nc^4 + 1755*zb - 8130*nc^2*zb + 
          11859*nc^4*zb - 3540*zb^2 + 13700*nc^2*zb^2 - 18952*nc^4*zb^2 + 
          1992*zb^3 - 6960*nc^2*zb^3 + 9000*nc^4*zb^3)/(1152*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + ((5 - 12*nc^2 + 13*nc^4)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(8*nc^2)) + G[0, 1, 1, 1, zb]*
     ((-((-284 + 125*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) + 
        (144 + 3268*nc^2 - 1591*nc^4 - 2514*zb - 1392*nc^2*zb + 
          19731*nc^4*zb + 4206*zb^2 - 632*nc^2*zb^2 - 31318*nc^4*zb^2 - 
          1836*zb^3 - 940*nc^2*zb^3 + 14490*nc^4*zb^3)/(1152*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-103 + 236*nc^2 + 32*nc^4)*
        (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/(32*nc^2)) + 
    G[0, 1, 0, 1, zb]*((((-192 + 89*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) - 
        (18 + 2598*nc^2 - 1375*nc^4 - 978*zb - 8502*nc^2*zb + 15741*nc^4*zb + 
          1410*zb^2 + 12342*nc^2*zb^2 - 25276*nc^4*zb^2 - 450*zb^3 - 
          6598*nc^2*zb^3 + 11982*nc^4*zb^3)/(1152*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-56 + 64*nc^2 + 47*nc^4)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + G[0, 0, 1, 1, zb]*
     ((((-192 + 77*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) - 
        (-36 + 2634*nc^2 - 1333*nc^4 - 498*zb - 6846*nc^2*zb + 
          13005*nc^4*zb + 1248*zb^2 + 9864*nc^2*zb^2 - 21028*nc^4*zb^2 - 
          714*zb^3 - 5684*nc^2*zb^3 + 10140*nc^4*zb^3)/(1152*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-61 + 76*nc^2 + 52*nc^4)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + G[0, 1, 0, 0, zb]*
     ((-((-138 + 59*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) + 
        (-144 + 2130*nc^2 - 1117*nc^4 + 786*zb - 11046*nc^2*zb + 
          13821*nc^4*zb - 1812*zb^2 + 17424*nc^2*zb^2 - 22300*nc^4*zb^2 + 
          1170*zb^3 - 8892*nc^2*zb^3 + 10556*nc^4*zb^3)/
         (1152*nc^2*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-15 - 10*nc^2 + 56*nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[0, 1, 1, 0, zb]*
     ((((-192 + 85*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) - 
        (-36 + 2382*nc^2 - 1277*nc^4 - 258*zb - 7590*nc^2*zb + 
          16893*nc^4*zb + 180*zb^2 + 12000*nc^2*zb^2 - 26924*nc^4*zb^2 + 
          114*zb^3 - 6920*nc^2*zb^3 + 12332*nc^4*zb^3)/(1152*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-49 + 64*nc^2 + 56*nc^4)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + G[0, 0, 0, 1, zb]*
     ((-((-102 + 67*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) + 
        (-72 + 1734*nc^2 - 1277*nc^4 + 426*zb - 8646*nc^2*zb + 
          14433*nc^4*zb - 1206*zb^2 + 13542*nc^2*zb^2 - 22964*nc^4*zb^2 + 
          852*zb^3 - 6886*nc^2*zb^3 + 10800*nc^4*zb^3)/(1152*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-19 + 58*nc^4)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + G[0, 0, 1, 0, zb]*
     ((-((-114 + 83*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) + 
        (-162 + 1884*nc^2 - 1381*nc^4 + 564*zb - 9192*nc^2*zb + 
          14925*nc^4*zb - 1188*zb^2 + 14610*nc^2*zb^2 - 23830*nc^4*zb^2 + 
          786*zb^3 - 7558*nc^2*zb^3 + 11278*nc^4*zb^3)/(1152*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-17 - 6*nc^2 + 58*nc^4)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + G[2, 1, 0, 1, zb]*
     (((nc*nf*(5 - 6*zb + 2*zb^2))/24 - (-57 + 465*nc^2 - 1393*nc^4 + 87*zb - 
          889*nc^2*zb + 2982*nc^4*zb - 15*zb^2 + 510*nc^2*zb^2 - 
          2152*nc^4*zb^2 - 15*zb^3 - 86*nc^2*zb^3 + 507*nc^4*zb^3)/
         (96*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-3 - 7*nc^2 + 20*nc^4 + 6*zb + 6*nc^2*zb - 24*nc^4*zb - 6*zb^2 + 
         2*nc^2*zb^2 + 8*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/(8*nc^2)) + 
    G[2, 1, 0, 0, zb]*
     ((-(nf*(-1 + 21*nc^2 + 2*zb - 26*nc^2*zb - 2*zb^2 + 10*nc^2*zb^2))/
         (96*nc) + (-360 + 2463*nc^2 - 7979*nc^4 + 540*zb - 4677*nc^2*zb + 
          17253*nc^4*zb - 72*zb^2 + 2616*nc^2*zb^2 - 12672*nc^4*zb^2 - 
          108*zb^3 - 402*nc^2*zb^3 + 3046*nc^4*zb^3)/(576*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-9 - 8*nc^2 + 37*nc^4 + 18*zb - 42*nc^4*zb - 
         18*zb^2 + 16*nc^2*zb^2 + 10*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[1, 2, 1, 0, zb]*
     (((nc*nf*(5 - 6*zb + 2*zb^2))/24 - (120 - 372*nc^2 + 1307*nc^4 - 
          114*zb + 414*nc^2*zb - 1986*nc^4*zb + 30*zb^2 - 87*nc^2*zb^2 + 
          850*nc^4*zb^2)/(96*nc^2))*delta[\[CapitalTau]] + 
      ((2 - 15*nc^2 + 45*nc^4 - 2*zb + 18*nc^2*zb - 56*nc^4*zb - zb^2 - 
         4*nc^2*zb^2 + 13*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/(8*nc^2)) + 
    G[2, 1, 1, 0, zb]*(((nc*nf*(5 - 6*zb + 2*zb^2))/8 - 
        (-228 + 738*nc^2 - 2663*nc^4 + 462*zb - 1461*nc^2*zb + 5873*nc^4*zb - 
          288*zb^2 + 888*nc^2*zb^2 - 4386*nc^4*zb^2 + 54*zb^3 - 
          165*nc^2*zb^3 + 1064*nc^4*zb^3)/(96*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + ((2 - 39*nc^2 + 127*nc^4 + 42*nc^2*zb - 
         150*nc^4*zb - 4*zb^2 - 6*nc^2*zb^2 + 46*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 0, 1, 1, zb]*
     ((-(nf*(-174 + 125*nc^2 + 216*zb - 134*nc^2*zb - 144*zb^2 + 
            62*nc^2*zb^2))/(192*nc) + (483 - 2838*nc^2 + 14366*nc^4 + 
          666*zb + 3576*nc^2*zb - 28756*nc^4*zb - 1254*zb^2 - 
          3696*nc^2*zb^2 + 16472*nc^4*zb^2)/(1152*nc^2))*
       delta[\[CapitalTau]] + ((149 - 392*nc^2 + 515*nc^4 - 290*zb + 
         744*nc^2*zb - 430*nc^4*zb + 316*zb^2 - 776*nc^2*zb^2 + 48*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(64*nc^2)) + G[2, 2, 1, 0, zb]*
     ((-(nf*(3 + 17*nc^2 - 6*zb - 18*nc^2*zb + 6*zb^2 + 2*nc^2*zb^2))/
         (96*nc) + (-936 + 2403*nc^2 - 6215*nc^4 + 2124*zb - 5301*nc^2*zb + 
          13257*nc^4*zb - 1656*zb^2 + 3852*nc^2*zb^2 - 9360*nc^4*zb^2 + 
          468*zb^3 - 954*nc^2*zb^3 + 2158*nc^4*zb^3)/(576*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - ((19 - 68*nc^2 + 129*nc^4 - 30*zb + 
         96*nc^2*zb - 162*nc^4*zb + 22*zb^2 - 56*nc^2*zb^2 + 66*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 0, 1, 0, zb]*
     (((nf*(-50 - 19*nc^2 + 64*zb + 26*nc^2*zb - 72*zb^2 + 14*nc^2*zb^2))/
         (192*nc) - (-21 + 1864*nc^2 - 2012*nc^4 - 13*zb - 6248*nc^2*zb + 
          8920*nc^4*zb - 36*zb^2 + 7714*nc^2*zb^2 - 11778*nc^4*zb^2 + 
          70*zb^3 - 3330*nc^2*zb^3 + 5030*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-35 + 101*nc^2 - 155*nc^4 + 70*zb - 
         130*nc^2*zb + 70*nc^4*zb - 82*zb^2 + 108*nc^2*zb^2 + 76*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + G[1, 0, 0, 1, zb]*
     (((nf*(-58 - 3*nc^2 + 80*zb - 6*nc^2*zb - 88*zb^2 + 46*nc^2*zb^2))/
         (192*nc) - (-261 + 4710*nc^2 - 7712*nc^4 + 219*zb - 14658*nc^2*zb + 
          32544*nc^4*zb + 18*zb^2 + 18102*nc^2*zb^2 - 42168*nc^4*zb^2 + 
          24*zb^3 - 8154*nc^2*zb^3 + 17816*nc^4*zb^3)/(1152*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-44 + 90*nc^2 - 155*nc^4 + 88*zb - 
         132*nc^2*zb + 70*nc^4*zb - 98*zb^2 + 124*nc^2*zb^2 + 76*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + G[2, 1, 2, 1, zb]*
     ((-(nc*nf*(-13 - 6*zb + 38*zb^2))/192 - (-2256 + 3456*nc^2 - 6541*nc^4 + 
          4992*zb - 8400*nc^2*zb + 15783*nc^4*zb - 3756*zb^2 + 
          7020*nc^2*zb^2 - 12660*nc^4*zb^2 + 1020*zb^3 - 2076*nc^2*zb^3 + 
          3290*nc^4*zb^3)/(1152*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      (3*(16 - 42*nc^2 + 73*nc^4 - 24*zb + 60*nc^2*zb - 114*nc^4*zb + 
         16*zb^2 - 36*nc^2*zb^2 + 82*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[2, 2, 2, 1, zb]*
     (((nf*(18 - 31*nc^2 - 36*zb + 30*nc^2*zb + 36*zb^2 + 2*nc^2*zb^2))/
         (192*nc) + (-2592 + 3654*nc^2 - 6227*nc^4 + 4968*zb - 7362*nc^2*zb + 
          12969*nc^4*zb - 2916*zb^2 + 4788*nc^2*zb^2 - 8748*nc^4*zb^2 + 
          540*zb^3 - 1080*nc^2*zb^3 + 1942*nc^4*zb^3)/(1152*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - ((20 - 46*nc^2 + 147*nc^4 - 24*zb + 
         12*nc^2*zb - 198*nc^4*zb + 8*zb^2 + 68*nc^2*zb^2 + 102*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + G[1, 1, 2, 1, zb]*
     (((nc*nf*(-13 - 6*zb + 38*zb^2))/192 + (1824 - 2124*nc^2 + 12593*nc^4 - 
          1536*zb + 3648*nc^2*zb - 21910*nc^4*zb + 528*zb^2 - 768*nc^2*zb^2 + 
          9806*nc^4*zb^2)/(1152*nc^2))*delta[\[CapitalTau]] - 
      ((26 - 50*nc^2 + 139*nc^4 - 36*zb + 76*nc^2*zb - 270*nc^4*zb + 
         16*zb^2 - 32*nc^2*zb^2 + 178*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[1, 0, 0, 0, zb]*
     ((-(nf*(-130 - 41*nc^2 + 152*zb + 46*nc^2*zb - 176*zb^2 + 74*nc^2*zb^2))/
         (576*nc) + (-294 + 6228*nc^2 - 3981*nc^4 + 1176*zb - 21180*nc^2*zb + 
          21993*nc^4*zb - 2010*zb^2 + 26288*nc^2*zb^2 - 31754*nc^4*zb^2 + 
          1128*zb^3 - 11336*nc^2*zb^3 + 14254*nc^4*zb^3)/
         (1152*nc^2*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-21 + 72*nc^2 - 237*nc^4 + 42*zb + 42*nc^4*zb - 64*zb^2 - 
         48*nc^2*zb^2 + 220*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/(64*nc^2)) + 
    G[1, 2, 1, 1, zb]*(((nc*nf*(-31 + 30*zb + 2*zb^2))/64 + 
        (4044 - 5652*nc^2 + 21997*nc^4 - 4332*zb + 7512*nc^2*zb - 
          37070*nc^4*zb + 1266*zb^2 - 2082*nc^2*zb^2 + 16450*nc^4*zb^2)/
         (1152*nc^2))*delta[\[CapitalTau]] - 
      ((44 - 118*nc^2 + 341*nc^4 - 60*zb + 160*nc^2*zb - 498*nc^4*zb + 
         24*zb^2 - 64*nc^2*zb^2 + 234*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[2, 1, 1, 1, zb]*
     ((-(nc*nf*(559 - 606*zb + 94*zb^2))/576 + 
        (-4584 + 9966*nc^2 - 35603*nc^4 + 9588*zb - 20262*nc^2*zb + 
          82709*nc^4*zb - 6324*zb^2 + 12912*nc^2*zb^2 - 65096*nc^4*zb^2 + 
          1320*zb^3 - 2616*nc^2*zb^3 + 16406*nc^4*zb^3)/
         (1152*nc^2*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((20 - 100*nc^2 + 291*nc^4 - 24*zb + 120*nc^2*zb - 414*nc^4*zb + 
         8*zb^2 - 40*nc^2*zb^2 + 246*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[1, 2, 2, 1, zb]*
     ((-(nc*nf*(-13 - 6*zb + 38*zb^2))/192 - (704 - 940*nc^2 + 2539*nc^4 - 
          752*zb + 1648*nc^2*zb - 4670*nc^4*zb + 324*zb^2 - 684*nc^2*zb^2 + 
          2102*nc^4*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
      ((36 - 116*nc^2 + 261*nc^4 - 56*zb + 176*nc^2*zb - 402*nc^4*zb + 
         44*zb^2 - 112*nc^2*zb^2 + 262*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[2, 2, 1, 1, zb]*
     ((-(nc*nf*(-31 + 30*zb + 2*zb^2))/64 - (-1624 + 1872*nc^2 - 5679*nc^4 + 
          3496*zb - 4532*nc^2*zb + 13677*nc^4*zb - 2474*zb^2 + 
          3678*nc^2*zb^2 - 11064*nc^4*zb^2 + 602*zb^3 - 1018*nc^2*zb^3 + 
          2874*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((78 - 196*nc^2 + 419*nc^4 - 108*zb + 264*nc^2*zb - 582*nc^4*zb + 
         60*zb^2 - 136*nc^2*zb^2 + 326*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[1, 1, 0, 0, zb]*
     (((nf*(-26 - 59*nc^2 - 8*zb + 98*nc^2*zb - 48*zb^2 + 22*nc^2*zb^2))/
         (192*nc) - (762 - 10018*nc^2 + 16103*nc^4 - 1302*zb + 
          21020*nc^2*zb - 36352*nc^4*zb + 954*zb^2 - 13540*nc^2*zb^2 + 
          22988*nc^4*zb^2)/(1152*nc^2))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) + 
        (-24 + 96*nc^2 - 289*nc^4 + 48*zb - 100*nc^2*zb + 190*nc^4*zb - 
          66*zb^2 + 88*nc^2*zb^2 + 64*nc^4*zb^2)/(32*nc^2))*
       PlusD[\[CapitalTau], 0]) + G[1, 1, 0, 1, zb]*
     ((-(nf*(-42 - 55*nc^2 + 24*zb + 90*nc^2*zb - 80*zb^2 + 30*nc^2*zb^2))/
         (192*nc) + (636 - 6710*nc^2 + 12473*nc^4 + 168*zb + 11902*nc^2*zb - 
          28504*nc^4*zb - 630*zb^2 - 7286*nc^2*zb^2 + 17978*nc^4*zb^2)/
         (1152*nc^2))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) + 
        (121 - 414*nc^2 + 631*nc^4 - 242*zb + 692*nc^2*zb - 582*nc^4*zb + 
          272*zb^2 - 688*nc^2*zb^2 + 132*nc^4*zb^2)/(64*nc^2))*
       PlusD[\[CapitalTau], 0]) + G[1, 1, 1, 0, zb]*
     ((-(nf*(51 - 160*nc^2 - 132*zb + 238*nc^2*zb - 16*zb^2 + 14*nc^2*zb^2))/
         (192*nc) + (3393 - 22042*nc^2 + 37743*nc^4 - 4716*zb + 
          40976*nc^2*zb - 84792*nc^4*zb + 1524*zb^2 - 23176*nc^2*zb^2 + 
          52008*nc^4*zb^2)/(2304*nc^2))*delta[\[CapitalTau]] + 
      ((3*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) + 
        (38 - 205*nc^2 + 391*nc^4 - 80*zb + 318*nc^2*zb - 402*nc^4*zb + 
          106*zb^2 - 316*nc^2*zb^2 + 132*nc^4*zb^2)/(32*nc^2))*
       PlusD[\[CapitalTau], 0]) + G[1, 1, 1, 1, zb]*
     (((nf*(485 - 897*nc^2 - 772*zb + 1180*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2))/
         (576*nc) - (6129 - 14738*nc^2 - 4151*nc^4 - 5568*zb + 
          12880*nc^2*zb - 10720*nc^4*zb - 1032*zb^2 - 1224*nc^2*zb^2 + 
          10080*nc^4*zb^2)/(2304*nc^2))*delta[\[CapitalTau]] + 
      ((-11*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(32*nc) - 
        (335 - 1650*nc^2 + 1955*nc^4 - 702*zb + 3220*nc^2*zb - 3334*nc^4*zb + 
          792*zb^2 - 3312*nc^2*zb^2 + 2520*nc^4*zb^2)/(128*nc^2))*
       PlusD[\[CapitalTau], 0]) + G[1, 0, 2, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(5 - 16*zb + 16*zb^2))/(288*nc) - 
        (-9 - 58*nc^2 + 85*nc^4 + 30*Pi^2 - 42*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
          81*zb + 47*nc^2*zb - 146*nc^4*zb - 60*Pi^2*zb + 84*nc^2*Pi^2*zb - 
          12*nc^4*Pi^2*zb - 72*zb^2 - 56*nc^2*zb^2 + 128*nc^4*zb^2 + 
          60*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 12*nc^4*Pi^2*zb^2)/(576*nc^2))*
       delta[\[CapitalTau]] + (-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/
         (32*nc) - ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 
           24*zb^2 + 2*nc^2*zb^2))/(64*nc^2))*PlusD[\[CapitalTau], 0] + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
       (16*nc^2)) + G[1, 2, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(5 - 16*zb + 16*zb^2))/(288*nc) - 
        (-9 - 58*nc^2 + 85*nc^4 + 30*Pi^2 - 42*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
          81*zb + 47*nc^2*zb - 146*nc^4*zb - 60*Pi^2*zb + 84*nc^2*Pi^2*zb - 
          12*nc^4*Pi^2*zb - 72*zb^2 - 56*nc^2*zb^2 + 128*nc^4*zb^2 + 
          60*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 12*nc^4*Pi^2*zb^2)/(576*nc^2))*
       delta[\[CapitalTau]] + (-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/
         (32*nc) - ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 
           24*zb^2 + 2*nc^2*zb^2))/(64*nc^2))*PlusD[\[CapitalTau], 0] + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
       (16*nc^2)) + G[0, 2, 2, zb]*
     ((((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
        (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
          36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 120*nc^2*Pi^2*zb - 
          12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 128*nc^4*zb^2 + 48*Pi^2*zb^2 - 
          120*nc^2*Pi^2*zb^2 + 12*nc^4*Pi^2*zb^2)/(384*nc^2))*
       delta[\[CapitalTau]] + ((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       PlusD[\[CapitalTau], 0] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 1])/32) + G[2, 0, 2, zb]*
     ((((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
        (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
          36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 120*nc^2*Pi^2*zb - 
          12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 128*nc^4*zb^2 + 48*Pi^2*zb^2 - 
          120*nc^2*Pi^2*zb^2 + 12*nc^4*Pi^2*zb^2)/(384*nc^2))*
       delta[\[CapitalTau]] + ((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       PlusD[\[CapitalTau], 0] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 1])/32) + G[2, 2, 0, zb]*
     ((((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
        (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
          36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 120*nc^2*Pi^2*zb - 
          12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 128*nc^4*zb^2 + 48*Pi^2*zb^2 - 
          120*nc^2*Pi^2*zb^2 + 12*nc^4*Pi^2*zb^2)/(384*nc^2))*
       delta[\[CapitalTau]] + ((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       PlusD[\[CapitalTau], 0] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 1])/32) + G[0, 1, 2, zb]*
     ((-((3 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(288*nc) + 
        (54 + 246*nc^2 + 58*nc^4 - 48*Pi^2 + 39*nc^2*Pi^2 + 9*nc^4*Pi^2 - 
          144*zb - 429*nc^2*zb - 173*nc^4*zb + 96*Pi^2*zb - 78*nc^2*Pi^2*zb - 
          18*nc^4*Pi^2*zb + 90*zb^2 + 384*nc^2*zb^2 + 182*nc^4*zb^2 - 
          96*Pi^2*zb^2 + 78*nc^2*Pi^2*zb^2 + 18*nc^4*Pi^2*zb^2)/(576*nc^2))*
       delta[\[CapitalTau]] + (((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*PlusD[\[CapitalTau], 0] - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
       (16*nc^2)) + G[0, 2, 1, zb]*
     ((-((3 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(288*nc) + 
        (54 + 246*nc^2 + 58*nc^4 - 48*Pi^2 + 39*nc^2*Pi^2 + 9*nc^4*Pi^2 - 
          144*zb - 429*nc^2*zb - 173*nc^4*zb + 96*Pi^2*zb - 78*nc^2*Pi^2*zb - 
          18*nc^4*Pi^2*zb + 90*zb^2 + 384*nc^2*zb^2 + 182*nc^4*zb^2 - 
          96*Pi^2*zb^2 + 78*nc^2*Pi^2*zb^2 + 18*nc^4*Pi^2*zb^2)/(576*nc^2))*
       delta[\[CapitalTau]] + (((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*PlusD[\[CapitalTau], 0] - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
       (16*nc^2)) + G[2, 0, 1, zb]*
     ((-((3 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(288*nc) + 
        (54 + 246*nc^2 + 58*nc^4 - 48*Pi^2 + 39*nc^2*Pi^2 + 9*nc^4*Pi^2 - 
          144*zb - 429*nc^2*zb - 173*nc^4*zb + 96*Pi^2*zb - 78*nc^2*Pi^2*zb - 
          18*nc^4*Pi^2*zb + 90*zb^2 + 384*nc^2*zb^2 + 182*nc^4*zb^2 - 
          96*Pi^2*zb^2 + 78*nc^2*Pi^2*zb^2 + 18*nc^4*Pi^2*zb^2)/(576*nc^2))*
       delta[\[CapitalTau]] + (((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*PlusD[\[CapitalTau], 0] - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
       (16*nc^2)) + G[1, 2, 2, zb]*
     ((-((-2 + 5*nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
        (-36 - 26*nc^2 + 479*nc^4 + 24*Pi^2 - 108*nc^2*Pi^2 + 30*nc^4*Pi^2 + 
          36*zb + 148*nc^2*zb - 784*nc^4*zb - 48*Pi^2*zb + 216*nc^2*Pi^2*zb - 
          60*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 640*nc^4*zb^2 + 48*Pi^2*zb^2 - 
          216*nc^2*Pi^2*zb^2 + 60*nc^4*Pi^2*zb^2)/(384*nc^2))*
       delta[\[CapitalTau]] + ((3*(-2 + 5*nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + 5*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       PlusD[\[CapitalTau], 0] - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 1])/32) + G[2, 1, 2, zb]*
     ((-((-2 + 5*nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
        (-36 - 26*nc^2 + 479*nc^4 + 24*Pi^2 - 108*nc^2*Pi^2 + 30*nc^4*Pi^2 + 
          36*zb + 148*nc^2*zb - 784*nc^4*zb - 48*Pi^2*zb + 216*nc^2*Pi^2*zb - 
          60*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 640*nc^4*zb^2 + 48*Pi^2*zb^2 - 
          216*nc^2*Pi^2*zb^2 + 60*nc^4*Pi^2*zb^2)/(384*nc^2))*
       delta[\[CapitalTau]] + ((3*(-2 + 5*nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + 5*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       PlusD[\[CapitalTau], 0] - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 1])/32) + G[0, 0, 2, zb]*
     ((-((-8 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(576*nc) + 
        (-108 - 608*nc^2 + 103*nc^4 + 138*Pi^2 - 126*nc^2*Pi^2 + 
          6*nc^4*Pi^2 + 252*zb + 1240*nc^2*zb - 164*nc^4*zb - 276*Pi^2*zb + 
          252*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 144*zb^2 - 1168*nc^2*zb^2 + 
          128*nc^4*zb^2 + 276*Pi^2*zb^2 - 252*nc^2*Pi^2*zb^2 + 
          12*nc^4*Pi^2*zb^2)/(1152*nc^2))*delta[\[CapitalTau]] + 
      (((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
          32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*PlusD[\[CapitalTau], 0] - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
       (32*nc^2)) + G[0, 2, 0, zb]*
     ((-((-8 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(576*nc) + 
        (-108 - 608*nc^2 + 103*nc^4 + 138*Pi^2 - 126*nc^2*Pi^2 + 
          6*nc^4*Pi^2 + 252*zb + 1240*nc^2*zb - 164*nc^4*zb - 276*Pi^2*zb + 
          252*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 144*zb^2 - 1168*nc^2*zb^2 + 
          128*nc^4*zb^2 + 276*Pi^2*zb^2 - 252*nc^2*Pi^2*zb^2 + 
          12*nc^4*Pi^2*zb^2)/(1152*nc^2))*delta[\[CapitalTau]] + 
      (((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
          32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*PlusD[\[CapitalTau], 0] - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
       (32*nc^2)) + G[2, 0, 0, zb]*
     ((-((-8 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(576*nc) + 
        (-108 - 608*nc^2 + 103*nc^4 + 138*Pi^2 - 126*nc^2*Pi^2 + 
          6*nc^4*Pi^2 + 252*zb + 1240*nc^2*zb - 164*nc^4*zb - 276*Pi^2*zb + 
          252*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 144*zb^2 - 1168*nc^2*zb^2 + 
          128*nc^4*zb^2 + 276*Pi^2*zb^2 - 252*nc^2*Pi^2*zb^2 + 
          12*nc^4*Pi^2*zb^2)/(1152*nc^2))*delta[\[CapitalTau]] + 
      (((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
          32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*PlusD[\[CapitalTau], 0] - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
       (32*nc^2)) + G[1, 1, 2, zb]*
     (((nc*nf*(5 - 16*zb + 16*zb^2))/64 - (2 + 36*nc^2 + 101*nc^4 - 2*Pi^2 - 
          20*nc^2*Pi^2 + 4*nc^4*Pi^2 - 22*zb - 4*nc^2*zb - 174*nc^4*zb + 
          4*Pi^2*zb + 40*nc^2*Pi^2*zb - 8*nc^4*Pi^2*zb + 20*zb^2 - 
          32*nc^2*zb^2 + 140*nc^4*zb^2 - 4*Pi^2*zb^2 - 40*nc^2*Pi^2*zb^2 + 
          8*nc^4*Pi^2*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
      ((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 + 
        (3*(33*nc^4 - 16*zb + 32*nc^2*zb - 10*nc^4*zb + 16*zb^2 - 
           32*nc^2*zb^2 + 10*nc^4*zb^2))/(128*nc^2))*PlusD[\[CapitalTau], 
        0] + (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[0, 1, 1, zb]*
     ((-(nf*(407 - 382*nc^2 - 831*zb + 366*nc^2*zb + 1766*zb^2 - 
            850*nc^2*zb^2 - 1294*zb^3 + 770*nc^2*zb^3))/(1728*nc*(-1 + zb)) - 
        (-477 - 15548*nc^2 + 15715*nc^4 + 750*Pi^2 + 126*nc^2*Pi^2 - 
          2328*nc^4*Pi^2 - 2979*zb + 64020*nc^2*zb - 29163*nc^4*zb - 
          2250*Pi^2*zb - 378*nc^2*Pi^2*zb + 6984*nc^4*Pi^2*zb + 10062*zb^2 - 
          106754*nc^2*zb^2 + 45808*nc^4*zb^2 + 3000*Pi^2*zb^2 + 
          504*nc^2*Pi^2*zb^2 - 9312*nc^4*Pi^2*zb^2 - 6606*zb^3 + 
          57962*nc^2*zb^3 - 22872*nc^4*zb^3 - 1500*Pi^2*zb^3 - 
          252*nc^2*Pi^2*zb^3 + 4656*nc^4*Pi^2*zb^3)/(6912*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + ((37*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (192*nc) - (886*nc^2 - 479*nc^4 - 90*zb - 2034*nc^2*zb + 
          5523*nc^4*zb + 72*zb^2 + 2608*nc^2*zb^2 - 8696*nc^4*zb^2 + 
          18*zb^3 - 1492*nc^2*zb^3 + 4036*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((-29 + 130*nc^2 + 10*nc^4)*
        (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[0, 1, 0, zb]*(((nf*(327 - 262*nc^2 - 1287*zb + 1446*nc^2*zb + 
           2334*zb^2 - 2602*nc^2*zb^2 - 1422*zb^3 + 1514*nc^2*zb^3))/
         (1728*nc*(-1 + zb)) + (1395 - 15024*nc^2 + 11167*nc^4 + 60*Pi^2 + 
          1608*nc^2*Pi^2 - 2088*nc^4*Pi^2 - 11223*zb + 62028*nc^2*zb - 
          80799*nc^4*zb - 180*Pi^2*zb - 4824*nc^2*Pi^2*zb + 
          6264*nc^4*Pi^2*zb + 23922*zb^2 - 100488*nc^2*zb^2 + 
          138958*nc^4*zb^2 + 240*Pi^2*zb^2 + 6432*nc^2*Pi^2*zb^2 - 
          8352*nc^4*Pi^2*zb^2 - 14094*zb^3 + 50972*nc^2*zb^3 - 
          71262*nc^4*zb^3 - 120*Pi^2*zb^3 - 3216*nc^2*Pi^2*zb^3 + 
          4176*nc^4*Pi^2*zb^3)/(6912*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      (-((-44 + 23*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) + 
        (-36 + 664*nc^2 - 397*nc^4 + 228*zb - 3060*nc^2*zb + 4707*nc^4*zb - 
          528*zb^2 + 4744*nc^2*zb^2 - 7588*nc^4*zb^2 + 336*zb^3 - 
          2444*nc^2*zb^3 + 3598*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((-2 + 8*nc^2 + 45*nc^4)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[0, 0, 1, zb]*(((nf*(207 - 362*nc^2 - 855*zb + 1722*nc^2*zb + 
           1710*zb^2 - 2954*nc^2*zb^2 - 1110*zb^3 + 1690*nc^2*zb^3))/
         (1728*nc*(-1 + zb)) + (459 - 9792*nc^2 + 14279*nc^4 + 120*Pi^2 + 
          1440*nc^2*Pi^2 - 2136*nc^4*Pi^2 - 7875*zb + 51444*nc^2*zb - 
          82899*nc^4*zb - 360*Pi^2*zb - 4320*nc^2*Pi^2*zb + 
          6408*nc^4*Pi^2*zb + 18612*zb^2 - 91026*nc^2*zb^2 + 
          135866*nc^4*zb^2 + 480*Pi^2*zb^2 + 5760*nc^2*Pi^2*zb^2 - 
          8544*nc^4*Pi^2*zb^2 - 11196*zb^3 + 48974*nc^2*zb^3 - 
          67534*nc^4*zb^3 - 240*Pi^2*zb^3 - 2880*nc^2*Pi^2*zb^3 + 
          4272*nc^4*Pi^2*zb^3)/(6912*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      (-((-32 + 31*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) + 
        (-18 + 514*nc^2 - 485*nc^4 + 162*zb - 2262*nc^2*zb + 4971*nc^4*zb - 
          408*zb^2 + 3544*nc^2*zb^2 - 7940*nc^4*zb^2 + 264*zb^3 - 
          1860*nc^2*zb^3 + 3774*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((-6 + 10*nc^2 + 47*nc^4)*
        (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[0, 0, 0, zb]*
     ((-(nf*(167 - 247*nc^2 - 579*zb + 1347*nc^2*zb + 1238*zb^2 - 
            2434*nc^2*zb^2 - 874*zb^3 + 1430*nc^2*zb^3))/
         (1728*nc*(-1 + zb)) - (2115 - 9008*nc^2 + 9757*nc^4 - 690*Pi^2 + 
          2184*nc^2*Pi^2 - 1878*nc^4*Pi^2 - 14355*zb + 42108*nc^2*zb - 
          75321*nc^4*zb + 2070*Pi^2*zb - 6552*nc^2*Pi^2*zb + 
          5634*nc^4*Pi^2*zb + 28062*zb^2 - 73712*nc^2*zb^2 + 
          128794*nc^4*zb^2 - 2760*Pi^2*zb^2 + 8736*nc^2*Pi^2*zb^2 - 
          7512*nc^4*Pi^2*zb^2 - 15822*zb^3 + 38532*nc^2*zb^3 - 
          65486*nc^4*zb^3 + 1380*Pi^2*zb^3 - 4368*nc^2*Pi^2*zb^3 + 
          3756*nc^4*Pi^2*zb^3)/(6912*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-3 + 5*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(48*nc) - 
        (-27 + 174*nc^2 - 191*nc^4 + 222*zb - 1242*nc^2*zb + 2160*nc^4*zb - 
          456*zb^2 + 2100*nc^2*zb^2 - 3476*nc^4*zb^2 + 261*zb^3 - 
          1080*nc^2*zb^3 + 1651*nc^4*zb^3)/(192*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((17 - 48*nc^2 + 55*nc^4)*
        (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[2, 1, 0, zb]*(((nf*(-5 + 105*nc^2 + 16*zb - 136*nc^2*zb - 16*zb^2 + 
           56*nc^2*zb^2))/(288*nc) + (3537 - 8436*nc^2 - 9259*nc^4 + 
          135*Pi^2 + 399*nc^2*Pi^2 - 762*nc^4*Pi^2 - 6426*zb + 
          18783*nc^2*zb + 18567*nc^4*zb - 369*Pi^2*zb - 777*nc^2*Pi^2*zb + 
          1662*nc^4*Pi^2*zb + 3375*zb^2 - 13611*nc^2*zb^2 - 14970*nc^4*zb^2 + 
          432*Pi^2*zb^2 + 336*nc^2*Pi^2*zb^2 - 1176*nc^4*Pi^2*zb^2 - 
          486*zb^3 + 3264*nc^2*zb^3 + 3734*nc^4*zb^3 - 198*Pi^2*zb^3 + 
          42*nc^2*Pi^2*zb^3 + 276*nc^4*Pi^2*zb^3)/(1728*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + 
      (-(nf*(-3 + 23*nc^2 + 6*zb - 30*nc^2*zb - 6*zb^2 + 14*nc^2*zb^2))/
         (96*nc) + (-120 + 651*nc^2 - 2191*nc^4 + 180*zb - 1209*nc^2*zb + 
          4825*nc^4*zb - 24*zb^2 + 648*nc^2*zb^2 - 3616*nc^4*zb^2 - 36*zb^3 - 
          90*nc^2*zb^3 + 886*nc^4*zb^3)/(192*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((9 + 2*nc^2 - 31*nc^4 - 18*zb + 
         12*nc^2*zb + 30*nc^4*zb + 18*zb^2 - 28*nc^2*zb^2 + 2*nc^4*zb^2)*
        PlusD[\[CapitalTau], 1])/(16*nc^2)) + 
    G[1, 0, 1, zb]*
     ((-(nf*(-682 + 569*nc^2 + 746*zb - 776*nc^2*zb - 594*zb^2 + 
            694*nc^2*zb^2))/(576*nc) - (513 - 1327*nc^2 + 141718*nc^4 + 
          498*Pi^2 - 4692*nc^2*Pi^2 + 6618*nc^4*Pi^2 - 8433*zb + 
          51639*nc^2*zb - 397314*nc^4*zb - 1350*Pi^2*zb + 8220*nc^2*Pi^2*zb - 
          9678*nc^4*Pi^2*zb + 17631*zb^2 - 105861*nc^2*zb^2 + 
          411144*nc^4*zb^2 + 2172*Pi^2*zb^2 - 4104*nc^2*Pi^2*zb^2 - 
          156*nc^4*Pi^2*zb^2 - 9711*zb^3 + 55549*nc^2*zb^3 - 
          150556*nc^4*zb^3 - 1320*Pi^2*zb^3 + 576*nc^2*Pi^2*zb^3 + 
          3216*nc^4*Pi^2*zb^3)/(6912*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((nf*(-56 - 9*nc^2 + 76*zb + 6*nc^2*zb - 84*zb^2 + 34*nc^2*zb^2))/
         (192*nc) - (-75 + 1416*nc^2 - 1834*nc^4 + 183*zb - 4224*nc^2*zb + 
          7896*nc^4*zb - 228*zb^2 + 4952*nc^2*zb^2 - 10352*nc^4*zb^2 + 
          120*zb^3 - 2144*nc^2*zb^3 + 4418*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((19 - 156*nc^2 + 186*nc^4 - 38*zb + 
         240*nc^2*zb - 156*nc^4*zb + 48*zb^2 - 216*nc^2*zb^2 + 26*nc^4*zb^2)*
        PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[1, 0, 0, zb]*(((nf*(-2036 + 1727*nc^2 + 2098*zb - 2350*nc^2*zb - 
           1642*zb^2 + 2134*nc^2*zb^2))/(1728*nc) + 
        (729 + 2826*nc^2 + 72758*nc^4 + 45*Pi^2 - 1020*nc^2*Pi^2 + 
          2469*nc^4*Pi^2 - 7038*zb + 19254*nc^2*zb - 190629*nc^4*zb - 
          15*Pi^2*zb + 708*nc^2*Pi^2*zb - 3063*nc^4*Pi^2*zb + 13788*zb^2 - 
          50500*nc^2*zb^2 + 190372*nc^4*zb^2 + 96*Pi^2*zb^2 + 
          1764*nc^2*Pi^2*zb^2 - 1476*nc^4*Pi^2*zb^2 - 7479*zb^3 + 
          28420*nc^2*zb^3 - 69221*nc^4*zb^3 - 126*Pi^2*zb^3 - 
          1452*nc^2*Pi^2*zb^3 + 2070*nc^4*Pi^2*zb^3)/(3456*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + 
      (-(nf*(-42 - 11*nc^2 + 48*zb + 10*nc^2*zb - 56*zb^2 + 30*nc^2*zb^2))/
         (192*nc) + (-93 + 1618*nc^2 - 1606*nc^4 + 423*zb - 5562*nc^2*zb + 
          7998*nc^4*zb - 708*zb^2 + 7036*nc^2*zb^2 - 11140*nc^4*zb^2 + 
          378*zb^3 - 3092*nc^2*zb^3 + 4908*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((4 + 52*nc^2 - 133*nc^4 - 8*zb - 
         32*nc^2*zb + 50*nc^4*zb - 2*zb^2 + 8*nc^2*zb^2 + 80*nc^4*zb^2)*
        PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[1, 2, 1, zb]*(((nc*nf*(-159 + 100*zb + 64*zb^2))/576 - 
        (-8352 + 12006*nc^2 + 13535*nc^4 + 228*Pi^2 - 1422*nc^2*Pi^2 + 
          2964*nc^4*Pi^2 + 5382*zb - 18504*nc^2*zb - 25078*nc^4*zb - 
          312*Pi^2*zb + 2268*nc^2*Pi^2*zb - 3816*nc^4*Pi^2*zb - 810*zb^2 + 
          4338*nc^2*zb^2 + 16604*nc^4*zb^2 + 48*Pi^2*zb^2 - 
          1572*nc^2*Pi^2*zb^2 + 1080*nc^4*Pi^2*zb^2)/(3456*nc^2))*
       delta[\[CapitalTau]] + (-(nc*nf*(-13 - 6*zb + 38*zb^2))/192 - 
        (480 - 816*nc^2 + 2911*nc^4 - 360*zb + 816*nc^2*zb - 5350*nc^4*zb + 
          24*zb^2 + 2398*nc^4*zb^2)/(384*nc^2))*PlusD[\[CapitalTau], 0] + 
      ((-4 - 12*nc^2 + 145*nc^4 + 16*zb - 8*nc^2*zb - 234*nc^4*zb - 28*zb^2 + 
         48*nc^2*zb^2 + 142*nc^4*zb^2)*PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[2, 1, 1, zb]*((-(nc*nf*(1361 - 1392*zb + 176*zb^2))/1728 - 
        (17082 - 26172*nc^2 - 18007*nc^4 + 24*Pi^2 + 2610*nc^2*Pi^2 - 
          4518*nc^4*Pi^2 - 33048*zb + 60498*nc^2*zb + 28595*nc^4*zb - 
          96*Pi^2*zb - 6174*nc^2*Pi^2*zb + 10026*nc^4*Pi^2*zb + 19521*zb^2 - 
          44433*nc^2*zb^2 - 23162*nc^4*zb^2 + 168*Pi^2*zb^2 + 
          5472*nc^2*Pi^2*zb^2 - 7488*nc^4*Pi^2*zb^2 - 3555*zb^3 + 
          10107*nc^2*zb^3 + 7086*nc^4*zb^3 - 96*Pi^2*zb^3 - 
          1908*nc^2*Pi^2*zb^3 + 1980*nc^4*Pi^2*zb^3)/(3456*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + (-(nc*nf*(-31 + 30*zb + 2*zb^2))/64 - 
        (-912 + 1716*nc^2 - 6835*nc^4 + 1752*zb - 3324*nc^2*zb + 
          16065*nc^4*zb - 960*zb^2 + 1848*nc^2*zb^2 - 12732*nc^4*zb^2 + 
          120*zb^3 - 240*nc^2*zb^3 + 3182*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((-8 - 34*nc^2 + 183*nc^4 + 24*zb + 
         12*nc^2*zb - 270*nc^4*zb - 32*zb^2 + 44*nc^2*zb^2 + 174*nc^4*zb^2)*
        PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[2, 2, 1, zb]*((-(nf*(-30 - 125*nc^2 + 96*zb - 96*zb^2 + 160*nc^2*zb^2))/
         (576*nc) + (10188 - 10314*nc^2 - 14755*nc^4 - 606*Pi^2 + 
          2262*nc^2*Pi^2 - 3690*nc^4*Pi^2 - 18072*zb + 24390*nc^2*zb + 
          33195*nc^4*zb + 1506*Pi^2*zb - 5754*nc^2*Pi^2*zb + 
          8334*nc^4*Pi^2*zb + 9234*zb^2 - 16974*nc^2*zb^2 - 30672*nc^4*zb^2 - 
          1488*Pi^2*zb^2 + 5952*nc^2*Pi^2*zb^2 - 6552*nc^4*Pi^2*zb^2 - 
          1350*zb^3 + 2898*nc^2*zb^3 + 10232*nc^4*zb^3 + 588*Pi^2*zb^3 - 
          2460*nc^2*Pi^2*zb^3 + 1908*nc^4*Pi^2*zb^3)/(3456*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + 
      ((nf*(-18 + 5*nc^2 + 36*zb - 42*nc^2*zb - 36*zb^2 + 74*nc^2*zb^2))/
         (192*nc) + (-624 + 558*nc^2 - 1837*nc^4 + 1272*zb - 1530*nc^2*zb + 
          4775*nc^4*zb - 816*zb^2 + 1296*nc^2*zb^2 - 4028*nc^4*zb^2 + 
          168*zb^3 - 324*nc^2*zb^3 + 1026*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((20 - 114*nc^2 + 255*nc^4 - 24*zb + 
         180*nc^2*zb - 414*nc^4*zb + 8*zb^2 - 132*nc^2*zb^2 + 318*nc^4*zb^2)*
        PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[1, 1, 0, zb]*(((nf*(1280 - 1157*nc^2 + 6*Pi^2 - 6*nc^2*Pi^2 - 1393*zb + 
           1647*nc^2*zb - 12*Pi^2*zb + 12*nc^2*Pi^2*zb + 890*zb^2 - 
           1262*nc^2*zb^2))/(576*nc) - (-11547 + 10656*nc^2 - 242867*nc^4 - 
          348*Pi^2 + 3384*nc^2*Pi^2 - 10644*nc^4*Pi^2 + 25767*zb - 
          71214*nc^2*zb + 453127*nc^4*zb + 312*Pi^2*zb - 1200*nc^2*Pi^2*zb + 
          6168*nc^4*Pi^2*zb - 16038*zb^2 + 68040*nc^2*zb^2 - 
          263450*nc^4*zb^2 - 816*Pi^2*zb^2 - 648*nc^2*Pi^2*zb^2 + 
          3984*nc^4*Pi^2*zb^2)/(6912*nc^2))*delta[\[CapitalTau]] + 
      ((nf*(-28 - 45*nc^2 - 4*zb + 70*nc^2*zb - 52*zb^2 + 50*nc^2*zb^2))/
         (192*nc) - (282 - 2420*nc^2 + 3959*nc^4 - 456*zb + 4960*nc^2*zb - 
          9326*nc^4*zb + 264*zb^2 - 3212*nc^2*zb^2 + 6150*nc^4*zb^2)/
         (384*nc^2))*PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
        (25 - 274*nc^2 + 595*nc^4 - 50*zb + 364*nc^2*zb - 558*nc^4*zb + 
          80*zb^2 - 328*nc^2*zb^2 + 140*nc^4*zb^2)/(64*nc^2))*
       PlusD[\[CapitalTau], 1]) + G[1, 1, 1, zb]*
     ((-(nf*(9163 - 8031*nc^2 + 108*Pi^2 - 108*nc^2*Pi^2 - 11156*zb + 
            13180*nc^2*zb - 216*Pi^2*zb + 216*nc^2*Pi^2*zb + 7740*zb^2 - 
            10580*nc^2*zb^2))/(3456*nc) + (-43461 + 66904*nc^2 - 
          843411*nc^4 - 798*Pi^2 + 9276*nc^2*Pi^2 - 24918*nc^4*Pi^2 + 
          72612*zb - 180740*nc^2*zb + 1520080*nc^4*zb + 1212*Pi^2*zb - 
          6456*nc^2*Pi^2*zb + 19980*nc^4*Pi^2*zb - 27972*zb^2 + 
          127404*nc^2*zb^2 - 843920*nc^4*zb^2 - 3096*Pi^2*zb^2 + 
          2928*nc^2*Pi^2*zb^2 + 2856*nc^4*Pi^2*zb^2)/(13824*nc^2))*
       delta[\[CapitalTau]] + 
      (-(nf*(41 - 149*nc^2 - 112*zb + 216*nc^2*zb - 36*zb^2 + 36*nc^2*zb^2))/
         (192*nc) + (1389 - 4890*nc^2 + 1173*nc^4 - 1668*zb + 7032*nc^2*zb - 
          6484*nc^4*zb + 276*zb^2 - 3320*nc^2*zb^2 + 5060*nc^4*zb^2)/
         (768*nc^2))*PlusD[\[CapitalTau], 0] + 
      ((3*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) + 
        (17 - 149*nc^2 + 184*nc^4 - 36*zb + 260*nc^2*zb - 288*nc^4*zb + 
          45*zb^2 - 252*nc^2*zb^2 + 207*nc^4*zb^2)/(16*nc^2))*
       PlusD[\[CapitalTau], 1]) + 
    G[2, zb]*(((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 0, 0, zb])/(32*nc^2) + ((-36 + 21*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 0, 1, zb])/
       (32*nc^2) - (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 0, 0, 2, zb])/(32*nc^2) + 
      ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 1, 0, zb])/(16*nc^2) + ((-7 + nc^2)*(-2 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 1, 1, zb])/
       (32*nc^2) - (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 0, 1, 2, zb])/(16*nc^2) - 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 2, 0, zb])/(32*nc^2) - (15*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 2, 1, zb])/
       (16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 0, 2, 2, zb])/(32*nc^2) + 
      ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 0, 0, zb])/(8*nc^2) + ((5 - 2*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 0, 1, zb])/
       (16*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 1, 0, 2, zb])/(4*nc^2) - 
      ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 1, 0, zb])/(32*nc^2) - ((1 + nc^2)*(-3 + 2*nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 1, 1, zb])/
       (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 1, 1, 2, zb])/(16*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 2, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 2, 1, zb])/
       (16*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 2, 2, zb])/(16*nc^2) - (3*(12 - 14*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 0, 0, zb])/
       (32*nc^2) - (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 2, 0, 1, zb])/(16*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 2, 0, 2, zb])/(32*nc^2) - (3*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 1, 0, zb])/
       (4*nc^2) + (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 2, 1, 1, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 2, 1, 2, zb])/(16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 2, 0, zb])/
       (32*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 2, 2, 1, zb])/(16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 2, 2, 2, zb])/32 - 
      ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 0, 0, 0, zb])/(16*nc^2) + 
      ((8 - 7*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 0, 0, 1, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 0, 2, zb])/
       (16*nc^2) - ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 0, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(1 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 1, 1, zb])/
       (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 0, 1, 2, zb])/(8*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 0, 2, 0, zb])/(16*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 0, 2, 1, zb])/(8*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 2, 2, zb])/
       (16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 0, 0, zb])/(16*nc^2) - 
      (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 0, 2, zb])/(16*nc^2) - (81*nc^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 1, 1, zb])/32 + 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, 2, zb])/
       32 - (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 2, 0, zb])/(16*nc^2) + 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 2, 1, zb])/
       32 - (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 2, 2, zb])/(32*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 0, 0, zb])/(16*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 0, 1, zb])/(8*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 0, 2, zb])/
       (16*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 1, 0, zb])/(16*nc^2) + 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, 1, zb])/
       32 - (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 1, 2, zb])/(32*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 2, 0, zb])/(16*nc^2) - (9*(-2 + 4*nc^2 + 7*nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 2, 1, zb])/
       (32*nc^2) + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 2, 2, zb])/32 - (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 0, 0, zb])/(32*nc^2) - 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 0, 1, zb])/(16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 0, 0, 2, zb])/
       (32*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 1, 0, zb])/(4*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 1, 1, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 1, 2, zb])/(16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 0, 2, 0, zb])/
       (32*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 2, 1, zb])/(16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 2, 2, zb])/32 + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 0, 0, zb])/(16*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 0, 1, zb])/(8*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 0, 2, zb])/
       (16*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 1, 0, zb])/(16*nc^2) + 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 1, 1, zb])/
       32 - (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 1, 2, zb])/(32*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 2, 0, zb])/(16*nc^2) - (9*(-2 + 4*nc^2 + 7*nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 2, 1, zb])/
       (32*nc^2) + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 2, 2, zb])/32 + (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 0, 0, zb])/(32*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 0, 1, zb])/(16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 0, 2, zb])/32 - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 1, 0, zb])/(16*nc^2) - (9*(-2 + 4*nc^2 + 7*nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 2, 1, 1, zb])/
       (32*nc^2) + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 1, 2, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 2, 0, zb])/32 + 
      (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 2, 1, zb])/32 + G[2, 2, 2, zb]*
       (((9*nc^2*(-11 - 2*zb + 2*zb^2))/64 + (9*nc*nf*(1 - 2*zb + 2*zb^2))/
           32)*delta[\[CapitalTau]] - (81*nc^2*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/16) + G[1, 1, 1, zb]*
       (((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - (-4 + 12*nc^2 - 107*nc^4 + 
            16*zb - 24*nc^2*zb + 2*nc^4*zb - 12*zb^2 + 12*nc^2*zb^2 + 
            6*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
        (81*nc^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/32) + 
      G[1, 0, 1, zb]*(-((-1 + zb)*(-1 - 2*nc^4 + 11*zb - 8*nc^2*zb + 
            3*nc^4*zb)*delta[\[CapitalTau]])/(32*nc^2) - 
        (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (8*nc^2)) + G[0, 1, 0, zb]*
       ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) + 
          (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 
            96*zb^2 - 48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2))*
         delta[\[CapitalTau]] + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2)) + G[0, 0, 1, zb]*
       ((-((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) + 
          (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
            57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2))*delta[\[CapitalTau]] + 
        (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[1, 1, 0, zb]*
       (-((-1 + zb)*(3*nc^2 + 4*zb - 11*nc^2*zb + 4*nc^4*zb)*
           delta[\[CapitalTau]])/(32*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^2)) + 
      G[1, 0, 2, zb]*((-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
             2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(16*nc^2)) + G[1, 2, 0, zb]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
             2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(16*nc^2)) + G[2, 1, 0, zb]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
             2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(16*nc^2)) + G[1, 0, 0, zb]*
       ((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) + 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 72*zb - 2*nc^2*zb - 72*zb^2 + 
             2*nc^2*zb^2))/(192*nc^2))*delta[\[CapitalTau]] - 
        (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[0, 2, 2, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 0, 2, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 2, 0, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[1, 2, 2, zb]*
       (((-3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 1, 2, zb]*
       (((-3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 2, 1, zb]*
       (((-3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[0, 1, 1, zb]*
       (((nc*nf*(1 - 2*zb + 2*zb^2))/48 - (9 + 13*nc^4 - 90*zb + 48*nc^2*zb - 
            2*nc^4*zb + 90*zb^2 - 30*nc^2*zb^2 + 2*nc^4*zb^2)/(192*nc^2))*
         delta[\[CapitalTau]] - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
          (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^2)) + 
      G[0, 1, 2, zb]*((((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[0, 2, 1, zb]*
       ((((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[2, 0, 1, zb]*
       ((((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[0, 0, 0, zb]*
       ((-((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) - 
          (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 288*zb^2 + 
            236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + G[0, 0, 2, zb]*
       ((((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + G[0, 2, 0, zb]*
       ((((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + G[2, 0, 0, zb]*
       ((((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + G[1, 1, 2, zb]*(((9*nc*nf*(1 - 2*zb + 2*zb^2))/64 + 
          (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
             32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2))*delta[\[CapitalTau]] - 
        (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(32*nc^2)) + G[1, 2, 1, zb]*
       (((9*nc*nf*(1 - 2*zb + 2*zb^2))/64 + 
          (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
             32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2))*delta[\[CapitalTau]] - 
        (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(32*nc^2)) + G[2, 1, 1, zb]*
       (((9*nc*nf*(1 - 2*zb + 2*zb^2))/64 + 
          (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
             32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2))*delta[\[CapitalTau]] - 
        (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(32*nc^2)) + G[1, 0, zb]*
       ((-((-1 + nc)*(1 + nc)*nf*(5 - 16*zb + 16*zb^2))/(288*nc) + 
          (-9 - 58*nc^2 + 85*nc^4 + 30*Pi^2 - 42*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            81*zb + 47*nc^2*zb - 146*nc^4*zb - 60*Pi^2*zb + 84*nc^2*Pi^2*zb - 
            12*nc^4*Pi^2*zb - 72*zb^2 - 56*nc^2*zb^2 + 128*nc^4*zb^2 + 
            60*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 12*nc^4*Pi^2*zb^2)/(576*nc^2))*
         delta[\[CapitalTau]] + (((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/
           (32*nc) + ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 
             24*zb^2 + 2*nc^2*zb^2))/(64*nc^2))*PlusD[\[CapitalTau], 0] - 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           1])/(16*nc^2)) + G[0, 2, zb]*
       ((-((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 
            120*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + G[2, 0, zb]*
       ((-((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 
            120*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + G[0, 1, zb]*
       ((((3 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(288*nc) - 
          (54 + 246*nc^2 + 58*nc^4 - 48*Pi^2 + 39*nc^2*Pi^2 + 9*nc^4*Pi^2 - 
            144*zb - 429*nc^2*zb - 173*nc^4*zb + 96*Pi^2*zb - 
            78*nc^2*Pi^2*zb - 18*nc^4*Pi^2*zb + 90*zb^2 + 384*nc^2*zb^2 + 
            182*nc^4*zb^2 - 96*Pi^2*zb^2 + 78*nc^2*Pi^2*zb^2 + 
            18*nc^4*Pi^2*zb^2)/(576*nc^2))*delta[\[CapitalTau]] + 
        (-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*PlusD[\[CapitalTau], 0] + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
         (16*nc^2)) + G[1, 2, zb]*
       ((((-2 + 5*nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (-36 - 26*nc^2 + 479*nc^4 + 24*Pi^2 - 108*nc^2*Pi^2 + 
            30*nc^4*Pi^2 + 36*zb + 148*nc^2*zb - 784*nc^4*zb - 48*Pi^2*zb + 
            216*nc^2*Pi^2*zb - 60*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            640*nc^4*zb^2 + 48*Pi^2*zb^2 - 216*nc^2*Pi^2*zb^2 + 
            60*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((-3*(-2 + 5*nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + 5*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + G[2, 1, zb]*
       ((((-2 + 5*nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (-36 - 26*nc^2 + 479*nc^4 + 24*Pi^2 - 108*nc^2*Pi^2 + 
            30*nc^4*Pi^2 + 36*zb + 148*nc^2*zb - 784*nc^4*zb - 48*Pi^2*zb + 
            216*nc^2*Pi^2*zb - 60*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            640*nc^4*zb^2 + 48*Pi^2*zb^2 - 216*nc^2*Pi^2*zb^2 + 
            60*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((-3*(-2 + 5*nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + 5*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + G[0, 0, zb]*
       ((((-8 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(576*nc) - 
          (-108 - 608*nc^2 + 103*nc^4 + 138*Pi^2 - 126*nc^2*Pi^2 + 
            6*nc^4*Pi^2 + 252*zb + 1240*nc^2*zb - 164*nc^4*zb - 276*Pi^2*zb + 
            252*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 144*zb^2 - 1168*nc^2*zb^2 + 
            128*nc^4*zb^2 + 276*Pi^2*zb^2 - 252*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(1152*nc^2))*delta[\[CapitalTau]] + 
        (-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*PlusD[\[CapitalTau], 0] + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
         (32*nc^2)) + G[1, 1, zb]*((-(nc*nf*(5 - 16*zb + 16*zb^2))/64 + 
          (2 + 36*nc^2 + 101*nc^4 - 2*Pi^2 - 20*nc^2*Pi^2 + 4*nc^4*Pi^2 - 
            22*zb - 4*nc^2*zb - 174*nc^4*zb + 4*Pi^2*zb + 40*nc^2*Pi^2*zb - 
            8*nc^4*Pi^2*zb + 20*zb^2 - 32*nc^2*zb^2 + 140*nc^4*zb^2 - 
            4*Pi^2*zb^2 - 40*nc^2*Pi^2*zb^2 + 8*nc^4*Pi^2*zb^2)/(128*nc^2))*
         delta[\[CapitalTau]] + ((9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - 
          (3*(33*nc^4 - 16*zb + 32*nc^2*zb - 10*nc^4*zb + 16*zb^2 - 
             32*nc^2*zb^2 + 10*nc^4*zb^2))/(128*nc^2))*PlusD[\[CapitalTau], 
          0] - (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/(32*nc^2))) + 
    (-(nf*(69 - 69*nc^2 - 237*zb + 405*nc^2*zb + 474*zb^2 - 750*nc^2*zb^2 - 
          322*zb^3 + 446*nc^2*zb^3))/(1152*nc*(-1 + zb)) - 
      (621 - 3480*nc^2 + 2859*nc^4 - 276*Pi^2 + 744*nc^2*Pi^2 - 
        564*nc^4*Pi^2 - 3681*zb + 14460*nc^2*zb - 27243*nc^4*zb + 
        828*Pi^2*zb - 2232*nc^2*Pi^2*zb + 1692*nc^4*Pi^2*zb + 7326*zb^2 - 
        24480*nc^2*zb^2 + 46506*nc^4*zb^2 - 1104*Pi^2*zb^2 + 
        2976*nc^2*Pi^2*zb^2 - 2256*nc^4*Pi^2*zb^2 - 4266*zb^3 + 
        12684*nc^2*zb^3 - 23482*nc^4*zb^3 + 552*Pi^2*zb^3 - 
        1488*nc^2*Pi^2*zb^3 + 1128*nc^4*Pi^2*zb^3)/(4608*nc^2*(-1 + zb)))*
     PlusD[\[CapitalTau], 2] + (((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/
       (72*nc) - ((-1 + nc)*(1 + nc)*(27 - 71*nc^2 - 135*zb + 771*nc^2*zb + 
         252*zb^2 - 1256*nc^2*zb^2 - 144*zb^3 + 604*nc^2*zb^3))/
       (576*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 3] + 
    (5*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 4])/
     (128*nc^2) + PlusD[\[CapitalTau], 0]*
     ((nf*(-2689 + 7513*nc^2 + 648*Pi^2 - 888*nc^2*Pi^2 - 13113*zb - 
         38943*nc^2*zb - 2304*Pi^2*zb + 5040*nc^2*Pi^2*zb - 25924*zb^2 + 
         112468*nc^2*zb^2 + 4968*Pi^2*zb^2 - 9240*nc^2*Pi^2*zb^2 + 
         47806*zb^3 - 86542*nc^2*zb^3 - 3504*Pi^2*zb^3 + 
         5472*nc^2*Pi^2*zb^3 + 4608*Zeta[3] + 576*nc^2*Zeta[3] - 
         13824*zb*Zeta[3] - 1728*nc^2*zb*Zeta[3] + 18432*zb^2*Zeta[3] + 
         2304*nc^2*zb^2*Zeta[3] - 9216*zb^3*Zeta[3] - 1152*nc^2*zb^3*
          Zeta[3]))/(41472*nc*(-1 + zb)) + 
      (-50625 + 490700*nc^2 - 890795*nc^4 + 38340*Pi^2 - 197640*nc^2*Pi^2 + 
        195780*nc^4*Pi^2 - 6264*Pi^4 + 15012*nc^2*Pi^4 - 11412*nc^4*Pi^4 + 
        435375*zb - 2061300*nc^2*zb + 36649605*nc^4*zb - 272700*Pi^2*zb + 
        913320*nc^2*Pi^2*zb - 1717740*nc^4*Pi^2*zb + 18792*Pi^4*zb - 
        45036*nc^2*Pi^4*zb + 34236*nc^4*Pi^4*zb - 1064340*zb^2 + 
        4493960*nc^2*zb^2 - 62620100*nc^4*zb^2 + 502200*Pi^2*zb^2 - 
        1604880*nc^2*Pi^2*zb^2 + 2993880*nc^4*Pi^2*zb^2 - 25056*Pi^4*zb^2 + 
        60048*nc^2*Pi^4*zb^2 - 45648*nc^4*Pi^4*zb^2 + 679590*zb^3 - 
        2929120*nc^2*zb^3 + 31907690*nc^4*zb^3 - 267840*Pi^2*zb^3 + 
        852720*nc^2*Pi^2*zb^3 - 1537200*nc^4*Pi^2*zb^3 + 12528*Pi^4*zb^3 - 
        30024*nc^2*Pi^4*zb^3 + 22824*nc^4*Pi^4*zb^3 + 369360*Zeta[3] - 
        856800*nc^2*Zeta[3] + 383760*nc^4*Zeta[3] - 1639440*zb*Zeta[3] + 
        5745600*nc^2*zb*Zeta[3] - 7942320*nc^4*zb*Zeta[3] + 
        2617920*zb^2*Zeta[3] - 9907200*nc^2*zb^2*Zeta[3] + 
        13121280*nc^4*zb^2*Zeta[3] - 1347840*zb^3*Zeta[3] + 
        5225760*nc^2*zb^3*Zeta[3] - 6150240*nc^4*zb^3*Zeta[3])/
       (829440*nc^2*(-1 + zb))) + PlusD[\[CapitalTau], 1]*
     (-(nf*(-323 + 431*nc^2 + 36*Pi^2 - 48*nc^2*Pi^2 - 1881*zb - 
          459*nc^2*zb - 108*Pi^2*zb + 144*nc^2*Pi^2*zb + 436*zb^2 + 
          3452*nc^2*zb^2 + 144*Pi^2*zb^2 - 192*nc^2*Pi^2*zb^2 + 1512*zb^3 - 
          3328*nc^2*zb^3 - 72*Pi^2*zb^3 + 96*nc^2*Pi^2*zb^3))/
       (3456*nc*(-1 + zb)) + (1971 - 14204*nc^2 + 13961*nc^4 - 594*Pi^2 + 
        2304*nc^2*Pi^2 - 1974*nc^4*Pi^2 - 16227*zb + 114876*nc^2*zb + 
        66471*nc^4*zb + 3042*Pi^2*zb - 18792*nc^2*Pi^2*zb + 
        24606*nc^4*Pi^2*zb + 35208*zb^2 - 210068*nc^2*zb^2 - 
        90556*nc^4*zb^2 - 5688*Pi^2*zb^2 + 31608*nc^2*Pi^2*zb^2 - 
        40224*nc^4*Pi^2*zb^2 - 20952*zb^3 + 110420*nc^2*zb^3 + 
        39916*nc^4*zb^3 + 3240*Pi^2*zb^3 - 15984*nc^2*Pi^2*zb^3 + 
        19224*nc^4*Pi^2*zb^3 - 8640*Zeta[3] + 23328*nc^2*Zeta[3] - 
        20736*nc^4*Zeta[3] + 25920*zb*Zeta[3] - 69984*nc^2*zb*Zeta[3] + 
        62208*nc^4*zb*Zeta[3] - 34560*zb^2*Zeta[3] + 93312*nc^2*zb^2*
         Zeta[3] - 82944*nc^4*zb^2*Zeta[3] + 17280*zb^3*Zeta[3] - 
        46656*nc^2*zb^3*Zeta[3] + 41472*nc^4*zb^3*Zeta[3])/
       (13824*nc^2*(-1 + zb))) + G[2, zb]^2*
     ((-(nc*nf*(5 - 16*zb + 16*zb^2))/64 + (36 + 103*nc^2 - 24*Pi^2 + 
          6*nc^2*Pi^2 - 36*zb - 164*nc^2*zb + 48*Pi^2*zb - 12*nc^2*Pi^2*zb + 
          128*nc^2*zb^2 - 48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2)/128)*
       PlusD[\[CapitalTau], 0] + ((9*nc^2*(-11 - 2*zb + 2*zb^2))/128 + 
        (9*nc*nf*(1 - 2*zb + 2*zb^2))/64)*PlusD[\[CapitalTau], 1] - 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 2])/64 + 
      delta[\[CapitalTau]]*(-(nf*(72 - 4*nc^2 - 48*Pi^2 + 21*nc^2*Pi^2 - 
            72*zb + 272*nc^2*zb + 96*Pi^2*zb - 42*nc^2*Pi^2*zb - 
            344*nc^2*zb^2 - 96*Pi^2*zb^2 + 42*nc^2*Pi^2*zb^2))/(2304*nc) + 
        (-72 - 1616*nc^2 - 528*Pi^2 + 231*nc^2*Pi^2 + 504*zb + 5128*nc^2*zb + 
          480*Pi^2*zb - 318*nc^2*Pi^2*zb - 4624*nc^2*zb^2 - 480*Pi^2*zb^2 + 
          318*nc^2*Pi^2*zb^2 - 1944*nc^2*Zeta[3] + 3888*nc^2*zb*Zeta[3] - 
          3888*nc^2*zb^2*Zeta[3])/4608)) + 
    G[2, 2, zb]*((3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 0, 0, zb])/(32*nc^2) + 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 1, zb])/(16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 2, zb])/(32*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 1, zb])/(16*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 2, zb])/(16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 0, zb])/(32*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 2, 1, zb])/(16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 2, 2, zb])/32 - 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 0, 0, zb])/(16*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 0, 1, zb])/(8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 2, zb])/(16*nc^2) + 
      (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 0, zb])/(16*nc^2) - (81*nc^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 1, zb])/32 + 
      (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 2, zb])/(32*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 0, zb])/(16*nc^2) + 
      (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 1, zb])/(32*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 2, zb])/32 - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 0, zb])/(32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 1, zb])/(16*nc^2) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 2, zb])/32 + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 0, zb])/(16*nc^2) + 
      (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 1, zb])/(32*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 2, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 0, zb])/32 - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 1, zb])/32 + 
      ((nc*nf*(5 - 16*zb + 16*zb^2))/32 + (-36 - 103*nc^2 + 24*Pi^2 - 
          6*nc^2*Pi^2 + 36*zb + 164*nc^2*zb - 48*Pi^2*zb + 12*nc^2*Pi^2*zb - 
          128*nc^2*zb^2 + 48*Pi^2*zb^2 - 12*nc^2*Pi^2*zb^2)/64)*
       PlusD[\[CapitalTau], 0] + ((-9*nc^2*(-11 - 2*zb + 2*zb^2))/64 - 
        (9*nc*nf*(1 - 2*zb + 2*zb^2))/32)*PlusD[\[CapitalTau], 1] + 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 2])/32 + 
      delta[\[CapitalTau]]*((nf*(72 - 4*nc^2 - 48*Pi^2 + 21*nc^2*Pi^2 - 
           72*zb + 272*nc^2*zb + 96*Pi^2*zb - 42*nc^2*Pi^2*zb - 
           344*nc^2*zb^2 - 96*Pi^2*zb^2 + 42*nc^2*Pi^2*zb^2))/(1152*nc) + 
        (72 + 1616*nc^2 + 528*Pi^2 - 231*nc^2*Pi^2 - 504*zb - 5128*nc^2*zb - 
          480*Pi^2*zb + 318*nc^2*Pi^2*zb + 4624*nc^2*zb^2 + 480*Pi^2*zb^2 - 
          318*nc^2*Pi^2*zb^2 + 1944*nc^2*Zeta[3] - 3888*nc^2*zb*Zeta[3] + 
          3888*nc^2*zb^2*Zeta[3])/2304)) + 
    G[1, 2, zb]*((-3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 0, 0, zb])/(32*nc^2) - 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 1, zb])/(16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 2, zb])/(32*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 1, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 2, zb])/(16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 0, zb])/(32*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 2, 1, zb])/(16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 2, 2, zb])/32 + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 0, 0, zb])/(16*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 0, 1, zb])/(8*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 2, zb])/(16*nc^2) - 
      (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 0, zb])/(16*nc^2) - (27*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, zb])/16 + 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 2, zb])/(16*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 0, zb])/(16*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*
        (1 + 2*nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, zb])/
       (16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 0, zb])/(32*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 1, zb])/(16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 2, zb])/32 - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 0, zb])/(16*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*
        (1 + 2*nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 1, zb])/
       (16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 0, zb])/32 + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 2, zb])/32 + 
      (-((2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
        (36 + 242*nc^2 + 139*nc^4 - 24*Pi^2 - 36*nc^2*Pi^2 + 6*nc^4*Pi^2 - 
          36*zb - 364*nc^2*zb - 200*nc^4*zb + 48*Pi^2*zb + 72*nc^2*Pi^2*zb - 
          12*nc^4*Pi^2*zb + 256*nc^2*zb^2 + 128*nc^4*zb^2 - 48*Pi^2*zb^2 - 
          72*nc^2*Pi^2*zb^2 + 12*nc^4*Pi^2*zb^2)/(384*nc^2))*
       PlusD[\[CapitalTau], 0] + G[2, 1, zb]*
       (((3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/32 + 
          (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(16*nc))*
         delta[\[CapitalTau]] - (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/8) + G[2, 0, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 2, zb]*
       (((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + 
      ((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       PlusD[\[CapitalTau], 1] - (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 2])/64 + delta[\[CapitalTau]]*
       (-(nf*(-8 + 140*nc^2 - 126*Pi^2 + 45*nc^2*Pi^2 + 616*zb + 
            200*nc^2*zb + 252*Pi^2*zb - 90*nc^2*Pi^2*zb - 832*zb^2 - 
            344*nc^2*zb^2 - 252*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2))/(6912*nc) + 
        (-216 - 2800*nc^2 - 896*nc^4 - 144*Pi^2 - 1170*nc^2*Pi^2 + 
          207*nc^4*Pi^2 - 648*zb + 9104*nc^2*zb + 4984*nc^4*zb + 
          1476*nc^2*Pi^2*zb - 126*nc^4*Pi^2*zb + 1296*zb^2 - 8240*nc^2*zb^2 - 
          4624*nc^4*zb^2 + 144*Pi^2*zb^2 - 1692*nc^2*Pi^2*zb^2 + 
          414*nc^4*Pi^2*zb^2 + 1296*Zeta[3] - 5184*nc^2*Zeta[3] - 
          4536*nc^4*Zeta[3] - 2592*zb*Zeta[3] + 10368*nc^2*zb*Zeta[3] + 
          9072*nc^4*zb*Zeta[3] + 2592*zb^2*Zeta[3] - 10368*nc^2*zb^2*
           Zeta[3] - 9072*nc^4*zb^2*Zeta[3])/(13824*nc^2))) + 
    G[2, 0, zb]*((27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 1, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 1, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 1, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 2, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 1, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 2, zb])/32 + 
      (-((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
        (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
          36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 120*nc^2*Pi^2*zb - 
          12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 128*nc^4*zb^2 + 48*Pi^2*zb^2 - 
          120*nc^2*Pi^2*zb^2 + 12*nc^4*Pi^2*zb^2)/(384*nc^2))*
       PlusD[\[CapitalTau], 0] + G[2, 2, zb]*
       (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 1, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + 
      ((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       PlusD[\[CapitalTau], 1] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 2])/64 + delta[\[CapitalTau]]*
       (-(nf*(296 - 4*nc^2 - 162*Pi^2 + 21*nc^2*Pi^2 - 904*zb + 272*nc^2*zb + 
            324*Pi^2*zb - 42*nc^2*Pi^2*zb + 832*zb^2 - 344*nc^2*zb^2 - 
            324*Pi^2*zb^2 + 42*nc^2*Pi^2*zb^2))/(6912*nc) + 
        (864 + 4024*nc^2 - 1616*nc^4 + 108*Pi^2 - 1890*nc^2*Pi^2 + 
          231*nc^4*Pi^2 - 648*zb - 9680*nc^2*zb + 5128*nc^4*zb + 
          216*Pi^2*zb + 2196*nc^2*Pi^2*zb - 318*nc^4*Pi^2*zb - 1296*zb^2 + 
          8240*nc^2*zb^2 - 4624*nc^4*zb^2 - 144*Pi^2*zb^2 - 
          1908*nc^2*Pi^2*zb^2 + 318*nc^4*Pi^2*zb^2 - 1296*Zeta[3] + 
          2592*nc^2*Zeta[3] - 1944*nc^4*Zeta[3] + 2592*zb*Zeta[3] - 
          5184*nc^2*zb*Zeta[3] + 3888*nc^4*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 
          5184*nc^2*zb^2*Zeta[3] - 3888*nc^4*zb^2*Zeta[3])/(13824*nc^2))) + 
    G[0, 2, zb]*((27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 1, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 1, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 1, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 2, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 1, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 2, zb])/32 + 
      (-((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
        (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
          36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 120*nc^2*Pi^2*zb - 
          12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 128*nc^4*zb^2 + 48*Pi^2*zb^2 - 
          120*nc^2*Pi^2*zb^2 + 12*nc^4*Pi^2*zb^2)/(384*nc^2))*
       PlusD[\[CapitalTau], 0] + G[1, 1, zb]*
       (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 2, zb]*
       (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[1, 2, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 1, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + 
      ((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
       PlusD[\[CapitalTau], 1] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 2])/64 + delta[\[CapitalTau]]*
       (-(nf*(296 - 4*nc^2 - 162*Pi^2 + 21*nc^2*Pi^2 - 904*zb + 272*nc^2*zb + 
            324*Pi^2*zb - 42*nc^2*Pi^2*zb + 832*zb^2 - 344*nc^2*zb^2 - 
            324*Pi^2*zb^2 + 42*nc^2*Pi^2*zb^2))/(6912*nc) + 
        (864 + 4024*nc^2 - 1616*nc^4 + 108*Pi^2 - 1890*nc^2*Pi^2 + 
          231*nc^4*Pi^2 - 648*zb - 9680*nc^2*zb + 5128*nc^4*zb + 
          216*Pi^2*zb + 2196*nc^2*Pi^2*zb - 318*nc^4*Pi^2*zb - 1296*zb^2 + 
          8240*nc^2*zb^2 - 4624*nc^4*zb^2 - 144*Pi^2*zb^2 - 
          1908*nc^2*Pi^2*zb^2 + 318*nc^4*Pi^2*zb^2 - 1296*Zeta[3] + 
          2592*nc^2*Zeta[3] - 1944*nc^4*Zeta[3] + 2592*zb*Zeta[3] - 
          5184*nc^2*zb*Zeta[3] + 3888*nc^4*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 
          5184*nc^2*zb^2*Zeta[3] - 3888*nc^4*zb^2*Zeta[3])/(13824*nc^2))) + 
    G[1, zb]^2*((((-1 + nc)*(1 + nc)*nf*(5 - 16*zb + 16*zb^2))/(96*nc) - 
        ((-1 + nc)*(1 + nc)*(18 + 85*nc^2 - 12*Pi^2 + 6*nc^2*Pi^2 - 18*zb - 
           146*nc^2*zb + 24*Pi^2*zb - 12*nc^2*Pi^2*zb + 128*nc^2*zb^2 - 
           24*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2))/(192*nc^2))*
       PlusD[\[CapitalTau], 0] + 
      ((-3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/64 - 
        (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc))*
       PlusD[\[CapitalTau], 1] + (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 2])/32 + delta[\[CapitalTau]]*
       ((nf*(112 - 76*nc^2 - 9*Pi^2 + 9*nc^2*Pi^2 - 416*zb + 308*nc^2*zb + 
           18*Pi^2*zb - 18*nc^2*Pi^2*zb + 416*zb^2 - 344*nc^2*zb^2 - 
           18*Pi^2*zb^2 + 18*nc^2*Pi^2*zb^2))/(3456*nc) - 
        (108 + 1292*nc^2 - 1976*nc^4 + 72*Pi^2 - 207*nc^2*Pi^2 + 
          243*nc^4*Pi^2 + 324*zb - 3796*nc^2*zb + 5200*nc^4*zb - 
          18*nc^2*Pi^2*zb - 414*nc^4*Pi^2*zb - 648*zb^2 + 4120*nc^2*zb^2 - 
          4624*nc^4*zb^2 - 72*Pi^2*zb^2 + 126*nc^2*Pi^2*zb^2 + 
          270*nc^4*Pi^2*zb^2 - 648*Zeta[3] + 2592*nc^2*Zeta[3] - 
          648*nc^4*Zeta[3] + 1296*zb*Zeta[3] - 5184*nc^2*zb*Zeta[3] + 
          1296*nc^4*zb*Zeta[3] - 1296*zb^2*Zeta[3] + 5184*nc^2*zb^2*Zeta[3] - 
          1296*nc^4*zb^2*Zeta[3])/(6912*nc^2))) + 
    G[2, 1, zb]*((-3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 0, 0, zb])/(32*nc^2) - 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 1, zb])/(16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 2, zb])/(32*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 1, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 2, zb])/(16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 0, zb])/(32*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 2, 1, zb])/(16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 2, 2, zb])/32 + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 0, 0, zb])/(16*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 0, 1, zb])/(8*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 2, zb])/(16*nc^2) - 
      (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 0, zb])/(16*nc^2) - (27*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, zb])/16 + 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 2, zb])/(16*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 0, zb])/(16*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*
        (1 + 2*nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, zb])/
       (16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 0, zb])/(32*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 1, zb])/(16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 2, zb])/32 - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 0, zb])/(16*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*
        (1 + 2*nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 1, zb])/
       (16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 0, zb])/32 + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 2, zb])/32 + 
      ((nf*(-30 + 185*nc^2 + 96*zb - 192*nc^2*zb - 96*zb^2 + 32*nc^2*zb^2))/
         (576*nc) + (2268 - 4254*nc^2 - 6001*nc^4 + 102*Pi^2 + 
          438*nc^2*Pi^2 - 438*nc^4*Pi^2 - 4248*zb + 10494*nc^2*zb + 
          11765*nc^4*zb - 282*Pi^2*zb - 1050*nc^2*Pi^2*zb + 
          978*nc^4*Pi^2*zb + 2448*zb^2 - 8736*nc^2*zb^2 - 9080*nc^4*zb^2 + 
          336*Pi^2*zb^2 + 960*nc^2*Pi^2*zb^2 - 744*nc^4*Pi^2*zb^2 - 
          468*zb^3 + 2496*nc^2*zb^3 + 2340*nc^4*zb^3 - 156*Pi^2*zb^3 - 
          348*nc^2*Pi^2*zb^3 + 204*nc^4*Pi^2*zb^3)/(1152*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + G[2, 2, zb]*
       (((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + 
      ((nf*(18 - 31*nc^2 - 36*zb + 30*nc^2*zb + 36*zb^2 + 2*nc^2*zb^2))/
         (192*nc) + (-240 + 954*nc^2 - 2649*nc^4 + 504*zb - 1806*nc^2*zb + 
          6443*nc^4*zb - 336*zb^2 + 1080*nc^2*zb^2 - 5300*nc^4*zb^2 + 
          72*zb^3 - 228*nc^2*zb^3 + 1378*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 1] - (3*(-2 + 29*nc^2 - 12*zb - 42*nc^2*zb + 
         28*zb^2 + 26*nc^2*zb^2)*PlusD[\[CapitalTau], 2])/64 + 
      delta[\[CapitalTau]]*((nf*(24 - 5812*nc^2 + 378*Pi^2 + 585*nc^2*Pi^2 - 
           1848*zb + 6504*nc^2*zb - 756*Pi^2*zb - 594*nc^2*Pi^2*zb + 
           2496*zb^2 - 1360*nc^2*zb^2 + 756*Pi^2*zb^2 + 18*nc^2*Pi^2*zb^2))/
         (20736*nc) - (184248 - 103872*nc^2 + 583280*nc^4 - 1800*Pi^2 + 
          17010*nc^2*Pi^2 - 65091*nc^4*Pi^2 - 325080*zb + 359928*nc^2*zb - 
          1167800*nc^4*zb + 4680*Pi^2*zb - 34326*nc^2*Pi^2*zb + 
          148473*nc^4*Pi^2*zb + 168912*zb^2 - 372144*nc^2*zb^2 + 
          816944*nc^4*zb^2 - 3600*Pi^2*zb^2 + 18144*nc^2*Pi^2*zb^2 - 
          114732*nc^4*Pi^2*zb^2 - 28080*zb^3 + 116088*nc^2*zb^3 - 
          188072*nc^4*zb^3 + 720*Pi^2*zb^3 - 828*nc^2*Pi^2*zb^3 + 
          28086*nc^4*Pi^2*zb^3 + 19008*Zeta[3] + 98928*nc^2*Zeta[3] - 
          78408*nc^4*Zeta[3] - 44928*zb*Zeta[3] - 205200*nc^2*zb*Zeta[3] + 
          183384*nc^4*zb*Zeta[3] + 39744*zb^2*Zeta[3] + 120960*nc^2*zb^2*
           Zeta[3] - 158112*nc^4*zb^2*Zeta[3] - 13824*zb^3*Zeta[3] - 
          14688*nc^2*zb^3*Zeta[3] + 53136*nc^4*zb^3*Zeta[3])/
         (41472*nc^2*(-1 + zb)))) + G[1, 1, zb]*
     ((3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 0, zb])/(32*nc^2) + (15*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 1, zb])/(16*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 2, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 1, 0, zb])/(4*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 1, 1, zb])/(16*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 2, zb])/(16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 0, zb])/(32*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 2, 1, zb])/(16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 2, 2, zb])/32 - 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 0, 0, zb])/(16*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 0, 1, zb])/(8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 2, zb])/(16*nc^2) + 
      (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 0, zb])/(16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, zb])/(16*nc^2) + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*
        (1 + 2*nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 2, zb])/
       (16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 0, zb])/(32*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 1, zb])/(16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 2, zb])/32 + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*
        (1 + 2*nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 2, zb])/
       (16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 0, zb])/32 - (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 2, 1, zb])/(16*nc^2) - 
      (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 2, zb])/(32*nc^2) + 
      ((nf*(1270 - 1144*nc^2 + 6*Pi^2 - 6*nc^2*Pi^2 - 1385*zb + 
           1629*nc^2*zb - 12*Pi^2*zb + 12*nc^2*Pi^2*zb + 882*zb^2 - 
           1222*nc^2*zb^2))/(576*nc) - (-4149 + 7320*nc^2 - 87959*nc^4 - 
          6*Pi^2 + 936*nc^2*Pi^2 - 3102*nc^4*Pi^2 + 8073*zb - 25146*nc^2*zb + 
          163745*nc^4*zb - 36*Pi^2*zb - 240*nc^2*Pi^2*zb + 
          2172*nc^4*Pi^2*zb - 4374*zb^2 + 20336*nc^2*zb^2 - 93530*nc^4*zb^2 - 
          144*Pi^2*zb^2 - 288*nc^2*Pi^2*zb^2 + 624*nc^4*Pi^2*zb^2)/
         (2304*nc^2))*PlusD[\[CapitalTau], 0] + 
      G[2, 0, zb]*(((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[1, 2, zb]*
       (((-3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          (3*(-1 + nc)*(1 + nc)*(11*nc^2 + 8*zb - 6*nc^2*zb - 8*zb^2 + 
             6*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/(16*nc^2)) + 
      G[2, 1, zb]*(((-3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          (3*(-1 + nc)*(1 + nc)*(11*nc^2 + 8*zb - 6*nc^2*zb - 8*zb^2 + 
             6*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/(16*nc^2)) + 
      G[2, 2, zb]*(((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - 
          (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
             32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2))*delta[\[CapitalTau]] + 
        (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(32*nc^2)) + 
      ((nf*(-15 - 21*nc^2 + 32*nc^2*zb - 28*zb^2 + 28*nc^2*zb^2))/(96*nc) - 
        (72 - 537*nc^2 + 207*nc^4 - 168*zb + 1104*nc^2*zb - 856*nc^4*zb + 
          111*zb^2 - 724*nc^2*zb^2 + 721*nc^4*zb^2)/(96*nc^2))*
       PlusD[\[CapitalTau], 1] + (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/
         (32*nc) - (-43 - 342*nc^2 + 497*nc^4 + 86*zb + 420*nc^2*zb - 
          634*nc^4*zb - 56*zb^2 - 320*nc^2*zb^2 + 376*nc^4*zb^2)/(128*nc^2))*
       PlusD[\[CapitalTau], 2] + delta[\[CapitalTau]]*
       (-(nf*(-17380 + 24154*nc^2 - 36*Pi^2 - 576*nc^2*Pi^2 + 38375*zb - 
            38443*nc^2*zb - 468*Pi^2*zb + 972*nc^2*Pi^2*zb - 8360*zb^2 + 
            978*nc^2*zb^2 - 36*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2 + 432*Zeta[3] - 
            432*nc^2*Zeta[3] - 864*zb*Zeta[3] + 864*nc^2*zb*Zeta[3]))/
         (10368*nc) + (648 + 648*nc^2 - 136728*zb + 561868*nc^2*zb + 
          3483460*nc^4*zb + 2115*Pi^2*zb - 64434*nc^2*Pi^2*zb + 
          69351*nc^4*Pi^2*zb + 244971*zb^2 - 1227908*nc^2*zb^2 - 
          5167063*nc^4*zb^2 - 11196*Pi^2*zb^2 + 134916*nc^2*Pi^2*zb^2 - 
          171696*nc^4*Pi^2*zb^2 - 113832*zb^3 + 725196*nc^2*zb^3 + 
          2219244*nc^4*zb^3 + 9216*Pi^2*zb^3 - 85080*nc^2*Pi^2*zb^3 + 
          115512*nc^4*Pi^2*zb^3 + 10368*zb*Zeta[3] + 52056*nc^2*zb*Zeta[3] - 
          323784*nc^4*zb*Zeta[3] - 45792*zb^2*Zeta[3] + 60912*nc^2*zb^2*
           Zeta[3] + 225936*nc^4*zb^2*Zeta[3] + 35424*zb^3*Zeta[3] - 
          101952*nc^2*zb^3*Zeta[3] + 71712*nc^4*zb^3*Zeta[3])/
         (41472*nc^2*zb))) + G[0, 1, zb]*
     ((-9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 1, zb])/(16*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 2, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 1, zb])/(16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 2, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 1, zb])/(16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 2, zb])/(16*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 1, zb])/(16*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 2, zb])/(16*nc^2) + 
      ((nf*(79 - 104*nc^2 - 327*zb + 552*nc^2*zb + 634*zb^2 - 974*nc^2*zb^2 - 
           402*zb^3 + 558*nc^2*zb^3))/(576*nc*(-1 + zb)) + 
        (261 - 3604*nc^2 + 4301*nc^4 - 84*Pi^2 + 324*nc^2*Pi^2 - 
          588*nc^4*Pi^2 - 2457*zb + 16632*nc^2*zb - 29661*nc^4*zb + 
          252*Pi^2*zb - 972*nc^2*Pi^2*zb + 1764*nc^4*Pi^2*zb + 5634*zb^2 - 
          28132*nc^2*zb^2 + 49634*nc^4*zb^2 - 336*Pi^2*zb^2 + 
          1296*nc^2*Pi^2*zb^2 - 2352*nc^4*Pi^2*zb^2 - 3438*zb^3 + 
          14704*nc^2*zb^3 - 25010*nc^4*zb^3 + 168*Pi^2*zb^3 - 
          648*nc^2*Pi^2*zb^3 + 1176*nc^4*Pi^2*zb^3)/(2304*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + G[1, 2, zb]*
       ((((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[2, 1, zb]*
       ((((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[1, 1, zb]*
       ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[2, 2, zb]*
       ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + (-((-34 + 33*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) + 
        (-36 + 518*nc^2 - 471*nc^4 + 288*zb - 2514*nc^2*zb + 4425*nc^4*zb - 
          624*zb^2 + 3920*nc^2*zb^2 - 6996*nc^4*zb^2 + 372*zb^3 - 
          2020*nc^2*zb^3 + 3330*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 1] - ((14 + 10*nc^2 + 11*nc^4)*
        (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 2])/(64*nc^2) + 
      delta[\[CapitalTau]]*((nf*(-1922 + 2750*nc^2 + 846*Pi^2 - 
           471*nc^2*Pi^2 - 9510*zb - 5790*nc^2*zb - 2538*Pi^2*zb + 
           1413*nc^2*Pi^2*zb - 536*zb^2 + 26348*nc^2*zb^2 + 3384*Pi^2*zb^2 - 
           1884*nc^2*Pi^2*zb^2 + 10432*zb^3 - 22732*nc^2*zb^3 - 
           1692*Pi^2*zb^3 + 942*nc^2*Pi^2*zb^3))/(20736*nc*(-1 + zb)) - 
        (7101 - 49972*nc^2 + 53167*nc^4 - 1026*Pi^2 + 13086*nc^2*Pi^2 - 
          7287*nc^4*Pi^2 - 68229*zb + 459324*nc^2*zb + 243585*nc^4*zb + 
          7866*Pi^2*zb - 83970*nc^2*Pi^2*zb + 94401*nc^4*Pi^2*zb + 
          146880*zb^2 - 799540*nc^2*zb^2 - 336044*nc^4*zb^2 - 
          15336*Pi^2*zb^2 + 132624*nc^2*Pi^2*zb^2 - 150900*nc^4*Pi^2*zb^2 - 
          85752*zb^3 + 400060*nc^2*zb^3 + 139884*nc^4*zb^3 + 8496*Pi^2*zb^3 - 
          65292*nc^2*Pi^2*zb^3 + 70122*nc^4*Pi^2*zb^3 - 24624*Zeta[3] + 
          77328*nc^2*Zeta[3] - 47304*nc^4*Zeta[3] + 73872*zb*Zeta[3] - 
          231984*nc^2*zb*Zeta[3] + 141912*nc^4*zb*Zeta[3] - 
          98496*zb^2*Zeta[3] + 309312*nc^2*zb^2*Zeta[3] - 
          189216*nc^4*zb^2*Zeta[3] + 49248*zb^3*Zeta[3] - 
          154656*nc^2*zb^3*Zeta[3] + 94608*nc^4*zb^3*Zeta[3])/
         (41472*nc^2*(-1 + zb)))) + G[1, 0, zb]*
     ((9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 1, zb])/(16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 2, zb])/(16*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 1, zb])/(16*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 2, zb])/(16*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 1, zb])/(16*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 2, zb])/(16*nc^2) + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 1, zb])/(16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 2, 2, zb])/(16*nc^2) + 
      ((nf*(-662 + 587*nc^2 + 658*zb - 814*nc^2*zb - 506*zb^2 + 
           734*nc^2*zb^2))/(576*nc) + (315 - 448*nc^2 + 23788*nc^4 - 
          45*Pi^2 - 342*nc^2*Pi^2 + 837*nc^4*Pi^2 - 2160*zb + 8562*nc^2*zb - 
          64929*nc^4*zb + 159*Pi^2*zb + 354*nc^2*Pi^2*zb - 
          1095*nc^4*Pi^2*zb + 3834*zb^2 - 16998*nc^2*zb^2 + 66420*nc^4*zb^2 - 
          174*Pi^2*zb^2 + 276*nc^2*Pi^2*zb^2 - 342*nc^4*Pi^2*zb^2 - 
          1989*zb^3 + 8884*nc^2*zb^3 - 24447*nc^4*zb^3 + 60*Pi^2*zb^3 - 
          288*nc^2*Pi^2*zb^3 + 600*nc^4*Pi^2*zb^3)/(1152*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + G[1, 1, zb]*
       ((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
             2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(16*nc^2)) + G[2, 2, zb]*
       ((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
             2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(16*nc^2)) + G[1, 2, zb]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
             2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(16*nc^2)) + G[2, 1, zb]*
       ((-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
             2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(16*nc^2)) + 
      (-(nf*(-36 - 5*nc^2 + 36*zb - 2*nc^2*zb - 44*zb^2 + 42*nc^2*zb^2))/
         (192*nc) + (-99 + 1540*nc^2 - 1502*nc^4 + 531*zb - 5256*nc^2*zb + 
          7188*nc^4*zb - 888*zb^2 + 6520*nc^2*zb^2 - 9940*nc^4*zb^2 + 
          456*zb^3 - 2804*nc^2*zb^3 + 4382*nc^4*zb^3)/(384*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 1] - ((21 + 74*nc^2 - 148*nc^4 - 42*zb - 
         52*nc^2*zb + 104*nc^4*zb + 32*zb^2 + 12*nc^2*zb^2 + 10*nc^4*zb^2)*
        PlusD[\[CapitalTau], 2])/(64*nc^2) + delta[\[CapitalTau]]*
       ((nf*(-1616 + 4748*nc^2 - 810*Pi^2 - 189*nc^2*Pi^2 + 25324*zb - 
           13276*nc^2*zb + 972*Pi^2*zb + 162*nc^2*Pi^2*zb + 1424*zb^2 - 
           17672*nc^2*zb^2 - 1116*Pi^2*zb^2 + 558*nc^2*Pi^2*zb^2))/
         (20736*nc) - (9450 - 412416*nc^2 - 2136810*nc^4 - 1422*Pi^2 + 
          47034*nc^2*Pi^2 - 29991*nc^4*Pi^2 - 116802*zb + 1293600*nc^2*zb + 
          4845978*nc^4*zb + 10746*Pi^2*zb - 152550*nc^2*Pi^2*zb + 
          148941*nc^4*Pi^2*zb + 210492*zb^2 - 1435316*nc^2*zb^2 - 
          3650584*nc^4*zb^2 - 18864*Pi^2*zb^2 + 181296*nc^2*Pi^2*zb^2 - 
          207612*nc^4*Pi^2*zb^2 - 103140*zb^3 + 554132*nc^2*zb^3 + 
          887144*nc^4*zb^3 + 9540*Pi^2*zb^3 - 75780*nc^2*Pi^2*zb^3 + 
          91542*nc^4*Pi^2*zb^3 - 19872*Zeta[3] - 26136*nc^2*Zeta[3] + 
          178416*nc^4*Zeta[3] + 74304*zb*Zeta[3] - 45144*nc^2*zb*Zeta[3] - 
          246672*nc^4*zb*Zeta[3] - 101088*zb^2*Zeta[3] + 
          194832*nc^2*zb^2*Zeta[3] - 46224*nc^4*zb^2*Zeta[3] + 
          46656*zb^3*Zeta[3] - 123552*nc^2*zb^3*Zeta[3] + 
          114480*nc^4*zb^3*Zeta[3])/(41472*nc^2*(-1 + zb)))) + 
    G[0, 0, zb]*((-9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 1, zb])/(32*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 2, zb])/(32*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, zb])/(32*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 2, zb])/(32*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 1, zb])/(32*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 2, zb])/(32*nc^2) - (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 2, 1, zb])/(32*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 2, zb])/(32*nc^2) + 
      (-(nf*(49 - 89*nc^2 - 177*zb + 465*nc^2*zb + 394*zb^2 - 830*nc^2*zb^2 - 
            282*zb^3 + 486*nc^2*zb^3))/(576*nc*(-1 + zb)) - 
        (513 - 2800*nc^2 + 3647*nc^4 - 204*Pi^2 + 696*nc^2*Pi^2 - 
          684*nc^4*Pi^2 - 3465*zb + 14436*nc^2*zb - 26859*nc^4*zb + 
          612*Pi^2*zb - 2088*nc^2*Pi^2*zb + 2052*nc^4*Pi^2*zb + 6930*zb^2 - 
          25324*nc^2*zb^2 + 45434*nc^4*zb^2 - 816*Pi^2*zb^2 + 
          2784*nc^2*Pi^2*zb^2 - 2736*nc^4*Pi^2*zb^2 - 3978*zb^3 + 
          13288*nc^2*zb^3 - 22958*nc^4*zb^3 + 408*Pi^2*zb^3 - 
          1392*nc^2*Pi^2*zb^3 + 1368*nc^4*Pi^2*zb^3)/(2304*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + G[1, 2, zb]*
       ((((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + G[2, 1, zb]*
       ((((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + G[1, 1, zb]*
       ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + G[2, 2, zb]*
       ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + (((-3 + 5*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(48*nc) - 
        (-27 + 174*nc^2 - 191*nc^4 + 195*zb - 1242*nc^2*zb + 2187*nc^4*zb - 
          396*zb^2 + 2100*nc^2*zb^2 - 3536*nc^4*zb^2 + 228*zb^3 - 
          1080*nc^2*zb^3 + 1684*nc^4*zb^3)/(192*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 1] + ((4 - 13*nc^2 + 13*nc^4)*(1 - 2*zb + 2*zb^2)*
        PlusD[\[CapitalTau], 2])/(16*nc^2) + delta[\[CapitalTau]]*
       (-(nf*(-647 + 1471*nc^2 + 108*Pi^2 - 192*nc^2*Pi^2 - 6567*zb - 
            2409*nc^2*zb - 324*Pi^2*zb + 576*nc^2*Pi^2*zb + 2638*zb^2 + 
            12010*nc^2*zb^2 + 432*Pi^2*zb^2 - 768*nc^2*Pi^2*zb^2 + 
            3808*zb^3 - 10784*nc^2*zb^3 - 216*Pi^2*zb^3 + 384*nc^2*Pi^2*
             zb^3))/(10368*nc*(-1 + zb)) + (9099 - 32456*nc^2 + 48277*nc^4 - 
          1566*Pi^2 + 6480*nc^2*Pi^2 - 6762*nc^4*Pi^2 - 95553*zb + 
          390804*nc^2*zb + 270573*nc^4*zb + 11034*Pi^2*zb - 
          59976*nc^2*Pi^2*zb + 82566*nc^4*Pi^2*zb + 185706*zb^2 - 
          688928*nc^2*zb^2 - 312122*nc^4*zb^2 - 19440*Pi^2*zb^2 + 
          101520*nc^2*Pi^2*zb^2 - 132312*nc^4*Pi^2*zb^2 - 99252*zb^3 + 
          340668*nc^2*zb^3 + 84704*nc^4*zb^3 + 9972*Pi^2*zb^3 - 
          51000*nc^2*Pi^2*zb^3 + 61980*nc^4*Pi^2*zb^3 - 27216*Zeta[3] + 
          65232*nc^2*Zeta[3] - 65664*nc^4*Zeta[3] + 81648*zb*Zeta[3] - 
          195696*nc^2*zb*Zeta[3] + 196992*nc^4*zb*Zeta[3] - 
          108864*zb^2*Zeta[3] + 260928*nc^2*zb^2*Zeta[3] - 
          262656*nc^4*zb^2*Zeta[3] + 54432*zb^3*Zeta[3] - 
          130464*nc^2*zb^3*Zeta[3] + 131328*nc^4*zb^3*Zeta[3])/
         (41472*nc^2*(-1 + zb)))) + 
    G[1, zb]*(-((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
         delta[\[CapitalTau]]*G[0, 0, 0, 0, zb])/(32*nc^2) - 
      ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 0, 1, zb])/(32*nc^2) + (3*(12 - 14*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 0, 2, zb])/
       (32*nc^2) - ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 1, 0, zb])/(16*nc^2) - ((-7 + nc^2)*(-2 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 1, 1, zb])/
       (32*nc^2) + (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 0, 1, 2, zb])/(16*nc^2) + 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 0, 2, 0, zb])/(32*nc^2) + (15*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 2, 1, zb])/
       (16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 0, 2, 2, zb])/(32*nc^2) - 
      ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 0, 0, zb])/(8*nc^2) - ((5 - 2*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 0, 1, zb])/
       (16*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 1, 0, 2, zb])/(4*nc^2) + 
      ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 1, 0, zb])/(32*nc^2) + ((1 + nc^2)*(-3 + 2*nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 1, 1, zb])/
       (32*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 1, 1, 2, zb])/(16*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 2, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 2, 1, zb])/
       (16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 1, 2, 2, zb])/(16*nc^2) + (3*(12 - 14*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 0, 0, zb])/
       (32*nc^2) + (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 2, 0, 1, zb])/(16*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 2, 0, 2, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 1, 0, zb])/
       (4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 2, 1, 1, zb])/(16*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 2, 1, 2, zb])/(16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[0, 2, 2, 0, zb])/
       (32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[0, 2, 2, 1, zb])/(16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[0, 2, 2, 2, zb])/32 + 
      ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 0, 0, 0, zb])/(16*nc^2) - 
      ((8 - 7*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 0, 0, 1, zb])/(32*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 0, 2, zb])/
       (16*nc^2) + ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 0, 1, 0, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 1, 1, zb])/
       (32*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 0, 1, 2, zb])/(8*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 0, 2, 0, zb])/(16*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 0, 2, 1, zb])/(8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 2, 2, zb])/
       (16*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 0, 0, zb])/(16*nc^2) + 
      (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 0, 2, zb])/(16*nc^2) - (27*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, 1, zb])/16 + 
      (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 1, 2, zb])/16 + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 2, 0, zb])/(16*nc^2) + 
      (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 2, 1, zb])/16 - (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 2, 2, zb])/
       (16*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 0, 0, zb])/(16*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 0, 1, zb])/(8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 0, 2, zb])/
       (16*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 1, 0, zb])/(16*nc^2) + 
      (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 1, 1, zb])/16 - (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, 2, zb])/
       (16*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 2, 0, zb])/(16*nc^2) - 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 2, 1, zb])/(16*nc^2) + 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 0, 0, zb])/(32*nc^2) + (15*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 0, 0, 1, zb])/
       (16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 0, 2, zb])/(32*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 1, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 0, 1, 1, zb])/
       (16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 1, 2, zb])/(16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 0, 2, 0, zb])/
       (32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 0, 2, 1, zb])/(16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 0, 2, 2, zb])/32 - 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 0, 0, zb])/(16*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 0, 1, zb])/(8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 0, 2, zb])/
       (16*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 1, 0, zb])/(16*nc^2) + 
      (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 1, 1, zb])/16 - (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 1, 2, zb])/
       (16*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 2, 0, zb])/(16*nc^2) - 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 2, 1, zb])/(16*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 0, 0, zb])/(32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 0, 1, zb])/(16*nc^2) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 0, 2, zb])/32 + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 1, 0, zb])/(16*nc^2) - 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 1, 1, zb])/(16*nc^2) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 2, 0, zb])/32 - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 2, 2, zb])/32 + 
      G[1, 1, 1, zb]*(((-3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/
           (32*nc) - (2 + 27*nc^2 - 29*nc^4 - 8*zb + 18*nc^2*zb - 
            16*nc^4*zb + 6*zb^2 - 12*nc^2*zb^2 + 12*nc^4*zb^2)/(64*nc^2))*
         delta[\[CapitalTau]] + (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/16) + G[1, 2, 2, zb]*
       (((-3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/32 - 
          (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(16*nc))*
         delta[\[CapitalTau]] + (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/8) + G[2, 1, 2, zb]*
       (((-3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/32 - 
          (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(16*nc))*
         delta[\[CapitalTau]] + (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/8) + G[2, 2, 1, zb]*
       (((-3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/32 - 
          (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(16*nc))*
         delta[\[CapitalTau]] + (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/8) + G[0, 0, 1, zb]*
       ((((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
          (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
            57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2))*delta[\[CapitalTau]] - 
        (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[0, 1, 0, zb]*
       ((((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
          (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 
            96*zb^2 - 48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2))*
         delta[\[CapitalTau]] - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/(4*nc^2)) + G[1, 0, 1, zb]*
       (((-1 + zb)*(-1 - 2*nc^4 + 11*zb - 8*nc^2*zb + 3*nc^4*zb)*
          delta[\[CapitalTau]])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*
          (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/(8*nc^2)) + 
      G[1, 0, 2, zb]*((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
             2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(16*nc^2)) + G[1, 2, 0, zb]*
       ((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
             2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(16*nc^2)) + G[2, 1, 0, zb]*
       ((((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
             2*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           0])/(16*nc^2)) + G[1, 1, 0, zb]*
       (((-1 + zb)*(3*nc^2 + 4*zb - 11*nc^2*zb + 4*nc^4*zb)*
          delta[\[CapitalTau]])/(32*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^2)) + 
      G[1, 0, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
          ((-1 + nc)*(1 + nc)*(-11*nc^2 + 72*zb - 2*nc^2*zb - 72*zb^2 + 
             2*nc^2*zb^2))/(192*nc^2))*delta[\[CapitalTau]] + 
        (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[0, 2, 2, zb]*
       (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 0, 2, zb]*
       (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 2, 0, zb]*
       (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 2, 2, zb]*
       (((-3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[0, 1, 1, zb]*
       ((-(nc*nf*(1 - 2*zb + 2*zb^2))/48 + (9 + 13*nc^4 - 90*zb + 
            48*nc^2*zb - 2*nc^4*zb + 90*zb^2 - 30*nc^2*zb^2 + 2*nc^4*zb^2)/
           (192*nc^2))*delta[\[CapitalTau]] + 
        (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 1, 2, zb]*
       (((3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          (3*(-1 + nc)*(1 + nc)*(11*nc^2 + 8*zb - 6*nc^2*zb - 8*zb^2 + 
             6*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 2, 1, zb]*
       (((3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          (3*(-1 + nc)*(1 + nc)*(11*nc^2 + 8*zb - 6*nc^2*zb - 8*zb^2 + 
             6*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[2, 1, 1, zb]*
       (((3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          (3*(-1 + nc)*(1 + nc)*(11*nc^2 + 8*zb - 6*nc^2*zb - 8*zb^2 + 
             6*nc^2*zb^2))/(64*nc^2))*delta[\[CapitalTau]] - 
        (9*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[0, 1, 2, zb]*
       ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[0, 2, 1, zb]*
       ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[2, 0, 1, zb]*
       ((-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*delta[\[CapitalTau]] + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (16*nc^2)) + G[0, 0, 0, zb]*
       ((((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) + 
          (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 288*zb^2 + 
            236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2))*delta[\[CapitalTau]] - 
        (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + G[0, 0, 2, zb]*
       ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + G[0, 2, 0, zb]*
       ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + G[2, 0, 0, zb]*
       ((-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*delta[\[CapitalTau]] + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 0])/
         (32*nc^2)) + ((nf*(-316 + 272*nc^2 + 281*zb - 349*nc^2*zb - 
           205*zb^2 + 303*nc^2*zb^2))/(288*nc) + 
        (549 - 424*nc^2 + 21787*nc^4 - 141*Pi^2 - 174*nc^2*Pi^2 + 
          747*nc^4*Pi^2 - 2439*zb + 7212*nc^2*zb - 63189*nc^4*zb + 
          423*Pi^2*zb - 126*nc^2*Pi^2*zb - 1017*nc^4*Pi^2*zb + 3663*zb^2 - 
          13842*nc^2*zb^2 + 66247*nc^4*zb^2 - 498*Pi^2*zb^2 + 
          876*nc^2*Pi^2*zb^2 - 186*nc^4*Pi^2*zb^2 - 1773*zb^3 + 
          7054*nc^2*zb^3 - 24429*nc^4*zb^3 + 216*Pi^2*zb^3 - 
          576*nc^2*Pi^2*zb^3 + 456*nc^4*Pi^2*zb^3)/(1152*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 1] + G[1, 0, zb]*
       ((((-1 + nc)*(1 + nc)*nf*(5 - 16*zb + 16*zb^2))/(288*nc) - 
          (-9 - 58*nc^2 + 85*nc^4 + 30*Pi^2 - 42*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            81*zb + 47*nc^2*zb - 146*nc^4*zb - 60*Pi^2*zb + 84*nc^2*Pi^2*zb - 
            12*nc^4*Pi^2*zb - 72*zb^2 - 56*nc^2*zb^2 + 128*nc^4*zb^2 + 
            60*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 12*nc^4*Pi^2*zb^2)/(576*nc^2))*
         delta[\[CapitalTau]] + (-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/
           (32*nc) - ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 
             24*zb^2 + 2*nc^2*zb^2))/(64*nc^2))*PlusD[\[CapitalTau], 0] + 
        (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 
           1])/(16*nc^2)) + G[1, 1, zb]*
       ((-((-1 + nc)*(1 + nc)*nf*(5 - 16*zb + 16*zb^2))/(96*nc) + 
          ((-1 + nc)*(1 + nc)*(21 + 88*nc^2 - 15*Pi^2 + 9*nc^2*Pi^2 - 51*zb - 
             131*nc^2*zb + 30*Pi^2*zb - 18*nc^2*Pi^2*zb + 30*zb^2 + 
             110*nc^2*zb^2 - 30*Pi^2*zb^2 + 18*nc^2*Pi^2*zb^2))/(192*nc^2))*
         delta[\[CapitalTau]] + 
        ((3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
          (3*(-1 + nc)*(1 + nc)*(-11*nc^2 + 8*zb - 10*nc^2*zb - 8*zb^2 + 
             10*nc^2*zb^2))/(64*nc^2))*PlusD[\[CapitalTau], 0] - 
        (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/(16*nc^2)) + 
      G[0, 2, zb]*((((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 
            120*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + G[2, 0, zb]*
       ((((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 
            120*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + G[0, 1, zb]*
       ((-((3 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(288*nc) + 
          (54 + 246*nc^2 + 58*nc^4 - 48*Pi^2 + 39*nc^2*Pi^2 + 9*nc^4*Pi^2 - 
            144*zb - 429*nc^2*zb - 173*nc^4*zb + 96*Pi^2*zb - 
            78*nc^2*Pi^2*zb - 18*nc^4*Pi^2*zb + 90*zb^2 + 384*nc^2*zb^2 + 
            182*nc^4*zb^2 - 96*Pi^2*zb^2 + 78*nc^2*Pi^2*zb^2 + 
            18*nc^4*Pi^2*zb^2)/(576*nc^2))*delta[\[CapitalTau]] + 
        (((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
          (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
            6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2))*PlusD[\[CapitalTau], 0] - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
         (16*nc^2)) + G[2, 2, zb]*
       ((-((-2 + 5*nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (-36 - 26*nc^2 + 479*nc^4 + 24*Pi^2 - 108*nc^2*Pi^2 + 
            30*nc^4*Pi^2 + 36*zb + 148*nc^2*zb - 784*nc^4*zb - 48*Pi^2*zb + 
            216*nc^2*Pi^2*zb - 60*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            640*nc^4*zb^2 + 48*Pi^2*zb^2 - 216*nc^2*Pi^2*zb^2 + 
            60*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((3*(-2 + 5*nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + 5*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + G[0, 0, zb]*
       ((-((-8 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(576*nc) + 
          (-108 - 608*nc^2 + 103*nc^4 + 138*Pi^2 - 126*nc^2*Pi^2 + 
            6*nc^4*Pi^2 + 252*zb + 1240*nc^2*zb - 164*nc^4*zb - 276*Pi^2*zb + 
            252*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 144*zb^2 - 1168*nc^2*zb^2 + 
            128*nc^4*zb^2 + 276*Pi^2*zb^2 - 252*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(1152*nc^2))*delta[\[CapitalTau]] + 
        (((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
          (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
            32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2))*PlusD[\[CapitalTau], 0] - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 1])/
         (32*nc^2)) + (-(nf*(-9 - 11*nc^2 + 16*nc^2*zb - 4*zb^2 + 
            4*nc^2*zb^2))/(192*nc) + (-99 + 1954*nc^2 - 631*nc^4 + 531*zb - 
          6762*nc^2*zb + 4143*nc^4*zb - 900*zb^2 + 8056*nc^2*zb^2 - 
          6372*nc^4*zb^2 + 468*zb^3 - 3248*nc^2*zb^3 + 2924*nc^4*zb^3)/
         (768*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 2] - 
      ((-1 + nc)*(1 + nc)*(-2 - 8*nc^2 + 4*zb + 4*nc^2*zb - 3*zb^2 + 
         3*nc^2*zb^2)*PlusD[\[CapitalTau], 3])/(16*nc^2) + 
      delta[\[CapitalTau]]*(-(nf*(392863 - 319727*nc^2 - 22932*Pi^2 + 
            20196*nc^2*Pi^2 - 318026*zb + 423874*nc^2*zb + 20592*Pi^2*zb - 
            26640*nc^2*Pi^2*zb + 272730*zb^2 - 425418*nc^2*zb^2 - 
            15120*Pi^2*zb^2 + 23616*nc^2*Pi^2*zb^2 - 14688*Zeta[3] - 
            18144*nc^2*Zeta[3] + 13824*zb*Zeta[3] + 31104*nc^2*zb*Zeta[3] - 
            17280*zb^2*Zeta[3] - 13824*nc^2*zb^2*Zeta[3]))/(124416*nc) - 
        (-3939435 + 12767300*nc^2 - 260960025*nc^4 + 18360*Pi^2 + 
          211260*nc^2*Pi^2 + 7309620*nc^4*Pi^2 - 15912*Pi^4 - 
          46548*nc^2*Pi^4 + 99684*nc^4*Pi^4 + 12143925*zb - 
          37076220*nc^2*zb + 681502215*nc^4*zb - 853740*Pi^2*zb + 
          2090700*nc^2*Pi^2*zb - 20816280*nc^4*Pi^2*zb + 50472*Pi^4*zb + 
          20844*nc^2*Pi^4*zb - 127404*nc^4*Pi^4*zb - 12556620*zb^2 + 
          40841560*nc^2*zb^2 - 640261340*nc^4*zb^2 + 1706400*Pi^2*zb^2 - 
          5354820*nc^2*Pi^2*zb^2 + 22330620*nc^4*Pi^2*zb^2 - 
          62496*Pi^4*zb^2 + 115488*nc^2*Pi^4*zb^2 - 46368*nc^4*Pi^4*zb^2 + 
          4352130*zb^3 - 16532640*nc^2*zb^3 + 216421870*nc^4*zb^3 - 
          871020*Pi^2*zb^3 + 3052860*nc^2*Pi^2*zb^3 - 8524440*nc^4*Pi^2*
           zb^3 + 27936*Pi^4*zb^3 - 89784*nc^2*Pi^4*zb^3 + 
          74088*nc^4*Pi^4*zb^3 + 71280*Zeta[3] - 21098880*nc^2*Zeta[3] + 
          9899280*nc^4*Zeta[3] - 4024080*zb*Zeta[3] + 62428320*nc^2*zb*
           Zeta[3] - 43241040*nc^4*zb*Zeta[3] + 7905600*zb^2*Zeta[3] - 
          67366080*nc^2*zb^2*Zeta[3] + 57214080*nc^4*zb^2*Zeta[3] - 
          3952800*zb^3*Zeta[3] + 26036640*nc^2*zb^3*Zeta[3] - 
          24356160*nc^4*zb^3*Zeta[3])/(2488320*nc^2*(-1 + zb))) + 
      PlusD[\[CapitalTau], 0]*((nf*(-208 + 398*nc^2 - 27*Pi^2 - 
           27*nc^2*Pi^2 + 2345*zb - 1357*nc^2*zb + 36*nc^2*Pi^2*zb - 
           80*zb^2 - 1160*nc^2*zb^2 - 12*Pi^2*zb^2 + 24*nc^2*Pi^2*zb^2))/
         (1728*nc) - (7047 - 50344*nc^2 - 324579*nc^4 - 45*Pi^2 + 
          6102*nc^2*Pi^2 - 3909*nc^4*Pi^2 - 23085*zb + 166056*nc^2*zb + 
          766533*nc^4*zb + 1233*Pi^2*zb - 20970*nc^2*Pi^2*zb + 
          20241*nc^4*Pi^2*zb + 27054*zb^2 - 189650*nc^2*zb^2 - 
          613460*nc^4*zb^2 - 2664*Pi^2*zb^2 + 25428*nc^2*Pi^2*zb^2 - 
          28896*nc^4*Pi^2*zb^2 - 11016*zb^3 + 73938*nc^2*zb^3 + 
          166386*nc^4*zb^3 + 1476*Pi^2*zb^3 - 10560*nc^2*Pi^2*zb^3 + 
          12948*nc^4*Pi^2*zb^3 - 3996*Zeta[3] + 972*nc^2*Zeta[3] + 
          27648*nc^4*Zeta[3] + 13284*zb*Zeta[3] - 17172*nc^2*zb*Zeta[3] - 
          38880*nc^4*zb*Zeta[3] - 16632*zb^2*Zeta[3] + 36504*nc^2*zb^2*
           Zeta[3] - 5184*nc^4*zb^2*Zeta[3] + 7344*zb^3*Zeta[3] - 
          20304*nc^2*zb^3*Zeta[3] + 16416*nc^4*zb^3*Zeta[3])/
         (6912*nc^2*(-1 + zb))) + G[2, zb]*
       ((((2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (36 + 242*nc^2 + 139*nc^4 - 24*Pi^2 - 36*nc^2*Pi^2 + 6*nc^4*Pi^2 - 
            36*zb - 364*nc^2*zb - 200*nc^4*zb + 48*Pi^2*zb + 
            72*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb + 256*nc^2*zb^2 + 
            128*nc^4*zb^2 - 48*Pi^2*zb^2 - 72*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*PlusD[\[CapitalTau], 0] + 
        ((-3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 1] + (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 2])/64 + delta[\[CapitalTau]]*
         ((nf*(-8 + 140*nc^2 - 126*Pi^2 + 45*nc^2*Pi^2 + 616*zb + 
             200*nc^2*zb + 252*Pi^2*zb - 90*nc^2*Pi^2*zb - 832*zb^2 - 
             344*nc^2*zb^2 - 252*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2))/(6912*nc) - 
          (-216 - 2800*nc^2 - 896*nc^4 - 144*Pi^2 - 1170*nc^2*Pi^2 + 
            207*nc^4*Pi^2 - 648*zb + 9104*nc^2*zb + 4984*nc^4*zb + 
            1476*nc^2*Pi^2*zb - 126*nc^4*Pi^2*zb + 1296*zb^2 - 
            8240*nc^2*zb^2 - 4624*nc^4*zb^2 + 144*Pi^2*zb^2 - 
            1692*nc^2*Pi^2*zb^2 + 414*nc^4*Pi^2*zb^2 + 1296*Zeta[3] - 
            5184*nc^2*Zeta[3] - 4536*nc^4*Zeta[3] - 2592*zb*Zeta[3] + 
            10368*nc^2*zb*Zeta[3] + 9072*nc^4*zb*Zeta[3] + 
            2592*zb^2*Zeta[3] - 10368*nc^2*zb^2*Zeta[3] - 9072*nc^4*zb^2*
             Zeta[3])/(13824*nc^2)))) + 
    G[0, zb]*((27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 1, 1, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 1, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 1, 2, 1, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 1, 2, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 1, 1, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 1, 2, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[1, 2, 2, 1, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[1, 2, 2, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 1, 1, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 1, 2, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 1, 2, 1, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 1, 2, 2, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 1, 1, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 1, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*delta[\[CapitalTau]]*
        G[2, 2, 2, 1, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        delta[\[CapitalTau]]*G[2, 2, 2, 2, zb])/32 + 
      G[1, 1, 1, zb]*(((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[1, 2, 2, zb]*
       (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 1, 2, zb]*
       (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 2, 1, zb]*
       (((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[1, 1, 2, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[1, 2, 1, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 1, 1, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + G[2, 2, 2, zb]*
       (((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         delta[\[CapitalTau]] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 0])/32) + 
      (-(nf*(49 - 89*nc^2 - 177*zb + 465*nc^2*zb + 394*zb^2 - 830*nc^2*zb^2 - 
            282*zb^3 + 486*nc^2*zb^3))/(576*nc*(-1 + zb)) - 
        (477 - 2800*nc^2 + 3683*nc^4 - 216*Pi^2 + 696*nc^2*Pi^2 - 
          672*nc^4*Pi^2 - 3033*zb + 14292*nc^2*zb - 28059*nc^4*zb + 
          648*Pi^2*zb - 2088*nc^2*Pi^2*zb + 2016*nc^4*Pi^2*zb + 6102*zb^2 - 
          25000*nc^2*zb^2 + 47210*nc^4*zb^2 - 864*Pi^2*zb^2 + 
          2784*nc^2*Pi^2*zb^2 - 2688*nc^4*Pi^2*zb^2 - 3546*zb^3 + 
          13108*nc^2*zb^3 - 23778*nc^4*zb^3 + 432*Pi^2*zb^3 - 
          1392*nc^2*Pi^2*zb^3 + 1344*nc^4*Pi^2*zb^3)/(2304*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 1] + G[1, 2, zb]*
       ((-((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 
            120*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + G[2, 1, zb]*
       ((-((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 
            120*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + G[1, 1, zb]*
       ((((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 
            120*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + G[2, 2, zb]*
       ((((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 
            120*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*delta[\[CapitalTau]] + 
        ((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 0] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 1])/32) + 
      (((-3 + 5*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (-18 + 87*nc^2 - 91*nc^4 + 105*zb - 705*nc^2*zb + 1002*nc^4*zb - 
          204*zb^2 + 1188*nc^2*zb^2 - 1624*nc^4*zb^2 + 117*zb^3 - 
          602*nc^2*zb^3 + 777*nc^4*zb^3)/(192*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 2] + ((-1 + nc)*(1 + nc)*(-3 + 7*nc^2)*
        (1 - 2*zb + 2*zb^2)*PlusD[\[CapitalTau], 3])/(32*nc^2) + 
      delta[\[CapitalTau]]*((nf*(-8611 + 17819*nc^2 + 1944*Pi^2 - 
           2904*nc^2*Pi^2 - 41331*zb - 115797*nc^2*zb - 6912*Pi^2*zb + 
           16128*nc^2*Pi^2*zb - 69316*zb^2 + 345284*nc^2*zb^2 + 
           14904*Pi^2*zb^2 - 29256*nc^2*Pi^2*zb^2 + 137498*zb^3 - 
           264394*nc^2*zb^3 - 10512*Pi^2*zb^3 + 17184*nc^2*Pi^2*zb^3 + 
           12096*Zeta[3] - 6048*nc^2*Zeta[3] - 36288*zb*Zeta[3] + 
           18144*nc^2*zb*Zeta[3] + 48384*zb^2*Zeta[3] - 24192*nc^2*zb^2*
            Zeta[3] - 24192*zb^3*Zeta[3] + 12096*nc^2*zb^3*Zeta[3]))/
         (124416*nc*(-1 + zb)) + (-281475 + 1648100*nc^2 - 2291905*nc^4 + 
          129060*Pi^2 - 573480*nc^2*Pi^2 + 594660*nc^4*Pi^2 - 12960*Pi^4 + 
          50220*nc^2*Pi^4 - 34884*nc^4*Pi^4 + 5728725*zb - 3705900*nc^2*zb + 
          119412855*nc^4*zb - 936900*Pi^2*zb + 2670840*nc^2*Pi^2*zb - 
          4883220*nc^4*Pi^2*zb + 38880*Pi^4*zb - 150660*nc^2*Pi^4*zb + 
          104652*nc^4*Pi^4*zb - 9799380*zb^2 + 10321160*nc^2*zb^2 - 
          200418340*nc^4*zb^2 + 1654560*Pi^2*zb^2 - 4814640*nc^2*Pi^2*zb^2 + 
          8426640*nc^4*Pi^2*zb^2 - 51840*Pi^4*zb^2 + 200880*nc^2*Pi^4*zb^2 - 
          139536*nc^4*Pi^4*zb^2 + 4352130*zb^3 - 7821360*nc^2*zb^3 + 
          99367390*nc^4*zb^3 - 846720*Pi^2*zb^3 + 2580960*nc^2*Pi^2*zb^3 - 
          4275360*nc^4*Pi^2*zb^3 + 25920*Pi^4*zb^3 - 100440*nc^2*Pi^4*zb^3 + 
          69768*nc^4*Pi^4*zb^3 + 719280*Zeta[3] - 2574720*nc^2*Zeta[3] + 
          1656720*nc^4*Zeta[3] - 4931280*zb*Zeta[3] + 18804960*nc^2*zb*
           Zeta[3] - 26548560*nc^4*zb*Zeta[3] + 8164800*zb^2*Zeta[3] - 
          31553280*nc^2*zb^2*Zeta[3] + 43044480*nc^4*zb^2*Zeta[3] - 
          3952800*zb^3*Zeta[3] + 16152480*nc^2*zb^3*Zeta[3] - 
          19984320*nc^4*zb^3*Zeta[3])/(2488320*nc^2*(-1 + zb))) + 
      PlusD[\[CapitalTau], 0]*
       (-(nf*(-247 + 471*nc^2 + 36*Pi^2 - 60*nc^2*Pi^2 - 2145*zb - 
            723*nc^2*zb - 108*Pi^2*zb + 180*nc^2*Pi^2*zb + 848*zb^2 + 
            3900*nc^2*zb^2 + 144*Pi^2*zb^2 - 240*nc^2*Pi^2*zb^2 + 1288*zb^3 - 
            3552*nc^2*zb^3 - 72*Pi^2*zb^3 + 120*nc^2*Pi^2*zb^3))/
         (3456*nc*(-1 + zb)) + (1971 - 11764*nc^2 + 16257*nc^4 - 486*Pi^2 + 
          2196*nc^2*Pi^2 - 2238*nc^4*Pi^2 - 20115*zb + 114324*nc^2*zb + 
          75615*nc^4*zb + 3078*Pi^2*zb - 18612*nc^2*Pi^2*zb + 
          27630*nc^4*Pi^2*zb + 40176*zb^2 - 206140*nc^2*zb^2 - 
          89340*nc^4*zb^2 - 5544*Pi^2*zb^2 + 31536*nc^2*Pi^2*zb^2 - 
          44664*nc^4*Pi^2*zb^2 - 22032*zb^3 + 104604*nc^2*zb^3 + 
          27260*nc^4*zb^3 + 2952*Pi^2*zb^3 - 15984*nc^2*Pi^2*zb^3 + 
          21096*nc^4*Pi^2*zb^3 - 7344*Zeta[3] + 22896*nc^2*Zeta[3] - 
          22464*nc^4*Zeta[3] + 22032*zb*Zeta[3] - 68688*nc^2*zb*Zeta[3] + 
          67392*nc^4*zb*Zeta[3] - 29376*zb^2*Zeta[3] + 91584*nc^2*zb^2*
           Zeta[3] - 89856*nc^4*zb^2*Zeta[3] + 14688*zb^3*Zeta[3] - 
          45792*nc^2*zb^3*Zeta[3] + 44928*nc^4*zb^3*Zeta[3])/
         (13824*nc^2*(-1 + zb))) + G[2, zb]*
       ((((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 
            120*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*PlusD[\[CapitalTau], 0] + 
        ((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 1] + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 2])/64 + delta[\[CapitalTau]]*
         ((nf*(296 - 4*nc^2 - 162*Pi^2 + 21*nc^2*Pi^2 - 904*zb + 
             272*nc^2*zb + 324*Pi^2*zb - 42*nc^2*Pi^2*zb + 832*zb^2 - 
             344*nc^2*zb^2 - 324*Pi^2*zb^2 + 42*nc^2*Pi^2*zb^2))/(6912*nc) - 
          (864 + 4024*nc^2 - 1616*nc^4 + 108*Pi^2 - 1890*nc^2*Pi^2 + 
            231*nc^4*Pi^2 - 648*zb - 9680*nc^2*zb + 5128*nc^4*zb + 
            216*Pi^2*zb + 2196*nc^2*Pi^2*zb - 318*nc^4*Pi^2*zb - 1296*zb^2 + 
            8240*nc^2*zb^2 - 4624*nc^4*zb^2 - 144*Pi^2*zb^2 - 
            1908*nc^2*Pi^2*zb^2 + 318*nc^4*Pi^2*zb^2 - 1296*Zeta[3] + 
            2592*nc^2*Zeta[3] - 1944*nc^4*Zeta[3] + 2592*zb*Zeta[3] - 
            5184*nc^2*zb*Zeta[3] + 3888*nc^4*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 
            5184*nc^2*zb^2*Zeta[3] - 3888*nc^4*zb^2*Zeta[3])/(13824*nc^2))) + 
      G[1, zb]*((-((-2 + nc^2)*nf*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (-36 - 134*nc^2 + 103*nc^4 + 24*Pi^2 - 60*nc^2*Pi^2 + 6*nc^4*Pi^2 + 
            36*zb + 256*nc^2*zb - 164*nc^4*zb - 48*Pi^2*zb + 
            120*nc^2*Pi^2*zb - 12*nc^4*Pi^2*zb - 256*nc^2*zb^2 + 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
            12*nc^4*Pi^2*zb^2)/(384*nc^2))*PlusD[\[CapitalTau], 0] + 
        ((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
          (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc))*
         PlusD[\[CapitalTau], 1] - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
          PlusD[\[CapitalTau], 2])/64 + delta[\[CapitalTau]]*
         (-(nf*(296 - 4*nc^2 - 162*Pi^2 + 21*nc^2*Pi^2 - 904*zb + 
              272*nc^2*zb + 324*Pi^2*zb - 42*nc^2*Pi^2*zb + 832*zb^2 - 
              344*nc^2*zb^2 - 324*Pi^2*zb^2 + 42*nc^2*Pi^2*zb^2))/(6912*nc) + 
          (864 + 4024*nc^2 - 1616*nc^4 + 108*Pi^2 - 1890*nc^2*Pi^2 + 
            231*nc^4*Pi^2 - 648*zb - 9680*nc^2*zb + 5128*nc^4*zb + 
            216*Pi^2*zb + 2196*nc^2*Pi^2*zb - 318*nc^4*Pi^2*zb - 1296*zb^2 + 
            8240*nc^2*zb^2 - 4624*nc^4*zb^2 - 144*Pi^2*zb^2 - 
            1908*nc^2*Pi^2*zb^2 + 318*nc^4*Pi^2*zb^2 - 1296*Zeta[3] + 
            2592*nc^2*Zeta[3] - 1944*nc^4*Zeta[3] + 2592*zb*Zeta[3] - 
            5184*nc^2*zb*Zeta[3] + 3888*nc^4*zb*Zeta[3] - 2592*zb^2*Zeta[3] + 
            5184*nc^2*zb^2*Zeta[3] - 3888*nc^4*zb^2*Zeta[3])/
           (13824*nc^2)))) + delta[\[CapitalTau]]*
     ((Pi^2*(-1 + zb)*(-21 - 41*nc^2 + 16*nc^4 + 8*zb + 6*nc^2*zb + 
         10*nc^4*zb + 5*zb^2 + 7*nc^2*zb^2 + 2*nc^4*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(512*nc^2*Sqrt[1 - zb]*
        Sqrt[3 + zb]) - (Pi^2*(3 + 3*nc^2 + 12*nc^4 - 2*zb - nc^2*zb + 
         nc^4*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(128*nc^2) + 
      (Pi^2*(2 + 11*nc^2 - 4*zb - 10*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*
        J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/64 + 
      (3*(1 + nc^2)*Pi^2*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/128 - 
      ((-1 + zb)*(-21 - 41*nc^2 + 16*nc^4 + 8*zb + 6*nc^2*zb + 10*nc^4*zb + 
         5*zb^2 + 7*nc^2*zb^2 + 2*nc^4*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(128*nc^2*Sqrt[1 - zb]*
        Sqrt[3 + zb]) + (3*(-1 + zb)*(-21 - 41*nc^2 + 16*nc^4 + 8*zb + 
         6*nc^2*zb + 10*nc^4*zb + 5*zb^2 + 7*nc^2*zb^2 + 2*nc^4*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/
       (256*nc^2*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
      ((3 + 3*nc^2 + 12*nc^4 - 2*zb - nc^2*zb + nc^4*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(32*nc^2) - 
      (3*(3 + 3*nc^2 + 12*nc^4 - 2*zb - nc^2*zb + nc^4*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(64*nc^2) + 
      ((-2 - 11*nc^2 + 4*zb + 10*nc^2*zb - 2*zb^2 - 2*nc^2*zb^2)*
        J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/16 + 
      (3*(2 + 11*nc^2 - 4*zb - 10*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*
        J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/32 - 
      (3*(1 + nc^2)*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/32 + 
      (9*(1 + nc^2)*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/64 + 
      (nf*(124605 - 832365*nc^2 - 51180*Pi^2 + 78060*nc^2*Pi^2 + 2232*Pi^4 - 
         7560*nc^2*Pi^4 + 12668325*zb - 3440325*nc^2*zb - 365220*Pi^2*zb - 
         89820*nc^2*Pi^2*zb - 6696*Pi^4*zb + 22680*nc^2*Pi^4*zb - 
         11451390*zb^2 - 3084450*nc^2*zb^2 + 124320*Pi^2*zb^2 + 
         632640*nc^2*Pi^2*zb^2 + 8928*Pi^4*zb^2 - 30240*nc^2*Pi^4*zb^2 - 
         373700*zb^3 + 6576340*nc^2*zb^3 + 246000*Pi^2*zb^3 - 
         603600*nc^2*Pi^2*zb^3 - 4464*Pi^4*zb^3 + 15120*nc^2*Pi^4*zb^3 - 
         708480*Zeta[3] + 146880*nc^2*Zeta[3] + 2229120*zb*Zeta[3] - 
         1140480*nc^2*zb*Zeta[3] - 3637440*zb^2*Zeta[3] + 
         2324160*nc^2*zb^2*Zeta[3] + 2185920*zb^3*Zeta[3] - 
         1468800*nc^2*zb^3*Zeta[3]))/(3732480*nc*(-1 + zb)) - 
      (-591705 + 3806460*nc^2 - 16456995*nc^4 + 406620*Pi^2 - 
        2479920*nc^2*Pi^2 + 2693460*nc^4*Pi^2 - 1296*Pi^4 + 
        111312*nc^2*Pi^4 - 175392*nc^4*Pi^4 + 11966535*zb + 
        44238300*nc^2*zb - 797473635*nc^4*zb - 6339060*Pi^2*zb + 
        22051440*nc^2*Pi^2*zb + 7496100*nc^4*Pi^2*zb + 104112*Pi^4*zb - 
        1263600*nc^2*Pi^4*zb + 1702080*nc^4*Pi^4*zb - 21396150*zb^2 - 
        41655840*nc^2*zb^2 + 1226729670*nc^4*zb^2 + 11255760*Pi^2*zb^2 - 
        41218080*nc^2*Pi^2*zb^2 - 5924400*nc^4*Pi^2*zb^2 - 230256*Pi^4*zb^2 + 
        2189664*nc^2*Pi^4*zb^2 - 2696976*nc^4*Pi^4*zb^2 + 10021320*zb^3 - 
        1623960*nc^2*zb^3 - 588236000*nc^4*zb^3 - 5323320*Pi^2*zb^3 + 
        22250400*nc^2*Pi^2*zb^3 + 1096440*nc^4*Pi^2*zb^3 + 127440*Pi^4*zb^3 - 
        1109952*nc^2*Pi^4*zb^3 + 1276272*nc^4*Pi^4*zb^3 + 12752640*Zeta[3] - 
        29764800*nc^2*Zeta[3] + 12536640*nc^4*Zeta[3] - 
        2229120*Pi^2*Zeta[3] + 3758400*nc^2*Pi^2*Zeta[3] - 
        4147200*nc^4*Pi^2*Zeta[3] - 67573440*zb*Zeta[3] + 
        62778240*nc^2*zb*Zeta[3] - 130973760*nc^4*zb*Zeta[3] + 
        6687360*Pi^2*zb*Zeta[3] - 11275200*nc^2*Pi^2*zb*Zeta[3] + 
        12441600*nc^4*Pi^2*zb*Zeta[3] + 105831360*zb^2*Zeta[3] - 
        112449600*nc^2*zb^2*Zeta[3] + 238014720*nc^4*zb^2*Zeta[3] - 
        8916480*Pi^2*zb^2*Zeta[3] + 15033600*nc^2*Pi^2*zb^2*Zeta[3] - 
        16588800*nc^4*Pi^2*zb^2*Zeta[3] - 51010560*zb^3*Zeta[3] + 
        70761600*nc^2*zb^3*Zeta[3] - 120130560*nc^4*zb^3*Zeta[3] + 
        4458240*Pi^2*zb^3*Zeta[3] - 7516800*nc^2*Pi^2*zb^3*Zeta[3] + 
        8294400*nc^4*Pi^2*zb^3*Zeta[3] - 1788480*Zeta[5] + 
        699840*nc^2*Zeta[5] + 13685760*nc^4*Zeta[5] + 5365440*zb*Zeta[5] - 
        2099520*nc^2*zb*Zeta[5] - 41057280*nc^4*zb*Zeta[5] - 
        7153920*zb^2*Zeta[5] + 2799360*nc^2*zb^2*Zeta[5] + 
        54743040*nc^4*zb^2*Zeta[5] + 3576960*zb^3*Zeta[5] - 
        1399680*nc^2*zb^3*Zeta[5] - 27371520*nc^4*zb^3*Zeta[5])/
       (14929920*nc^2*(-1 + zb)))
 
IIT[q, q, 0] = delta[zb]*delta[\[CapitalTau]]
 
IIT[q, q, 1] = ((-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*G[0, zb])/
     (4*nc) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[1, zb])/(4*nc*zb) + delta[\[CapitalTau]]*
     (((-1 + nc)*(1 + nc)*zb)/(4*nc) - ((-1 + nc)*(1 + nc)*Pi^2*delta[zb])/
       (24*nc) + ((-1 + nc)*(1 + nc)*PlusD[zb, 1])/(2*nc)) + 
    (((-1 + nc)*(1 + nc)*(-2 + zb))/(4*nc) + 
      ((-1 + nc)*(1 + nc)*PlusD[zb, 0])/(2*nc))*PlusD[\[CapitalTau], 0] + 
    ((-1 + nc)*(1 + nc)*delta[zb]*PlusD[\[CapitalTau], 1])/(2*nc)
 
IIT[q, q, 2] = (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*delta[\[CapitalTau]]*
      G[0, 0, 0, zb])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*
      (2 - 2*zb + zb^2)*delta[\[CapitalTau]]*G[0, 0, 1, zb])/(4*nc^2*zb) - 
    ((-1 + nc)*(1 + nc)*(-3 + 4*nc^2)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, zb])/(8*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-9 + 5*nc^2)*
      (2 - 2*zb + zb^2)*delta[\[CapitalTau]]*G[0, 1, 1, zb])/(16*nc^2*zb) - 
    ((-1 + nc)*(1 + nc)*(-7 + 7*nc^2 + 8*zb - 2*nc*zb - 8*nc^2*zb - 4*zb^2 + 
       nc*zb^2 + 4*nc^2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 0, zb])/
     (8*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-8 + 8*nc^2 + 10*zb - 4*nc*zb - 
       10*nc^2*zb - 5*zb^2 + 2*nc*zb^2 + 5*nc^2*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, zb])/(16*nc^2*zb) + 
    ((-1 + nc)*(1 + nc)*(-6 + 8*nc^2 + 8*zb - 4*nc*zb - 10*nc^2*zb - 4*zb^2 + 
       2*nc*zb^2 + 5*nc^2*zb^2)*delta[\[CapitalTau]]*G[1, 1, 0, zb])/
     (8*nc^2*zb) - ((-1 + nc)*(1 + nc)*(12*nc^2 + 10*zb - 20*nc*zb - 
       22*nc^2*zb - 5*zb^2 + 10*nc*zb^2 + 11*nc^2*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 1, zb])/(32*nc^2*zb) + 
    (-((-1 + nc)*(1 + nc)*nf*(-5 + 4*zb))/(36*nc) - 
      ((-1 + nc)*(1 + nc)*(-268*nc^2 - 30*Pi^2 + 42*nc^2*Pi^2 + 108*zb + 
         126*nc*zb + 468*nc^2*zb + 45*Pi^2*zb - 63*nc^2*Pi^2*zb - 108*zb^2 - 
         162*nc*zb^2 - 200*nc^2*zb^2 - 15*Pi^2*zb^2 + 21*nc^2*Pi^2*zb^2 + 
         88*nc*zb^3))/(288*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
    (3*(-1 + nc)^2*(1 + nc)^2*PlusD[zb, 2]*PlusD[\[CapitalTau], 0])/
     (8*nc^2) + G[0, 0, zb]*((((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(24*nc) - 
        ((-1 + nc)*(1 + nc)*(22*nc + 15*zb - 33*nc*zb - 15*zb^2 + 
           11*nc*zb^2 + 4*zb^3))/(48*nc*(-1 + zb)))*delta[\[CapitalTau]] + 
      (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*PlusD[\[CapitalTau], 0])/
       (8*nc^2)) + G[0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(24*nc*zb) + 
        ((-1 + nc)*(1 + nc)*(-22*nc^2 + 44*nc^2*zb - 3*zb^2 + 15*nc*zb^2 - 
           30*nc^2*zb^2 + 3*zb^3 - 15*nc*zb^3 + 8*nc^2*zb^3 + 4*nc*zb^4))/
         (48*nc^2*(-1 + zb)*zb))*delta[\[CapitalTau]] - 
      (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/
       (8*nc^2*zb)) + G[1, 1, zb]*
     (((5*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(48*nc*zb) - 
        ((-1 + nc)*(1 + nc)*(27 + 83*nc^2 + 30*zb + 118*nc*zb - 104*nc^2*zb - 
           36*zb^2 - 119*nc*zb^2 + 55*nc^2*zb^2 + 40*nc*zb^3))/(96*nc^2*zb))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 4*zb - 
         4*nc*zb - 6*nc^2*zb - 2*zb^2 + 2*nc*zb^2 + 3*nc^2*zb^2)*
        PlusD[\[CapitalTau], 0])/(8*nc^2*zb)) + 
    G[1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(12*nc*zb) + 
        ((-1 + nc)*(1 + nc)*(9 + 35*nc^2 + 9*zb + 36*nc*zb - 41*nc^2*zb - 
           6*zb^2 - 42*nc*zb^2 + 22*nc^2*zb^2 + 12*nc*zb^3))/(48*nc^2*zb))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(-12 + 12*nc^2 + 14*zb - 
         4*nc*zb - 14*nc^2*zb - 7*zb^2 + 2*nc*zb^2 + 7*nc^2*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^2*zb)) + 
    (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(24*nc) - 
      ((-1 + nc)*(1 + nc)*(22*nc + 15*zb - 33*nc*zb - 15*zb^2 + 11*nc*zb^2 + 
         4*zb^3))/(48*nc*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
    PlusD[zb, 1]*(((-11*(-1 + nc)*(1 + nc))/24 + ((-1 + nc)*(1 + nc)*nf)/
         (12*nc))*PlusD[\[CapitalTau], 0] + 
      (3*(-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 1])/(4*nc^2)) + 
    G[0, zb]*((-((-1 + nc)*(1 + nc)*nf*(-5 + 4*zb))/(36*nc) - 
        ((-1 + nc)*(1 + nc)*(9 - 259*nc^2 - 30*Pi^2 + 42*nc^2*Pi^2 + 90*zb + 
           126*nc*zb + 450*nc^2*zb + 45*Pi^2*zb - 63*nc^2*Pi^2*zb - 99*zb^2 - 
           162*nc*zb^2 - 191*nc^2*zb^2 - 15*Pi^2*zb^2 + 21*nc^2*Pi^2*zb^2 + 
           88*nc*zb^3))/(288*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(24*nc) - 
        ((-1 + nc)*(1 + nc)*(22*nc + 15*zb - 33*nc*zb - 15*zb^2 + 
           11*nc*zb^2 + 4*zb^3))/(48*nc*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*PlusD[\[CapitalTau], 1])/
       (8*nc^2)) + G[1, zb]*((((-1 + nc)*(1 + nc)*nf*(10 - 12*zb + 7*zb^2))/
         (48*nc*zb) + ((-1 + nc)*(1 + nc)*(-72 - 348*nc^2 - 30*Pi^2 + 
           42*nc^2*Pi^2 + 297*zb + 260*nc*zb + 369*nc^2*zb + 36*Pi^2*zb - 
           12*nc*Pi^2*zb - 48*nc^2*Pi^2*zb - 252*zb^2 - 274*nc*zb^2 - 
           222*nc^2*zb^2 - 18*Pi^2*zb^2 + 6*nc*Pi^2*zb^2 + 
           24*nc^2*Pi^2*zb^2 + 152*nc*zb^3))/(288*nc^2*zb))*
       delta[\[CapitalTau]] + (-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (12*nc*zb) + ((-1 + nc)*(1 + nc)*(9 + 35*nc^2 + 9*zb + 36*nc*zb - 
           41*nc^2*zb - 9*zb^2 - 42*nc*zb^2 + 25*nc^2*zb^2 + 12*nc*zb^3))/
         (48*nc^2*zb))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(-8 + 8*nc^2 + 10*zb - 4*nc*zb - 10*nc^2*zb - 
         5*zb^2 + 2*nc*zb^2 + 5*nc^2*zb^2)*PlusD[\[CapitalTau], 1])/
       (16*nc^2*zb)) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
      PlusD[\[CapitalTau], 2])/(16*nc^2) + 
    PlusD[zb, 0]*(((-5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - 
        ((-1 + nc)*(1 + nc)*(-134*nc^2 - 15*Pi^2 + 21*nc^2*Pi^2))/(144*nc^2))*
       PlusD[\[CapitalTau], 0] + ((-11*(-1 + nc)*(1 + nc))/24 + 
        ((-1 + nc)*(1 + nc)*nf)/(12*nc))*PlusD[\[CapitalTau], 1] + 
      (3*(-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 2])/(8*nc^2)) + 
    delta[\[CapitalTau]]*
     (-((-1 + nc)*(1 + nc)*nf*(56 - 6*Pi^2 - 19*zb + 3*Pi^2*zb))/(432*nc) + 
      ((-5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - 
        ((-1 + nc)*(1 + nc)*(-134*nc^2 - 15*Pi^2 + 21*nc^2*Pi^2))/(144*nc^2))*
       PlusD[zb, 1] + ((-11*(-1 + nc)*(1 + nc))/48 + ((-1 + nc)*(1 + nc)*nf)/
         (24*nc))*PlusD[zb, 2] + ((-1 + nc)^2*(1 + nc)^2*PlusD[zb, 3])/
       (8*nc^2) + ((-1 + nc)*(1 + nc)*(54 - 754*nc^2 + 66*nc^2*Pi^2 - 
         459*zb - 429*nc*zb + 1167*nc^2*zb + 9*Pi^2*zb + 45*nc*Pi^2*zb - 
         99*nc^2*Pi^2*zb + 405*zb^2 + 357*nc*zb^2 - 413*nc^2*zb^2 - 
         9*Pi^2*zb^2 - 45*nc*Pi^2*zb^2 + 33*nc^2*Pi^2*zb^2 - 136*nc*zb^3 + 
         12*nc*Pi^2*zb^3 - 432*Zeta[3] + 1188*nc^2*Zeta[3] + 648*zb*Zeta[3] - 
         1782*nc^2*zb*Zeta[3] - 216*zb^2*Zeta[3] + 594*nc^2*zb^2*Zeta[3]))/
       (864*nc^2*(-1 + zb)) + delta[zb]*
       (((-1 + nc)*(1 + nc)*nf*(-328 + 45*Pi^2 + 180*Zeta[3]))/(2592*nc) + 
        ((-1 + nc)*(1 + nc)*(48560*nc^2 - 6030*nc^2*Pi^2 - 189*Pi^4 + 
           9*nc^2*Pi^4 - 19800*nc^2*Zeta[3]))/(51840*nc^2)) + 
      PlusD[zb, 0]*(-((-1 + nc)*(1 + nc)*nf*(-28 + 3*Pi^2))/(216*nc) + 
        ((-1 + nc)*(1 + nc)*(-404*nc^2 + 33*nc^2*Pi^2 - 216*Zeta[3] + 
           594*nc^2*Zeta[3]))/(432*nc^2))) + 
    delta[zb]*(((-5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - 
        ((-1 + nc)*(1 + nc)*(-134*nc^2 - 15*Pi^2 + 21*nc^2*Pi^2))/(144*nc^2))*
       PlusD[\[CapitalTau], 1] + ((-11*(-1 + nc)*(1 + nc))/48 + 
        ((-1 + nc)*(1 + nc)*nf)/(24*nc))*PlusD[\[CapitalTau], 2] + 
      ((-1 + nc)^2*(1 + nc)^2*PlusD[\[CapitalTau], 3])/(8*nc^2) + 
      PlusD[\[CapitalTau], 0]*(-((-1 + nc)*(1 + nc)*nf*(-28 + 3*Pi^2))/
         (216*nc) + ((-1 + nc)*(1 + nc)*(-404*nc^2 + 33*nc^2*Pi^2 - 
           216*Zeta[3] + 594*nc^2*Zeta[3]))/(432*nc^2)))
 
IIT[q, q, 3] = ((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, -1, zb])/(192*nc*zb) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*Pi^2*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[1, 0, -1, zb])/(192*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 - 30*nc + 3*nc^2 - 100*zb + 30*nc*zb - 
       3*nc^2*zb + 40*zb^2 + 12*nc^2*zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + 33*nc - 8*nc^2 + nc^3 - 6*zb - 
       33*nc*zb + 8*nc^2*zb - nc^3*zb + 12*nc*zb^2 + 4*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, 1, zb])/(24*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(7 + 99*nc - 31*nc^2 + 4*nc^3 - 7*zb - 
       99*nc*zb + 31*nc^2*zb - 4*nc^3*zb + 48*nc*zb^2 + 16*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 0, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(108 + 248*nc - 96*nc^2 + 37*nc^3 - 
       108*zb - 248*nc*zb + 96*nc^2*zb - 37*nc^3*zb + 200*nc*zb^2 + 
       148*nc^3*zb^2)*delta[\[CapitalTau]]*G[2, 1, 1, 1, zb])/
     (288*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
      (-90 + 6*nc - 24*nc^2 + nc^3 + 90*zb - 6*nc*zb + 24*nc^2*zb - nc^3*zb - 
       48*nc*zb^2 + 4*nc^3*zb^2)*delta[\[CapitalTau]]*G[2, 1, 2, 1, zb])/
     (144*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
      (21 + 55*nc - 27*nc^2 - 21*zb - 55*nc*zb + 27*nc^2*zb + 40*nc*zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 0, zb])/(72*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(24 - 7*nc + nc^2 + nc^3 - 24*zb + 
       7*nc*zb - nc^2*zb - nc^3*zb + 32*nc*zb^2 + 4*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(-57 - 10*nc - 18*nc^2 + 2*nc^3 + 57*zb + 
       10*nc*zb + 18*nc^2*zb - 2*nc^3*zb - 40*nc*zb^2 + 8*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 2, 1, zb])/(72*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[0, 0, -1, 0, 1, zb])/(16*nc*zb) + 
    (15*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*delta[\[CapitalTau]]*
      G[0, 0, 0, 0, 0, zb])/(16*nc^3) - 
    ((-1 + nc)*(1 + nc)*(21 - 29*nc^2 + 13*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 0, 0, 1, zb])/(16*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(27 - 52*nc^2 + 20*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 0, 1, 0, zb])/(24*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(171 - 158*nc^2 + 43*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 0, 1, 1, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(99 - 206*nc^2 + 115*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 1, 0, 0, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(40 - 71*nc^2 + 28*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 1, 0, 1, zb])/(32*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(51 - 131*nc^2 + 40*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 1, 1, 0, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(148 - 215*nc^2 + 15*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 1, 1, 1, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(4 + nc^2)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 2, 1, zb])/(24*nc^3*zb) - 
    (3*(-1 + nc)^2*(1 + nc)^2*(-11 + 13*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 0, 0, 0, zb])/(32*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(118 - 209*nc^2 + 96*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 0, 0, 1, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(51 - 110*nc^2 + 55*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 0, 1, 0, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(113 - 173*nc^2 + 69*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 0, 1, 1, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(31 - 50*nc^2 + 39*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 1, 0, 0, zb])/(24*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(82 - 174*nc^2 + 129*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 1, 0, 1, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(111 - 182*nc^2 + 113*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 1, 1, 0, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(-21 - 107*nc^2 + 54*nc^4)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 1, 1, 1, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(4 + 5*nc^2)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 2, 1, zb])/(6*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(9 + 11*nc^2)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 1, 0, zb])/(24*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(35 + 54*nc^2)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 1, 1, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(14 + 13*nc^2)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 2, 1, zb])/(24*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[1, 0, -1, 0, 1, zb])/(16*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(108 - 216*nc^2 + 108*nc^4 - 126*zb + 22*nc*zb + 
       252*nc^2*zb - 50*nc^3*zb - 126*nc^4*zb + 63*zb^2 - 11*nc*zb^2 - 
       126*nc^2*zb^2 + 25*nc^3*zb^2 + 63*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 0, 0, zb])/(48*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(246 - 448*nc^2 + 176*nc^4 - 294*zb + 38*nc*zb + 
       526*nc^2*zb - 118*nc^3*zb - 206*nc^4*zb + 147*zb^2 - 19*nc*zb^2 - 
       263*nc^2*zb^2 + 59*nc^3*zb^2 + 103*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 0, 1, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(206 - 472*nc^2 + 210*nc^4 - 248*zb + 38*nc*zb + 
       550*nc^2*zb - 118*nc^3*zb - 246*nc^4*zb + 124*zb^2 - 19*nc*zb^2 - 
       275*nc^2*zb^2 + 59*nc^3*zb^2 + 123*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 1, 0, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(440 - 784*nc^2 + 244*nc^4 - 550*zb + 224*nc*zb + 
       888*nc^2*zb - 272*nc^3*zb - 286*nc^4*zb + 275*zb^2 - 112*nc*zb^2 - 
       444*nc^2*zb^2 + 136*nc^3*zb^2 + 143*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 1, 1, zb])/(192*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(208 - 454*nc^2 + 250*nc^4 - 244*zb + 54*nc*zb + 
       538*nc^2*zb - 114*nc^3*zb - 298*nc^4*zb + 122*zb^2 - 27*nc*zb^2 - 
       269*nc^2*zb^2 + 57*nc^3*zb^2 + 149*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 0, 0, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(212 - 420*nc^2 + 184*nc^4 - 262*zb + 64*nc*zb + 
       494*nc^2*zb - 132*nc^3*zb - 216*nc^4*zb + 131*zb^2 - 32*nc*zb^2 - 
       247*nc^2*zb^2 + 66*nc^3*zb^2 + 108*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 0, 1, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(364 - 816*nc^2 + 396*nc^4 - 526*zb + 392*nc*zb + 
       968*nc^2*zb - 416*nc^3*zb - 470*nc^4*zb + 263*zb^2 - 196*nc*zb^2 - 
       484*nc^2*zb^2 + 208*nc^3*zb^2 + 235*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 1, 0, zb])/(192*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(300 - 748*nc^2 + 168*nc^4 - 474*zb + 108*nc*zb + 
       888*nc^2*zb - 412*nc^3*zb - 174*nc^4*zb + 237*zb^2 - 54*nc*zb^2 - 
       444*nc^2*zb^2 + 206*nc^3*zb^2 + 87*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 1, 1, zb])/(192*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(4 + 7*nc^2 - 4*zb - 4*nc*zb - 6*nc^2*zb + 2*zb^2 + 
       2*nc*zb^2 + 3*nc^2*zb^2)*delta[\[CapitalTau]]*G[1, 0, 1, 2, 1, zb])/
     (12*nc^3*zb) + ((-1 + nc)*(1 + nc)*(222 - 480*nc^2 + 258*nc^4 - 294*zb + 
       88*nc*zb + 624*nc^2*zb - 200*nc^3*zb - 330*nc^4*zb + 147*zb^2 - 
       44*nc*zb^2 - 312*nc^2*zb^2 + 118*nc^3*zb^2 + 165*nc^4*zb^2)*
      delta[\[CapitalTau]]*G[1, 1, 0, 0, 0, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(204 - 400*nc^2 + 202*nc^4 - 288*zb + 68*nc*zb + 
       542*nc^2*zb - 216*nc^3*zb - 260*nc^4*zb + 144*zb^2 - 42*nc*zb^2 - 
       271*nc^2*zb^2 + 126*nc^3*zb^2 + 130*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 0, 0, 1, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(76 - 203*nc^2 + 115*nc^4 - 108*zb + 48*nc*zb + 
       274*nc^2*zb - 94*nc^3*zb - 154*nc^4*zb + 54*zb^2 - 20*nc*zb^2 - 
       137*nc^2*zb^2 + 56*nc^3*zb^2 + 77*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 0, 1, 0, zb])/(48*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(29 - 133*nc^2 + 75*nc^4 - 64*zb + 42*nc*zb + 
       186*nc^2*zb - 94*nc^3*zb - 98*nc^4*zb + 32*zb^2 - 9*nc*zb^2 - 
       93*nc^2*zb^2 + 46*nc^3*zb^2 + 49*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 0, 1, 1, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(340 - 804*nc^2 + 544*nc^4 - 486*zb + 60*nc*zb + 
       1240*nc^2*zb - 452*nc^3*zb - 774*nc^4*zb + 243*zb^2 - 30*nc*zb^2 - 
       620*nc^2*zb^2 + 310*nc^3*zb^2 + 387*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 1, 0, 0, zb])/(192*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(132 - 314*nc^2 + 206*nc^4 - 190*zb + 38*nc*zb + 
       478*nc^2*zb - 182*nc^3*zb - 294*nc^4*zb + 95*zb^2 - 19*nc*zb^2 - 
       239*nc^2*zb^2 + 133*nc^3*zb^2 + 147*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 1, 0, 1, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(48 - 552*nc^2 + 600*nc^4 - 242*zb - 24*nc*zb + 
       1368*nc^2*zb - 696*nc^3*zb - 1062*nc^4*zb + 121*zb^2 - 20*nc*zb^2 - 
       684*nc^2*zb^2 + 636*nc^3*zb^2 + 531*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 1, 1, 0, zb])/(384*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(-16 - 152*nc^2 + 104*nc^4 + 26*zb - 8*nc*zb + 
       216*nc^2*zb - 40*nc^3*zb - 162*nc^4*zb - 13*zb^2 - 28*nc*zb^2 - 
       108*nc^2*zb^2 + 148*nc^3*zb^2 + 81*nc^4*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 1, 1, 1, zb])/(128*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(-20 + 32*nc^2 + 34*zb - 16*nc*zb - 42*nc^2*zb + 
       28*nc^3*zb - 17*zb^2 + 32*nc*zb^2 + 21*nc^2*zb^2 + 8*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 1, 1, 2, 1, zb])/(48*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(8 + 68*nc^2 - 2*zb - 74*nc^2*zb + 12*nc^3*zb + 
       zb^2 + 8*nc*zb^2 + 37*nc^2*zb^2 + 12*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 1, 0, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(-30 + 102*nc^2 + 50*zb - 32*nc*zb - 114*nc^2*zb + 
       40*nc^3*zb - 25*zb^2 + 100*nc*zb^2 + 57*nc^2*zb^2 + 46*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 1, 2, 1, 1, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(21 - 3*nc^2 - 24*zb + 6*nc^2*zb - 6*nc^3*zb + 
       12*zb^2 - 26*nc*zb^2 - 3*nc^2*zb^2 + 3*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 2, 1, zb])/(24*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(10 - 10*zb + 5*zb^2 + 3*nc*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 1, 0, 0, zb])/(12*nc*zb) + 
    ((-1 + nc)*(1 + nc)*(-6 + 8*nc^2 + 6*zb - 8*nc^2*zb - 3*zb^2 - nc*zb^2 + 
       4*nc^2*zb^2 + 3*nc^3*zb^2)*delta[\[CapitalTau]]*G[1, 2, 1, 0, 1, zb])/
     (12*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-14 + 62*nc^2 + 14*zb - 62*nc^2*zb - 
       7*zb^2 + 14*nc*zb^2 + 31*nc^2*zb^2 + 24*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 1, 1, 0, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(-36 + 32*nc^2 + 36*zb - 32*nc^2*zb - 18*zb^2 + 
       28*nc*zb^2 + 16*nc^2*zb^2 + 37*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, 1, 1, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(30 + 8*nc^2 - 30*zb - 8*nc^2*zb + 15*zb^2 - 
       14*nc*zb^2 + 4*nc^2*zb^2 + nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 1, 2, 1, zb])/(24*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(-14 + 18*nc^2 + 14*zb - 18*nc^2*zb - 7*zb^2 + 
       10*nc*zb^2 + 9*nc^2*zb^2)*delta[\[CapitalTau]]*G[1, 2, 2, 1, 0, zb])/
     (24*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-48 - 2*nc^2 + 48*zb + 2*nc^2*zb - 
       24*zb^2 + 58*nc*zb^2 - nc^2*zb^2 + 6*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 2, 1, 1, zb])/(48*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(38 + 12*nc^2 - 38*zb - 12*nc^2*zb + 19*zb^2 - 
       20*nc*zb^2 + 6*nc^2*zb^2 + 4*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 2, 2, 2, 1, zb])/(24*nc^3*zb) + 
    (5*(-1 + nc)^3*(1 + nc)^3*PlusD[1 - z, 4]*PlusD[\[CapitalTau], 0])/
     (64*nc^3) + G[0, 0, 0, 0, zb]*
     (((5*(-1 + nc)^2*(1 + nc)^2*nf*(-2 + zb))/(24*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-660*nc^2 + 660*nc^4 - 54*zb - 165*nc*zb + 
           1098*nc^2*zb + 375*nc^3*zb - 1044*nc^4*zb + 54*zb^2 + 
           165*nc*zb^2 - 438*nc^2*zb^2 - 375*nc^3*zb^2 + 384*nc^4*zb^2 - 
           44*nc*zb^3 + 100*nc^3*zb^3))/(288*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + (15*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(16*nc^3)) + G[0, 0, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*(-36 + 29*nc^2)*nf*(2 - 2*zb + zb^2))/
         (144*nc^2*zb) + ((-1 + nc)*(1 + nc)*(54 + 1566*nc^2 - 1312*nc^4 - 
           30*zb - 3072*nc^2*zb + 2696*nc^4*zb - 168*zb^2 - 285*nc*zb^2 + 
           2406*nc^2*zb^2 + 885*nc^3*zb^2 - 2112*nc^4*zb^2 + 144*zb^3 + 
           285*nc*zb^3 - 900*nc^2*zb^3 - 885*nc^3*zb^3 + 728*nc^4*zb^3 - 
           76*nc*zb^4 + 236*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] - ((-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*
        PlusD[\[CapitalTau], 0])/(nc^3*zb)) + G[0, 0, 0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*(-35 + 24*nc^2)*nf*(2 - 2*zb + zb^2))/
         (144*nc^2*zb) + ((-1 + nc)*(1 + nc)*(1486*nc^2 - 1002*nc^4 + 6*zb - 
           2990*nc^2*zb + 2016*nc^4*zb - 129*zb^2 - 285*nc*zb^2 + 
           2427*nc^2*zb^2 + 885*nc^3*zb^2 - 1608*nc^4*zb^2 + 123*zb^3 + 
           285*nc*zb^3 - 923*nc^2*zb^3 - 885*nc^3*zb^3 + 594*nc^4*zb^3 - 
           76*nc*zb^4 + 236*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] - (3*(-1 + nc)^2*(1 + nc)^2*(-3 + 2*nc^2)*
        (2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/(8*nc^3*zb)) + 
    G[0, 1, 2, 1, zb]*(((-1 + nc)*(1 + nc)*(36*nc^2 - 6*zb - 60*nc^2*zb + 
         27*zb^2 + 36*nc*zb^2 + 99*nc^2*zb^2 + 12*nc^3*zb^2 - 21*zb^3 - 
         36*nc*zb^3 - 75*nc^2*zb^3 - 12*nc^3*zb^3 + 8*nc^3*zb^4)*
        delta[\[CapitalTau]])/(144*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(2 - 2*zb + zb^2)*
        PlusD[\[CapitalTau], 0])/(4*nc^3*zb)) + G[0, 1, 0, 1, zb]*
     ((((-1 + nc)*(1 + nc)*(-40 + 31*nc^2)*nf*(2 - 2*zb + zb^2))/
         (144*nc^2*zb) - ((-1 + nc)*(1 + nc)*(144 + 1526*nc^2 - 1310*nc^4 - 
           282*zb - 3082*nc^2*zb + 2620*nc^4*zb + 69*zb^2 - 456*nc*zb^2 + 
           2550*nc^2*zb^2 + 978*nc^3*zb^2 - 2025*nc^4*zb^2 + 69*zb^3 + 
           456*nc*zb^3 - 994*nc^2*zb^3 - 978*nc^3*zb^3 + 715*nc^4*zb^3 - 
           112*nc*zb^4 + 256*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] + ((-1 + nc)^2*(1 + nc)^2*(-15 + 14*nc^2)*
        (2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^3*zb)) + 
    G[0, 1, 0, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*(-34 + 43*nc^2)*nf*(2 - 2*zb + zb^2))/
         (144*nc^2*zb) + ((-1 + nc)*(1 + nc)*(108 + 1244*nc^2 - 1748*nc^4 - 
           228*zb - 2494*nc^2*zb + 3484*nc^4*zb + 108*zb^2 - 405*nc*zb^2 + 
           2097*nc^2*zb^2 + 855*nc^3*zb^2 - 2751*nc^4*zb^2 + 12*zb^3 + 
           405*nc*zb^3 - 847*nc^2*zb^3 - 855*nc^3*zb^3 + 1015*nc^4*zb^3 - 
           108*nc*zb^4 + 228*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] - ((-1 + nc)^2*(1 + nc)^2*(-31 + 35*nc^2)*
        (2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/(32*nc^3*zb)) + 
    G[0, 0, 1, 1, zb]*((((-1 + nc)*(1 + nc)*(-67 + 29*nc^2)*nf*
          (2 - 2*zb + zb^2))/(288*nc^2*zb) - 
        ((-1 + nc)*(1 + nc)*(162 + 2876*nc^2 - 1366*nc^4 - 396*zb - 
           5848*nc^2*zb + 2852*nc^4*zb + 75*zb^2 - 2064*nc*zb^2 + 
           4536*nc^2*zb^2 + 2160*nc^3*zb^2 - 2235*nc^4*zb^2 + 159*zb^3 + 
           2064*nc*zb^3 - 1564*nc^2*zb^3 - 2160*nc^3*zb^3 + 749*nc^4*zb^3 - 
           704*nc*zb^4 + 624*nc^3*zb^4))/(1152*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(15 - 33*nc^2 + 10*nc^4)*
        (2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^3*zb)) + 
    G[0, 1, 1, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*(-149 + 43*nc^2)*nf*(2 - 2*zb + zb^2))/
         (288*nc^2*zb) + ((-1 + nc)*(1 + nc)*(1134 + 5548*nc^2 - 2162*nc^4 - 
           2124*zb - 11024*nc^2*zb + 4468*nc^4*zb + 573*zb^2 - 1002*nc*zb^2 + 
           8850*nc^2*zb^2 + 3114*nc^3*zb^2 - 3243*nc^4*zb^2 + 417*zb^3 + 
           1002*nc*zb^3 - 3374*nc^2*zb^3 - 3114*nc^3*zb^3 + 937*nc^4*zb^3 - 
           344*nc*zb^4 + 840*nc^3*zb^4))/(1152*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(7 - 37*nc^2 + 18*nc^4)*
        (2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/(32*nc^3*zb)) + 
    G[0, 1, 1, 0, zb]*((((-1 + nc)*(1 + nc)*(-95 + 89*nc^2)*nf*
          (2 - 2*zb + zb^2))/(288*nc^2*zb) - 
        ((-1 + nc)*(1 + nc)*(738 + 3316*nc^2 - 3718*nc^4 - 1356*zb - 
           6524*nc^2*zb + 7604*nc^4*zb + 951*zb^2 - 2748*nc*zb^2 + 
           5628*nc^2*zb^2 + 2952*nc^3*zb^2 - 5811*nc^4*zb^2 - 333*zb^3 + 
           2748*nc*zb^3 - 2420*nc^2*zb^3 - 2952*nc^3*zb^3 + 1925*nc^4*zb^3 - 
           656*nc*zb^4 + 720*nc^3*zb^4))/(1152*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(33 - 52*nc^2 + 35*nc^4)*
        (2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/(32*nc^3*zb)) + 
    G[1, 2, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*(18*nc^2 + 12*zb + 92*nc*zb - 
          50*nc^2*zb + nc^3*zb - 15*zb^2 - 80*nc*zb^2 + 22*nc^2*zb^2 - 
          8*nc^3*zb^2 + 48*nc*zb^3 + 16*nc^3*zb^3)*delta[\[CapitalTau]])/
       (48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2 + nc*zb^2)*
        PlusD[\[CapitalTau], 0])/(4*nc*zb)) + 
    G[2, 2, 1, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(198 + 1568*nc + 216*nc^2 + 
         365*nc^3 - 198*zb - 1568*nc*zb - 216*nc^2*zb - 527*nc^3*zb + 
         464*nc*zb^2 + 296*nc^3*zb^2)*delta[\[CapitalTau]])/
       (864*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
        (9 + 2*nc + 3*nc^2 - 9*zb - 2*nc*zb - 3*nc^2*zb + 8*nc*zb^2)*
        PlusD[\[CapitalTau], 0])/(24*nc^3*(-1 + zb))) + 
    G[1, 2, 2, 1, zb]*(-((-1 + nc)*(1 + nc)*(18*nc^2 + 54*zb + 12*nc*zb - 
          2*nc^2*zb - 5*nc^3*zb - 53*zb^2 - 42*nc*zb^2 - 16*nc^2*zb^2 + 
          5*nc^3*zb^2 + 48*nc*zb^3)*delta[\[CapitalTau]])/(48*nc^3*zb) + 
      ((-1 + nc)*(1 + nc)*(6 + 2*nc^2 - 6*zb - 2*nc^2*zb + 3*zb^2 - 
         4*nc*zb^2 + nc^2*zb^2)*PlusD[\[CapitalTau], 0])/(8*nc^3*zb)) + 
    G[2, 1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(36 + 992*nc + 270*nc^2 + 
         825*nc^3 - 36*zb - 992*nc*zb - 270*nc^2*zb - 987*nc^3*zb + 
         464*nc*zb^2 + 528*nc^3*zb^2)*delta[\[CapitalTau]])/
       (864*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
        (20 - 6*nc + nc^2 - 20*zb + 6*nc*zb - nc^2*zb + 8*zb^2 + 4*nc^2*zb^2)*
        PlusD[\[CapitalTau], 0])/(24*nc^2*(-1 + zb))) + 
    G[1, 1, 2, 1, zb]*(((-1 + nc)*(1 + nc)*(99*nc^2 + 126*zb + 160*nc*zb - 
         57*nc^2*zb + 43*nc^3*zb - 117*zb^2 - 140*nc*zb^2 - 44*nc^3*zb^2 + 
         112*nc*zb^3 + 52*nc^3*zb^3)*delta[\[CapitalTau]])/(144*nc^3*zb) + 
      ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2 + 2*zb - 4*nc^2*zb + 2*nc^3*zb - 
         zb^2 + 2*nc*zb^2 + 2*nc^2*zb^2 + 2*nc^3*zb^2)*PlusD[\[CapitalTau], 
         0])/(8*nc^3*zb)) + G[1, 2, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-36 + 144*nc^2 + 258*zb + 152*nc*zb - 
         132*nc^2*zb - 12*nc^3*zb - 270*zb^2 - 226*nc*zb^2 - 84*nc^2*zb^2 - 
         57*nc^3*zb^2 + 320*nc*zb^3 + 168*nc^3*zb^3)*delta[\[CapitalTau]])/
       (288*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-6 + 2*nc^2 + 6*zb - 2*nc^2*zb - 
         3*zb^2 + 4*nc*zb^2 + nc^2*zb^2 + 8*nc^3*zb^2)*PlusD[\[CapitalTau], 
         0])/(16*nc^3*zb)) + G[2, 1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-2 + zb)*(423 + 1544*nc + 657*nc^2 + 1299*nc^3 - 
          423*zb - 1544*nc*zb - 657*nc^2*zb - 1569*nc^3*zb + 464*nc*zb^2 + 
          840*nc^3*zb^2)*delta[\[CapitalTau]])/(864*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(9 + 22*nc - 3*nc^2 + 4*nc^3 - 9*zb - 
         22*nc*zb + 3*nc^2*zb - 4*nc^3*zb + 16*nc*zb^2 + 16*nc^3*zb^2)*
        PlusD[\[CapitalTau], 0])/(48*nc^3*(-1 + zb))) + 
    G[1, 0, 0, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-204 + 128*nc^2 + 222*zb + 12*nc*zb - 
           152*nc^2*zb - 111*zb^2 - 6*nc*zb^2 + 79*nc^2*zb^2))/
         (288*nc^2*zb) - ((-1 + nc)*(1 + nc)*(243 + 1704*nc^2 - 1219*nc^4 - 
           261*zb + 288*nc*zb - 4386*nc^2*zb - 1172*nc^3*zb + 2831*nc^4*zb - 
           75*zb^2 - 786*nc*zb^2 + 4350*nc^2*zb^2 + 2982*nc^3*zb^2 - 
           2553*nc^4*zb^2 + 93*zb^3 + 678*nc*zb^3 - 1668*nc^2*zb^3 - 
           2190*nc^3*zb^3 + 941*nc^4*zb^3 - 180*nc*zb^4 + 500*nc^3*zb^4))/
         (576*nc^3*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(31 - 58*nc^2 + 27*nc^4 - 38*zb + 6*nc*zb + 
         70*nc^2*zb - 18*nc^3*zb - 32*nc^4*zb + 19*zb^2 - 3*nc*zb^2 - 
         35*nc^2*zb^2 + 9*nc^3*zb^2 + 16*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^3*zb)) + G[1, 1, 0, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-101 + 123*nc^2 + 122*zb + 14*nc*zb - 
           144*nc^2*zb - 61*zb^2 - 7*nc*zb^2 + 72*nc^2*zb^2))/(144*nc^2*zb) - 
        ((-1 + nc)*(1 + nc)*(-207 - 1484*nc^2 + 2139*nc^4 - 456*zb + 
           418*nc*zb + 2660*nc^2*zb + 1574*nc^3*zb - 2874*nc^4*zb + 
           510*zb^2 - 233*nc*zb^2 - 1642*nc^2*zb^2 - 1987*nc^3*zb^2 + 
           1716*nc^4*zb^2 - 140*nc*zb^3 + 588*nc^3*zb^3))/(576*nc^3*zb))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(27 - 60*nc^2 + 33*nc^4 - 
         38*zb + 14*nc*zb + 82*nc^2*zb - 30*nc^3*zb - 44*nc^4*zb + 19*zb^2 - 
         7*nc*zb^2 - 41*nc^2*zb^2 + 18*nc^3*zb^2 + 22*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^3*zb)) + 
    G[1, 1, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-348 + 524*nc^2 + 486*zb - 16*nc*zb - 
            650*nc^2*zb - 243*zb^2 + 8*nc*zb^2 + 319*nc^2*zb^2))/
         (576*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-126 - 1776*nc^2 + 4486*nc^4 - 
           1578*zb + 1014*nc*zb + 4350*nc^2*zb + 2154*nc^3*zb - 
           6580*nc^4*zb + 1326*zb^2 - 603*nc*zb^2 - 2943*nc^2*zb^2 - 
           3909*nc^3*zb^2 + 3653*nc^4*zb^2 - 192*nc*zb^3 + 1328*nc^3*zb^3))/
         (1152*nc^3*zb))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(20 - 58*nc^2 + 46*nc^4 - 38*zb + 14*nc*zb + 
         110*nc^2*zb - 54*nc^3*zb - 74*nc^4*zb + 19*zb^2 - 7*nc*zb^2 - 
         55*nc^2*zb^2 + 41*nc^3*zb^2 + 37*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^3*zb)) + G[1, 0, 1, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-140 + 180*nc^2 + 158*zb + 12*nc*zb - 
           192*nc^2*zb - 79*zb^2 - 6*nc*zb^2 + 93*nc^2*zb^2))/(288*nc^2*zb) - 
        ((-1 + nc)*(1 + nc)*(207 + 955*nc^2 - 1746*nc^4 + 171*zb + 96*nc*zb - 
           2597*nc^2*zb - 990*nc^3*zb + 3864*nc^4*zb - 720*zb^2 - 
           660*nc*zb^2 + 2712*nc^2*zb^2 + 2592*nc^3*zb^2 - 3282*nc^4*zb^2 + 
           342*zb^3 + 840*nc*zb^3 - 1070*nc^2*zb^3 - 1926*nc^3*zb^3 + 
           1164*nc^4*zb^3 - 276*nc*zb^4 + 444*nc^3*zb^4))/
         (576*nc^3*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(58 - 120*nc^2 + 62*nc^4 - 70*zb + 16*nc*zb + 
         146*nc^2*zb - 36*nc^3*zb - 76*nc^4*zb + 35*zb^2 - 8*nc*zb^2 - 
         73*nc^2*zb^2 + 18*nc^3*zb^2 + 38*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^3*zb)) + G[1, 0, 0, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-164 + 164*nc^2 + 182*zb + 16*nc*zb - 
            182*nc^2*zb - 91*zb^2 - 8*nc*zb^2 + 91*nc^2*zb^2))/
         (288*nc^2*zb) + ((-1 + nc)*(1 + nc)*(162 + 1480*nc^2 - 1642*nc^4 + 
           54*zb + 190*nc*zb - 3698*nc^2*zb - 936*nc^3*zb + 3644*nc^4*zb - 
           486*zb^2 - 729*nc*zb^2 + 3651*nc^2*zb^2 + 2499*nc^3*zb^2 - 
           3165*nc^4*zb^2 + 270*zb^3 + 771*nc*zb^3 - 1433*nc^2*zb^3 - 
           1867*nc^3*zb^3 + 1163*nc^4*zb^3 - 232*nc*zb^4 + 432*nc^3*zb^4))/
         (576*nc^3*(-1 + zb)*zb))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(66 - 132*nc^2 + 66*nc^4 - 78*zb + 14*nc*zb + 
         156*nc^2*zb - 34*nc^3*zb - 78*nc^4*zb + 39*zb^2 - 7*nc*zb^2 - 
         78*nc^2*zb^2 + 17*nc^3*zb^2 + 39*nc^4*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^3*zb)) + G[1, 0, 1, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-77 + 49*nc^2 + 86*zb - 58*nc^2*zb - 
            43*zb^2 + 29*nc^2*zb^2))/(144*nc^2*zb) + 
        ((-1 + nc)*(1 + nc)*(-828 - 2362*nc^2 + 1778*nc^4 - 144*zb - 
           1144*nc*zb + 4456*nc^2*zb + 3404*nc^3*zb - 2468*nc^4*zb + 
           333*zb^2 + 2006*nc*zb^2 - 2606*nc^2*zb^2 - 4030*nc^3*zb^2 + 
           1369*nc^4*zb^2 - 928*nc*zb^3 + 1184*nc^3*zb^3))/(1152*nc^3*zb))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(76 - 184*nc^2 + 76*nc^4 - 
         114*zb + 32*nc*zb + 236*nc^2*zb - 96*nc^3*zb - 94*nc^4*zb + 
         57*zb^2 - 16*nc*zb^2 - 118*nc^2*zb^2 + 48*nc^3*zb^2 + 47*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(64*nc^3*zb)) + 
    G[1, 1, 1, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-36 + 220*nc^2 + 218*zb - 184*nc*zb - 
           402*nc^2*zb - 109*zb^2 + 92*nc*zb^2 + 201*nc^2*zb^2))/
         (576*nc^2*zb) - ((-1 + nc)*(1 + nc)*(900*nc^2 + 1772*nc^4 - 81*zb + 
           950*nc*zb + 1162*nc^2*zb - 2638*nc^3*zb - 3981*nc^4*zb - 9*zb^2 - 
           559*nc*zb^2 - 1049*nc^2*zb^2 - 877*nc^3*zb^2 + 2166*nc^4*zb^2 + 
           8*nc*zb^3 + 472*nc^3*zb^3))/(1152*nc^3*zb))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-16 - 88*nc^2 + 72*nc^4 + 2*zb + 40*nc*zb + 
         168*nc^2*zb - 72*nc^3*zb - 130*nc^4*zb - zb^2 - 36*nc*zb^2 - 
         84*nc^2*zb^2 + 132*nc^3*zb^2 + 65*nc^4*zb^2)*PlusD[\[CapitalTau], 
         0])/(128*nc^3*zb)) + G[1, 1, 0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-79 + 97*nc^2 + 100*zb - 121*nc^2*zb - 
            50*zb^2 + 62*nc^2*zb^2))/(144*nc^2*zb) + 
        ((-1 + nc)*(1 + nc)*(-324 - 838*nc^2 + 1567*nc^4 - 15*zb + 
           310*nc*zb + 1813*nc^2*zb + 1133*nc^3*zb - 2299*nc^4*zb + 
           141*zb^2 - 68*nc*zb^2 - 1163*nc^2*zb^2 - 1645*nc^3*zb^2 + 
           1388*nc^4*zb^2 - 104*nc*zb^3 + 464*nc^3*zb^3))/(576*nc^3*zb))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(72 - 168*nc^2 + 96*nc^4 - 
         110*zb + 48*nc*zb + 244*nc^2*zb - 104*nc^3*zb - 134*nc^4*zb + 
         55*zb^2 - 24*nc*zb^2 - 122*nc^2*zb^2 + 64*nc^3*zb^2 + 67*nc^4*zb^2)*
        PlusD[\[CapitalTau], 0])/(64*nc^3*zb)) + 
    PlusD[1 - z, 3]*(((-55*(-1 + nc)^2*(1 + nc)^2)/(144*nc) + 
        (5*(-1 + nc)^2*(1 + nc)^2*nf)/(72*nc^2))*PlusD[\[CapitalTau], 0] + 
      (5*(-1 + nc)^3*(1 + nc)^3*PlusD[\[CapitalTau], 1])/(16*nc^3)) + 
    G[0, 0, 0, zb]*((((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(72*nc) + 
        ((-1 + nc)*(1 + nc)*nf*(180 - 312*nc^2 - 315*zb + 30*nc*zb + 
           513*nc^2*zb + 135*zb^2 - 30*nc*zb^2 - 201*nc^2*zb^2 + 8*nc*zb^3))/
         (432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-162 + 9648*nc^2 - 
           12390*nc^4 + 972*Pi^2 - 2376*nc^2*Pi^2 + 1404*nc^4*Pi^2 - 
           1296*zb + 1371*nc*zb - 15156*nc^2*zb + 1209*nc^3*zb + 
           20808*nc^4*zb - 1458*Pi^2*zb + 3564*nc^2*Pi^2*zb - 
           2106*nc^4*Pi^2*zb + 1458*zb^2 - 1155*nc*zb^2 + 5508*nc^2*zb^2 - 
           2289*nc^3*zb^2 - 8418*nc^4*zb^2 + 486*Pi^2*zb^2 - 
           1188*nc^2*Pi^2*zb^2 + 702*nc^4*Pi^2*zb^2 - 492*nc*zb^3 + 
           968*nc^3*zb^3))/(3456*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((5*(-1 + nc)^2*(1 + nc)^2*nf*(-2 + zb))/(24*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-440*nc^2 + 440*nc^4 - 36*zb - 105*nc*zb + 
           732*nc^2*zb + 255*nc^3*zb - 696*nc^4*zb + 36*zb^2 + 105*nc*zb^2 - 
           292*nc^2*zb^2 - 255*nc^3*zb^2 + 256*nc^4*zb^2 - 28*nc*zb^3 + 
           68*nc^3*zb^3))/(192*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      (15*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*PlusD[\[CapitalTau], 1])/
       (16*nc^3)) + G[1, 2, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-90 + 414*nc^2 + 132*Pi^2 + 180*nc^2*Pi^2 - 
         216*zb - 4096*nc*zb - 1152*nc^2*zb - 2416*nc^3*zb - 132*Pi^2*zb - 
         180*nc^2*Pi^2*zb + 387*zb^2 + 4376*nc*zb^2 + 1143*nc^2*zb^2 + 
         2432*nc^3*zb^2 + 66*Pi^2*zb^2 - 48*nc*Pi^2*zb^2 + 
         90*nc^2*Pi^2*zb^2 + 84*nc^3*Pi^2*zb^2 - 928*nc*zb^3 - 
         1384*nc^3*zb^3)*delta[\[CapitalTau]])/(1728*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*(18*nc^2 + 18*zb + 4*nc*zb - 12*nc^2*zb + nc^3*zb - 
         15*zb^2 - 14*nc*zb^2 - 6*nc^2*zb^2 - 8*nc^3*zb^2 + 16*nc*zb^3 + 
         16*nc^3*zb^3)*PlusD[\[CapitalTau], 0])/(48*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*zb*PlusD[\[CapitalTau], 1])/4) + 
    G[0, 1, 1, zb]*((((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(72*nc*zb) + 
        ((-1 + nc)*(1 + nc)*nf*(-325 + 307*nc^2 + 650*zb - 605*nc^2*zb - 
           489*zb^2 + 36*nc*zb^2 + 474*nc^2*zb^2 + 164*zb^3 - 36*nc*zb^3 - 
           176*nc^2*zb^3 + 24*nc*zb^4))/(432*nc^2*(-1 + zb)*zb) - 
        ((-1 + nc)*(1 + nc)*(-1512 - 15800*nc^2 + 11888*nc^4 - 1134*Pi^2 + 
           2316*nc^2*Pi^2 - 1746*nc^4*Pi^2 + 3078*zb - 108*nc*zb + 
           31978*nc^2*zb - 23380*nc^4*zb + 2268*Pi^2*zb - 4632*nc^2*Pi^2*zb + 
           3492*nc^4*Pi^2*zb - 3177*zb^2 + 3255*nc*zb^2 - 21480*nc^2*zb^2 + 
           5109*nc^3*zb^2 + 18525*nc^4*zb^2 - 1701*Pi^2*zb^2 + 
           3474*nc^2*Pi^2*zb^2 - 2619*nc^4*Pi^2*zb^2 + 1611*zb^3 - 
           2823*nc*zb^3 + 5302*nc^2*zb^3 - 6513*nc^3*zb^3 - 7033*nc^4*zb^3 + 
           567*Pi^2*zb^3 - 1158*nc^2*Pi^2*zb^3 + 873*nc^4*Pi^2*zb^3 - 
           500*nc*zb^4 + 3728*nc^3*zb^4))/(3456*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] + ((7*(-1 + nc)*(1 + nc)*(-5 + 3*nc^2)*nf*
          (2 - 2*zb + zb^2))/(96*nc^2*zb) - 
        ((-1 + nc)*(1 + nc)*(234 + 1216*nc^2 - 834*nc^4 - 468*zb - 
           2432*nc^2*zb + 1668*nc^4*zb + 231*zb^2 - 192*nc*zb^2 + 
           2088*nc^2*zb^2 + 696*nc^3*zb^2 - 1299*nc^4*zb^2 + 3*zb^3 + 
           192*nc*zb^3 - 872*nc^2*zb^3 - 696*nc^3*zb^3 + 465*nc^4*zb^3 - 
           32*nc*zb^4 + 176*nc^3*zb^4))/(384*nc^3*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0] + (19*(-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*
        PlusD[\[CapitalTau], 1])/(32*nc^3*zb)) + 
    G[0, 0, 1, zb]*((-((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/
         (72*nc*zb) - ((-1 + nc)*(1 + nc)*nf*(-170 + 178*nc^2 + 340*zb - 
           363*nc^2*zb - 293*zb^2 + 15*nc*zb^2 + 302*nc^2*zb^2 + 123*zb^3 - 
           15*nc*zb^3 - 117*nc^2*zb^3 + 4*nc*zb^4))/(288*nc^2*(-1 + zb)*zb) + 
        ((-1 + nc)*(1 + nc)*(-432 - 12912*nc^2 + 9816*nc^4 - 1008*Pi^2 + 
           2484*nc^2*Pi^2 - 1584*nc^4*Pi^2 + 1170*zb + 26166*nc^2*zb - 
           19788*nc^4*zb + 2016*Pi^2*zb - 4968*nc^2*Pi^2*zb + 
           3168*nc^4*Pi^2*zb - 1971*zb^2 + 792*nc*zb^2 - 20103*nc^2*zb^2 + 
           1830*nc^3*zb^2 + 16620*nc^4*zb^2 - 1512*Pi^2*zb^2 + 
           3726*nc^2*Pi^2*zb^2 - 2376*nc^4*Pi^2*zb^2 + 1233*zb^3 - 
           684*nc*zb^3 + 6849*nc^2*zb^3 - 3234*nc^3*zb^3 - 6648*nc^4*zb^3 + 
           504*Pi^2*zb^3 - 1242*nc^2*Pi^2*zb^3 + 792*nc^4*Pi^2*zb^3 - 
           196*nc*zb^4 + 1536*nc^3*zb^4))/(3456*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*(-3 + 2*nc^2)*nf*(2 - 2*zb + zb^2))/
         (12*nc^2*zb) + ((-1 + nc)*(1 + nc)*(18 + 492*nc^2 - 334*nc^4 - 
           36*zb - 984*nc^2*zb + 668*nc^4*zb - 15*zb^2 - 90*nc*zb^2 + 
           798*nc^2*zb^2 + 270*nc^3*zb^2 - 519*nc^4*zb^2 + 33*zb^3 + 
           90*nc*zb^3 - 306*nc^2*zb^3 - 270*nc^3*zb^3 + 185*nc^4*zb^3 - 
           24*nc*zb^4 + 72*nc^3*zb^4))/(192*nc^3*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)^2*(1 + nc)^2*(-15 + 13*nc^2)*
        (2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 1])/(16*nc^3*zb)) + 
    G[0, 1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/
         (72*nc*zb) - ((-1 + nc)*(1 + nc)*nf*(-130 + 258*nc^2 + 260*zb - 
           509*nc^2*zb - 219*zb^2 + 15*nc*zb^2 + 408*nc^2*zb^2 + 89*zb^3 - 
           15*nc*zb^3 - 157*nc^2*zb^3 + 4*nc*zb^4))/(288*nc^2*(-1 + zb)*zb) + 
        ((-1 + nc)*(1 + nc)*(-396 - 9696*nc^2 + 16212*nc^4 - 984*Pi^2 + 
           2616*nc^2*Pi^2 - 1656*nc^4*Pi^2 + 90*zb + 19032*nc^2*zb - 
           31890*nc^4*zb + 1968*Pi^2*zb - 5232*nc^2*Pi^2*zb + 
           3312*nc^4*Pi^2*zb - 1539*zb^2 + 1512*nc*zb^2 - 14157*nc^2*zb^2 + 
           738*nc^3*zb^2 + 25902*nc^4*zb^2 - 1476*Pi^2*zb^2 + 
           3924*nc^2*Pi^2*zb^2 - 2484*nc^4*Pi^2*zb^2 + 1845*zb^3 - 
           972*nc*zb^3 + 4821*nc^2*zb^3 - 1926*nc^3*zb^3 - 10224*nc^4*zb^3 + 
           492*Pi^2*zb^3 - 1308*nc^2*Pi^2*zb^3 + 828*nc^4*Pi^2*zb^3 - 
           1156*nc*zb^4 + 908*nc^3*zb^4))/(3456*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*(-11 + 13*nc^2)*nf*(2 - 2*zb + zb^2))/
         (48*nc^2*zb) + ((-1 + nc)*(1 + nc)*(18 + 206*nc^2 - 268*nc^4 - 
           36*zb - 412*nc^2*zb + 536*nc^4*zb + 12*zb^2 - 60*nc*zb^2 + 
           345*nc^2*zb^2 + 135*nc^3*zb^2 - 423*nc^4*zb^2 + 6*zb^3 + 
           60*nc*zb^3 - 139*nc^2*zb^3 - 135*nc^3*zb^3 + 155*nc^4*zb^3 - 
           16*nc*zb^4 + 36*nc^3*zb^4))/(96*nc^3*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)^2*(1 + nc)^2*(-14 + 15*nc^2)*
        (2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 1])/(16*nc^3*zb)) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(-99 - 1412*nc - 999*nc^2 - 
          1208*nc^3 - 66*Pi^2 + 192*nc*Pi^2 - 90*nc^2*Pi^2 + 14*nc^3*Pi^2 + 
          117*zb + 1412*nc*zb + 1035*nc^2*zb + 1004*nc^3*zb + 66*Pi^2*zb - 
          192*nc*Pi^2*zb + 90*nc^2*Pi^2*zb - 14*nc^3*Pi^2*zb - 18*zb^2 - 
          36*nc^2*zb^2 - 720*nc^3*zb^2 + 48*nc*Pi^2*zb^2 + 56*nc^3*Pi^2*zb^2)*
         delta[\[CapitalTau]])/(1728*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(-36 + 156*nc + 54*nc^2 + 275*nc^3 + 
         36*zb - 156*nc*zb - 54*nc^2*zb - 329*nc^3*zb + 176*nc^3*zb^2)*
        PlusD[\[CapitalTau], 0])/(288*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*PlusD[\[CapitalTau], 
         1])/(24*(-1 + zb))) + G[1, 0, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(36*nc*zb) - 
        ((-1 + nc)*(1 + nc)*nf*(-277 + 814*nc^2 + 457*zb - 126*nc*zb - 
           874*nc^2*zb - 323*zb^2 + 90*nc*zb^2 + 521*nc^2*zb^2 - 12*nc*zb^3))/
         (864*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-1620 - 5647*nc^2 + 
           12553*nc^4 - 768*Pi^2 + 2256*nc^2*Pi^2 - 1464*nc^4*Pi^2 + 
           4077*zb - 2392*nc*zb + 14291*nc^2*zb + 8968*nc^3*zb - 
           25364*nc^4*zb + 1746*Pi^2*zb - 84*nc*Pi^2*zb - 5184*nc^2*Pi^2*zb + 
           612*nc^3*Pi^2*zb + 3282*nc^4*Pi^2*zb - 4887*zb^2 + 5361*nc*zb^2 - 
           13911*nc^2*zb^2 - 15657*nc^3*zb^2 + 21168*nc^4*zb^2 - 
           1467*Pi^2*zb^2 + 126*nc*Pi^2*zb^2 + 4392*nc^2*Pi^2*zb^2 - 
           918*nc^3*Pi^2*zb^2 - 2727*nc^4*Pi^2*zb^2 + 2430*zb^3 - 
           2373*nc*zb^3 + 5267*nc^2*zb^3 + 10605*nc^3*zb^3 - 8357*nc^4*zb^3 + 
           489*Pi^2*zb^3 - 42*nc*Pi^2*zb^3 - 1464*nc^2*Pi^2*zb^3 + 
           306*nc^3*Pi^2*zb^3 + 909*nc^4*Pi^2*zb^3 - 596*nc*zb^4 - 
           2668*nc^3*zb^4))/(3456*nc^3*(-1 + zb)*zb))*delta[\[CapitalTau]] + 
      (((-1 + nc)^2*(1 + nc)^2*nf*(44 - 50*zb + 25*zb^2))/(96*nc^2*zb) - 
        ((-1 + nc)*(1 + nc)*(90 + 304*nc^2 - 394*nc^4 - 48*zb + 78*nc*zb - 
           854*nc^2*zb - 264*nc^3*zb + 902*nc^4*zb - 114*zb^2 - 255*nc*zb^2 + 
           921*nc^2*zb^2 + 711*nc^3*zb^2 - 807*nc^4*zb^2 + 72*zb^3 + 
           249*nc*zb^3 - 371*nc^2*zb^3 - 543*nc^3*zb^3 + 299*nc^4*zb^3 - 
           72*nc*zb^4 + 128*nc^3*zb^4))/(192*nc^3*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 0] + ((-1 + nc)*(1 + nc)*(20 - 40*nc^2 + 
         20*nc^4 - 26*zb + 8*nc*zb + 52*nc^2*zb - 16*nc^3*zb - 26*nc^4*zb + 
         13*zb^2 - 4*nc*zb^2 - 26*nc^2*zb^2 + 8*nc^3*zb^2 + 13*nc^4*zb^2)*
        PlusD[\[CapitalTau], 1])/(16*nc^3*zb)) + 
    G[1, 1, 1, zb]*(((-23*(-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/
         (432*nc*zb) + ((-1 + nc)*(1 + nc)*nf*(314 + 2150*nc^2 + 901*zb - 
           100*nc*zb - 2705*nc^2*zb - 833*zb^2 - 274*nc*zb^2 + 
           1477*nc^2*zb^2 + 288*nc*zb^3))/(1728*nc^2*zb) + 
        ((-1 + nc)*(1 + nc)*(-792 - 8552*nc^2 - 25792*nc^4 + 1008*Pi^2 - 
           3468*nc^2*Pi^2 + 2508*nc^4*Pi^2 + 4338*zb + 21358*nc*zb - 
           17386*nc^2*zb - 64170*nc^3*zb + 37336*nc^4*zb - 1566*Pi^2*zb + 
           420*nc*Pi^2*zb + 5712*nc^2*Pi^2*zb - 1908*nc^3*Pi^2*zb - 
           3834*nc^4*Pi^2*zb - 2520*zb^2 - 16757*nc*zb^2 + 16856*nc^2*zb^2 + 
           64905*nc^3*zb^2 - 21164*nc^4*zb^2 + 783*Pi^2*zb^2 - 
           114*nc*Pi^2*zb^2 - 2856*nc^2*Pi^2*zb^2 + 1578*nc^3*Pi^2*zb^2 + 
           1917*nc^4*Pi^2*zb^2 + 808*nc*zb^3 - 33736*nc^3*zb^3))/
         (6912*nc^3*zb))*delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(-36 + 76*nc^2 + 82*zb - 48*nc*zb - 
            122*nc^2*zb - 41*zb^2 + 24*nc*zb^2 + 61*nc^2*zb^2))/
         (192*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-90 - 36*nc^2 + 638*nc^4 - 
           42*zb - 18*nc*zb + 722*nc^2*zb - 306*nc^3*zb - 1216*nc^4*zb + 
           66*zb^2 + 123*nc*zb^2 - 565*nc^2*zb^2 - 459*nc^3*zb^2 + 
           695*nc^4*zb^2 - 96*nc*zb^3 + 192*nc^3*zb^3))/(384*nc^3*zb))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)*(1 + nc)*(4 - 22*nc^2 + 18*nc^4 - 
         14*zb + 22*nc*zb + 46*nc^2*zb - 26*nc^3*zb - 32*nc^4*zb + 7*zb^2 - 
         11*nc*zb^2 - 23*nc^2*zb^2 + 27*nc^3*zb^2 + 16*nc^4*zb^2)*
        PlusD[\[CapitalTau], 1])/(32*nc^3*zb)) + 
    G[1, 0, 0, zb]*((-((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/
         (36*nc*zb) + ((-1 + nc)*(1 + nc)*nf*(-396 + 924*nc^2 + 591*zb - 
           176*nc*zb - 987*nc^2*zb - 420*zb^2 + 187*nc*zb^2 + 618*nc^2*zb^2 - 
           48*nc*zb^3))/(864*nc^2*zb) + ((-1 + nc)*(1 + nc)*
          (-468 - 10116*nc^2 + 16392*nc^4 - 1062*Pi^2 + 2616*nc^2*Pi^2 - 
           1578*nc^4*Pi^2 + 3330*zb - 6493*nc*zb + 21732*nc^2*zb + 
           10719*nc^3*zb - 33378*nc^4*zb + 2322*Pi^2*zb + 72*nc*Pi^2*zb - 
           5820*nc^2*Pi^2*zb + 528*nc^3*Pi^2*zb + 3426*nc^4*Pi^2*zb - 
           6345*zb^2 + 12036*nc*zb^2 - 18426*nc^2*zb^2 - 15918*nc^3*zb^2 + 
           28515*nc^4*zb^2 - 1890*Pi^2*zb^2 - 108*nc*Pi^2*zb^2 + 
           4806*nc^2*Pi^2*zb^2 - 792*nc^3*Pi^2*zb^2 - 2772*nc^4*Pi^2*zb^2 + 
           3483*zb^3 - 4779*nc*zb^3 + 6810*nc^2*zb^3 + 8327*nc^3*zb^3 - 
           11529*nc^4*zb^3 + 630*Pi^2*zb^3 + 36*nc*Pi^2*zb^3 - 
           1602*nc^2*Pi^2*zb^3 + 264*nc^3*Pi^2*zb^3 + 924*nc^4*Pi^2*zb^3 - 
           764*nc*zb^4 - 1488*nc^3*zb^4))/(3456*nc^3*(-1 + zb)*zb))*
       delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(-52 + 52*nc^2 + 58*zb + 4*nc*zb - 
            58*nc^2*zb - 29*zb^2 - 2*nc*zb^2 + 29*nc^2*zb^2))/(96*nc^2*zb) + 
        ((-1 + nc)*(1 + nc)*(54 + 464*nc^2 - 518*nc^4 + 18*zb + 70*nc*zb - 
           1174*nc^2*zb - 268*nc^3*zb + 1156*nc^4*zb - 162*zb^2 - 
           252*nc*zb^2 + 1173*nc^2*zb^2 + 738*nc^3*zb^2 - 1011*nc^4*zb^2 + 
           90*zb^3 + 258*nc*zb^3 - 463*nc^2*zb^3 - 562*nc^3*zb^3 + 
           373*nc^4*zb^3 - 76*nc*zb^4 + 132*nc^3*zb^4))/(192*nc^3*(-1 + zb)*
          zb))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(58 - 116*nc^2 + 58*nc^4 - 70*zb + 16*nc*zb + 
         140*nc^2*zb - 32*nc^3*zb - 70*nc^4*zb + 35*zb^2 - 8*nc*zb^2 - 
         70*nc^2*zb^2 + 16*nc^3*zb^2 + 35*nc^4*zb^2)*PlusD[\[CapitalTau], 1])/
       (32*nc^3*zb)) + G[1, 1, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(24*nc*zb) - 
        ((-1 + nc)*(1 + nc)*nf*(-304 + 1227*nc^2 + 742*zb - 242*nc*zb - 
           1419*nc^2*zb - 527*zb^2 + 148*nc*zb^2 + 819*nc^2*zb^2 - 
           12*nc*zb^3))/(864*nc^2*zb) - ((-1 + nc)*(1 + nc)*
          (-486 + 13778*nc^2 - 39840*nc^4 + 1752*Pi^2 - 5280*nc^2*Pi^2 + 
           3288*nc^4*Pi^2 - 7938*zb + 25654*nc*zb - 21980*nc^2*zb - 
           34462*nc^3*zb + 47046*nc^4*zb - 2448*Pi^2*zb + 144*nc*Pi^2*zb + 
           7272*nc^2*Pi^2*zb - 1968*nc^3*Pi^2*zb - 4272*nc^4*Pi^2*zb + 
           11520*zb^2 - 22271*nc*zb^2 + 16900*nc^2*zb^2 + 32579*nc^3*zb^2 - 
           28800*nc^4*zb^2 + 1224*Pi^2*zb^2 - 168*nc*Pi^2*zb^2 - 
           3636*nc^2*Pi^2*zb^2 + 1272*nc^3*Pi^2*zb^2 + 2136*nc^4*Pi^2*zb^2 - 
           248*nc*zb^3 - 14408*nc^3*zb^3))/(6912*nc^3*zb))*
       delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(-27 + 33*nc^2 + 34*zb - 40*nc^2*zb - 17*zb^2 + 
           20*nc^2*zb^2))/(48*nc^2*zb) - ((-1 + nc)*(1 + nc)*
          (-63 - 396*nc^2 + 591*nc^4 - 117*zb + 44*nc*zb + 760*nc^2*zb + 
           320*nc^3*zb - 823*nc^4*zb + 135*zb^2 + 26*nc*zb^2 - 
           482*nc^2*zb^2 - 484*nc^3*zb^2 + 485*nc^4*zb^2 - 64*nc*zb^3 + 
           152*nc^3*zb^3))/(192*nc^3*zb))*PlusD[\[CapitalTau], 0] + 
      ((-1 + nc)*(1 + nc)*(64 - 152*nc^2 + 88*nc^4 - 102*zb + 56*nc*zb + 
         228*nc^2*zb - 96*nc^3*zb - 126*nc^4*zb + 51*zb^2 - 28*nc*zb^2 - 
         114*nc^2*zb^2 + 60*nc^3*zb^2 + 63*nc^4*zb^2)*PlusD[\[CapitalTau], 
         1])/(64*nc^3*zb)) + (((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(144*nc) - 
      ((-1 + nc)*(1 + nc)*nf*(-60 + 104*nc^2 + 105*zb + 15*nc*zb - 
         171*nc^2*zb - 45*zb^2 - 15*nc*zb^2 + 67*nc^2*zb^2 + 4*nc*zb^3))/
       (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(3216*nc^2 - 4184*nc^4 + 
         324*Pi^2 - 792*nc^2*Pi^2 + 468*nc^4*Pi^2 - 540*zb - 213*nc*zb - 
         5052*nc^2*zb - 831*nc^3*zb + 7044*nc^4*zb - 486*Pi^2*zb + 
         1188*nc^2*Pi^2*zb - 702*nc^4*Pi^2*zb + 540*zb^2 + 429*nc*zb^2 + 
         1836*nc^2*zb^2 + 615*nc^3*zb^2 - 2860*nc^4*zb^2 + 162*Pi^2*zb^2 - 
         396*nc^2*Pi^2*zb^2 + 234*nc^4*Pi^2*zb^2 - 420*nc*zb^3 - 
         108*nc^3*zb^3))/(2304*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 2] + 
    PlusD[1 - z, 2]*((-((-1 + nc)*(1 + nc)*(-15 + 26*nc^2)*nf)/(72*nc^2) + 
        ((-1 + nc)*(1 + nc)*nf^2)/(72*nc) - 
        ((-1 + nc)*(1 + nc)*(804*nc^2 - 1046*nc^4 + 81*Pi^2 - 198*nc^2*Pi^2 + 
           117*nc^4*Pi^2))/(576*nc^3))*PlusD[\[CapitalTau], 0] + 
      ((-55*(-1 + nc)^2*(1 + nc)^2)/(48*nc) + (5*(-1 + nc)^2*(1 + nc)^2*nf)/
         (24*nc^2))*PlusD[\[CapitalTau], 1] + 
      (15*(-1 + nc)^3*(1 + nc)^3*PlusD[\[CapitalTau], 2])/(32*nc^3)) + 
    ((5*(-1 + nc)^2*(1 + nc)^2*nf*(-2 + zb))/(144*nc^2) - 
      ((-1 + nc)^2*(1 + nc)^2*(110*nc^2 + 9*zb + 45*nc*zb - 174*nc^2*zb - 
         9*zb^2 - 45*nc*zb^2 + 64*nc^2*zb^2 + 12*nc*zb^3))/
       (288*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 3] + 
    (5*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*PlusD[\[CapitalTau], 4])/(128*nc^3) + 
    PlusD[\[CapitalTau], 1]*(-((-1 + nc)*(1 + nc)*nf^2*(-5 + 4*zb))/
       (108*nc) - ((-1 + nc)*(1 + nc)*nf*(390 - 1546*nc^2 - 114*Pi^2 + 
         138*nc^2*Pi^2 - 537*zb - 168*nc*zb + 2751*nc^2*zb + 171*Pi^2*zb - 
         207*nc^2*Pi^2*zb + 147*zb^2 + 168*nc*zb^2 - 1205*nc^2*zb^2 - 
         57*Pi^2*zb^2 + 69*nc^2*Pi^2*zb^2 + 24*nc*zb^3))/
       (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-108 + 4848*nc^2 - 
         11860*nc^4 - 1254*nc^2*Pi^2 + 1518*nc^4*Pi^2 - 1242*zb + 474*nc*zb - 
         5754*nc^2*zb + 7062*nc^3*zb + 21504*nc^4*zb - 108*Pi^2*zb - 
         495*nc*Pi^2*zb + 2115*nc^2*Pi^2*zb + 675*nc^3*Pi^2*zb - 
         2403*nc^4*Pi^2*zb + 1350*zb^2 + 84*nc*zb^2 + 906*nc^2*zb^2 - 
         9564*nc^3*zb^2 - 9644*nc^4*zb^2 + 108*Pi^2*zb^2 + 495*nc*Pi^2*zb^2 - 
         861*nc^2*Pi^2*zb^2 - 675*nc^3*Pi^2*zb^2 + 885*nc^4*Pi^2*zb^2 - 
         430*nc*zb^3 + 6050*nc^3*zb^3 - 132*nc*Pi^2*zb^3 + 
         180*nc^3*Pi^2*zb^3 + 4320*Zeta[3] - 13176*nc^2*Zeta[3] + 
         8856*nc^4*Zeta[3] - 6480*zb*Zeta[3] + 19764*nc^2*zb*Zeta[3] - 
         13284*nc^4*zb*Zeta[3] + 2160*zb^2*Zeta[3] - 6588*nc^2*zb^2*Zeta[3] + 
         4428*nc^4*zb^2*Zeta[3]))/(3456*nc^3*(-1 + zb))) + 
    PlusD[\[CapitalTau], 0]*
     (-((-1 + nc)*(1 + nc)*nf^2*(50 - 6*Pi^2 - 55*zb + 3*Pi^2*zb))/
       (1296*nc) - ((-1 + nc)*(1 + nc)*nf*(-4714 + 20258*nc^2 + 1260*Pi^2 - 
         2796*nc^2*Pi^2 + 6387*zb + 4896*nc*zb - 41823*nc^2*zb - 
         2214*Pi^2*zb + 4590*nc^2*Pi^2*zb - 1673*zb^2 - 4032*nc*zb^2 + 
         21565*nc^2*zb^2 + 954*Pi^2*zb^2 - 1794*nc^2*Pi^2*zb^2 + 
         512*nc*zb^3 + 8496*Zeta[3] - 8496*nc^2*Zeta[3] - 12744*zb*Zeta[3] + 
         12744*nc^2*zb*Zeta[3] + 4248*zb^2*Zeta[3] - 4248*nc^2*zb^2*Zeta[3]))/
       (20736*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-120880*nc^2 + 
         693480*nc^4 - 540*Pi^2 + 84420*nc^2*Pi^2 - 145080*nc^4*Pi^2 + 
         2250*Pi^4 - 7380*nc^2*Pi^4 + 6714*nc^4*Pi^4 - 5670*zb + 
         947070*nc*zb + 492540*nc^2*zb + 1329690*nc^3*zb - 1478370*nc^4*zb - 
         16200*Pi^2*zb - 8190*nc*Pi^2*zb - 133650*nc^2*Pi^2*zb - 
         2790*nc^3*Pi^2*zb + 242370*nc^4*Pi^2*zb - 3375*Pi^4*zb + 
         11070*nc^2*Pi^4*zb - 10071*nc^4*Pi^4*zb + 5670*zb^2 - 
         1045890*nc*zb^2 - 371660*nc^2*zb^2 - 1496190*nc^3*zb^2 + 
         784890*nc^4*zb^2 + 16740*Pi^2*zb^2 + 13590*nc*Pi^2*zb^2 + 
         49230*nc^2*Pi^2*zb^2 - 5850*nc^3*Pi^2*zb^2 - 97290*nc^4*Pi^2*zb^2 + 
         1125*Pi^4*zb^2 - 3690*nc^2*Pi^4*zb^2 + 3357*nc^4*Pi^4*zb^2 + 
         98100*nc*zb^3 + 775140*nc^3*zb^3 - 10920*nc*Pi^2*zb^3 + 
         960*nc^3*Pi^2*zb^3 + 324720*nc^2*Zeta[3] - 609840*nc^4*Zeta[3] + 
         25920*zb*Zeta[3] + 97200*nc*zb*Zeta[3] - 538920*nc^2*zb*Zeta[3] - 
         275400*nc^3*zb*Zeta[3] + 940680*nc^4*zb*Zeta[3] - 
         25920*zb^2*Zeta[3] - 97200*nc*zb^2*Zeta[3] + 214200*nc^2*zb^2*
          Zeta[3] + 275400*nc^3*zb^2*Zeta[3] - 330840*nc^4*zb^2*Zeta[3] + 
         25920*nc*zb^3*Zeta[3] - 73440*nc^3*zb^3*Zeta[3]))/
       (207360*nc^3*(-1 + zb))) + PlusD[1 - z, 1]*
     ((-((-1 + nc)*(1 + nc)*(-15 + 26*nc^2)*nf)/(36*nc^2) + 
        ((-1 + nc)*(1 + nc)*nf^2)/(36*nc) - 
        ((-1 + nc)*(1 + nc)*(804*nc^2 - 1046*nc^4 + 81*Pi^2 - 198*nc^2*Pi^2 + 
           117*nc^4*Pi^2))/(288*nc^3))*PlusD[\[CapitalTau], 1] + 
      ((-55*(-1 + nc)^2*(1 + nc)^2)/(48*nc) + (5*(-1 + nc)^2*(1 + nc)^2*nf)/
         (24*nc^2))*PlusD[\[CapitalTau], 2] + 
      (5*(-1 + nc)^3*(1 + nc)^3*PlusD[\[CapitalTau], 3])/(16*nc^3) + 
      PlusD[\[CapitalTau], 0]*((-5*(-1 + nc)*(1 + nc)*nf^2)/(108*nc) - 
        ((-1 + nc)*(1 + nc)*nf*(195 - 773*nc^2 - 57*Pi^2 + 69*nc^2*Pi^2))/
         (864*nc^2) + ((-1 + nc)*(1 + nc)*(2424*nc^2 - 5984*nc^4 - 
           627*nc^2*Pi^2 + 759*nc^4*Pi^2 + 2160*Zeta[3] - 6588*nc^2*Zeta[3] + 
           4428*nc^4*Zeta[3]))/(1728*nc^3))) + 
    PlusD[1 - z, 0]*((-((-1 + nc)*(1 + nc)*(-15 + 26*nc^2)*nf)/(72*nc^2) + 
        ((-1 + nc)*(1 + nc)*nf^2)/(72*nc) - 
        ((-1 + nc)*(1 + nc)*(804*nc^2 - 1046*nc^4 + 81*Pi^2 - 198*nc^2*Pi^2 + 
           117*nc^4*Pi^2))/(576*nc^3))*PlusD[\[CapitalTau], 2] + 
      ((-55*(-1 + nc)^2*(1 + nc)^2)/(144*nc) + (5*(-1 + nc)^2*(1 + nc)^2*nf)/
         (72*nc^2))*PlusD[\[CapitalTau], 3] + 
      (5*(-1 + nc)^3*(1 + nc)^3*PlusD[\[CapitalTau], 4])/(64*nc^3) + 
      PlusD[\[CapitalTau], 0]*(-((-1 + nc)*(1 + nc)*nf^2*(-25 + 3*Pi^2))/
         (648*nc) + ((-1 + nc)*(1 + nc)*nf*(2141 - 10345*nc^2 - 630*Pi^2 + 
           1398*nc^2*Pi^2 - 4248*Zeta[3] + 4248*nc^2*Zeta[3]))/(10368*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-48560*nc^2 + 358620*nc^4 + 42210*nc^2*Pi^2 - 
           72810*nc^4*Pi^2 + 1125*Pi^4 - 3690*nc^2*Pi^4 + 3357*nc^4*Pi^4 + 
           162360*nc^2*Zeta[3] - 304920*nc^4*Zeta[3]))/(103680*nc^3)) + 
      PlusD[\[CapitalTau], 1]*((-5*(-1 + nc)*(1 + nc)*nf^2)/(108*nc) - 
        ((-1 + nc)*(1 + nc)*nf*(195 - 773*nc^2 - 57*Pi^2 + 69*nc^2*Pi^2))/
         (864*nc^2) + ((-1 + nc)*(1 + nc)*(2424*nc^2 - 5984*nc^4 - 
           627*nc^2*Pi^2 + 759*nc^4*Pi^2 + 2160*Zeta[3] - 6588*nc^2*Zeta[3] + 
           4428*nc^4*Zeta[3]))/(1728*nc^3))) + 
    G[0, 0, zb]*((((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(72*nc) + 
        ((-1 + nc)*(1 + nc)*nf*(120 - 208*nc^2 - 210*zb + 15*nc*zb + 
           342*nc^2*zb + 90*zb^2 - 15*nc*zb^2 - 134*nc^2*zb^2 + 4*nc*zb^3))/
         (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-18 + 1608*nc^2 - 
           2074*nc^4 + 162*Pi^2 - 396*nc^2*Pi^2 + 234*nc^4*Pi^2 - 234*zb + 
           186*nc*zb - 2526*nc^2*zb + 45*nc^3*zb + 3486*nc^4*zb - 
           243*Pi^2*zb + 594*nc^2*Pi^2*zb - 351*nc^4*Pi^2*zb + 252*zb^2 - 
           132*nc*zb^2 + 918*nc^2*zb^2 - 207*nc^3*zb^2 - 1412*nc^4*zb^2 + 
           81*Pi^2*zb^2 - 198*nc^2*Pi^2*zb^2 + 117*nc^4*Pi^2*zb^2 - 
           102*nc*zb^3 + 104*nc^3*zb^3))/(576*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((5*(-1 + nc)^2*(1 + nc)^2*nf*(-2 + zb))/
         (24*nc^2) - ((-1 + nc)*(1 + nc)*(-110*nc^2 + 110*nc^4 - 9*zb - 
           30*nc*zb + 183*nc^2*zb + 60*nc^3*zb - 174*nc^4*zb + 9*zb^2 + 
           30*nc*zb^2 - 73*nc^2*zb^2 - 60*nc^3*zb^2 + 64*nc^4*zb^2 - 
           8*nc*zb^3 + 16*nc^3*zb^3))/(48*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 1] + (15*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*
        PlusD[\[CapitalTau], 2])/(32*nc^3) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf^2*(-5 + 4*zb))/(108*nc) - 
        ((-1 + nc)*(1 + nc)*nf*(1242 - 4548*nc^2 - 342*Pi^2 + 414*nc^2*Pi^2 - 
           1755*zb - 744*nc*zb + 8451*nc^2*zb + 513*Pi^2*zb - 
           621*nc^2*Pi^2*zb + 513*zb^2 + 960*nc*zb^2 - 3903*nc^2*zb^2 - 
           171*Pi^2*zb^2 + 207*nc^2*Pi^2*zb^2 - 452*nc*zb^3))/
         (5184*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-648 + 15012*nc^2 - 
           34752*nc^4 - 3780*nc^2*Pi^2 + 4590*nc^4*Pi^2 + 918*zb - 
           16419*nc*zb - 29484*nc^2*zb + 34293*nc^3*zb + 68418*nc^4*zb - 
           288*Pi^2*zb + 270*nc*Pi^2*zb + 6390*nc^2*Pi^2*zb + 
           1980*nc^3*Pi^2*zb - 7254*nc^4*Pi^2*zb - 270*zb^2 + 19326*nc*zb^2 + 
           14472*nc^2*zb^2 - 39270*nc^3*zb^2 - 33666*nc^4*zb^2 + 
           288*Pi^2*zb^2 - 270*nc*Pi^2*zb^2 - 2610*nc^2*Pi^2*zb^2 - 
           1980*nc^3*Pi^2*zb^2 + 2664*nc^4*Pi^2*zb^2 - 124*nc*zb^3 + 
           16544*nc^3*zb^3 + 72*nc*Pi^2*zb^3 + 528*nc^3*Pi^2*zb^3 + 
           12960*Zeta[3] - 39528*nc^2*Zeta[3] + 26568*nc^4*Zeta[3] - 
           19440*zb*Zeta[3] + 59292*nc^2*zb*Zeta[3] - 39852*nc^4*zb*Zeta[3] + 
           6480*zb^2*Zeta[3] - 19764*nc^2*zb^2*Zeta[3] + 13284*nc^4*zb^2*
            Zeta[3]))/(10368*nc^3*(-1 + zb)))) + 
    G[0, zb]*((((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(72*nc) - 
        ((-1 + nc)*(1 + nc)*nf*(60 - 104*nc^2 - 45*zb + 67*nc^2*zb))/
         (144*nc^2) - ((-1 + nc)*(1 + nc)*(-18 + 3216*nc^2 - 4166*nc^4 + 
           324*Pi^2 - 792*nc^2*Pi^2 + 468*nc^4*Pi^2 - 504*zb + 177*nc*zb - 
           5052*nc^2*zb - 321*nc^3*zb + 7008*nc^4*zb - 486*Pi^2*zb + 
           1188*nc^2*Pi^2*zb - 702*nc^4*Pi^2*zb + 522*zb^2 - 33*nc*zb^2 + 
           1836*nc^2*zb^2 + 33*nc^3*zb^2 - 2842*nc^4*zb^2 + 162*Pi^2*zb^2 - 
           396*nc^2*Pi^2*zb^2 + 234*nc^4*Pi^2*zb^2 - 276*nc*zb^3 + 
           68*nc^3*zb^3))/(1152*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
      ((5*(-1 + nc)^2*(1 + nc)^2*nf*(-2 + zb))/(48*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-220*nc^2 + 220*nc^4 - 18*zb - 75*nc*zb + 
           366*nc^2*zb + 105*nc^3*zb - 348*nc^4*zb + 18*zb^2 + 75*nc*zb^2 - 
           146*nc^2*zb^2 - 105*nc^3*zb^2 + 128*nc^4*zb^2 - 20*nc*zb^3 + 
           28*nc^3*zb^3))/(192*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 2] + 
      (5*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*PlusD[\[CapitalTau], 3])/
       (32*nc^3) + PlusD[\[CapitalTau], 0]*
       (-((-1 + nc)*(1 + nc)*nf^2*(-5 + 4*zb))/(108*nc) - 
        ((-1 + nc)*(1 + nc)*nf*(408 - 1528*nc^2 - 114*Pi^2 + 138*nc^2*Pi^2 - 
           573*zb - 210*nc*zb + 2787*nc^2*zb + 171*Pi^2*zb - 
           207*nc^2*Pi^2*zb + 165*zb^2 + 246*nc*zb^2 - 1259*nc^2*zb^2 - 
           57*Pi^2*zb^2 + 69*nc^2*Pi^2*zb^2 - 76*nc*zb^3))/
         (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-108 + 5046*nc^2 - 
           11662*nc^4 - 1254*nc^2*Pi^2 + 1518*nc^4*Pi^2 - 513*zb - 
           3114*nc*zb - 8202*nc^2*zb + 10074*nc^3*zb + 22143*nc^4*zb - 
           108*Pi^2*zb - 135*nc*Pi^2*zb + 2115*nc^2*Pi^2*zb + 
           675*nc^3*Pi^2*zb - 2403*nc^4*Pi^2*zb + 621*zb^2 + 3870*nc*zb^2 + 
           3156*nc^2*zb^2 - 12018*nc^3*zb^2 - 10481*nc^4*zb^2 + 
           108*Pi^2*zb^2 + 135*nc*Pi^2*zb^2 - 861*nc^2*Pi^2*zb^2 - 
           675*nc^3*Pi^2*zb^2 + 885*nc^4*Pi^2*zb^2 - 168*nc*zb^3 + 
           5776*nc^3*zb^3 - 36*nc*Pi^2*zb^3 + 180*nc^3*Pi^2*zb^3 + 
           4320*Zeta[3] - 13176*nc^2*Zeta[3] + 8856*nc^4*Zeta[3] - 
           6480*zb*Zeta[3] + 19764*nc^2*zb*Zeta[3] - 13284*nc^4*zb*Zeta[3] + 
           2160*zb^2*Zeta[3] - 6588*nc^2*zb^2*Zeta[3] + 4428*nc^4*zb^2*
            Zeta[3]))/(3456*nc^3*(-1 + zb))) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf^2*(50 - 6*Pi^2 - 55*zb + 3*Pi^2*zb))/
         (1296*nc) + ((-1 + nc)*(1 + nc)*nf*(5182 - 19358*nc^2 - 1260*Pi^2 + 
           2880*nc^2*Pi^2 - 7683*zb - 704*nc*zb + 40791*nc^2*zb + 
           2214*Pi^2*zb - 180*nc*Pi^2*zb - 4722*nc^2*Pi^2*zb + 2501*zb^2 + 
           128*nc*zb^2 - 21433*nc^2*zb^2 - 954*Pi^2*zb^2 + 180*nc*Pi^2*zb^2 + 
           1842*nc^2*Pi^2*zb^2 + 688*nc*zb^3 - 48*nc*Pi^2*zb^3 - 
           8496*Zeta[3] + 8496*nc^2*Zeta[3] + 12744*zb*Zeta[3] - 
           12744*nc^2*zb*Zeta[3] - 4248*zb^2*Zeta[3] + 4248*nc^2*zb^2*
            Zeta[3]))/(20736*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(25110 - 443100*nc^2 + 1981350*nc^4 + 2970*Pi^2 + 
           256500*nc^2*Pi^2 - 442350*nc^4*Pi^2 + 6750*Pi^4 - 
           22140*nc^2*Pi^4 + 20142*nc^4*Pi^4 + 1063530*zb + 1875810*nc*zb + 
           2637540*nc^2*zb + 4539270*nc^3*zb - 4180050*nc^4*zb - 
           32130*Pi^2*zb - 7020*nc*Pi^2*zb - 397980*nc^2*Pi^2*zb + 
           19260*nc^3*Pi^2*zb + 734850*nc^4*Pi^2*zb - 10125*Pi^4*zb + 
           33210*nc^2*Pi^4*zb - 30213*nc^4*Pi^4*zb - 1088640*zb^2 - 
           2204940*nc*zb^2 - 2194440*nc^2*zb^2 - 4952820*nc^3*zb^2 + 
           2198700*nc^4*zb^2 + 29160*Pi^2*zb^2 + 19980*nc*Pi^2*zb^2 + 
           141480*nc^2*Pi^2*zb^2 - 48420*nc^3*Pi^2*zb^2 - 292500*nc^4*Pi^2*
            zb^2 + 3375*Pi^4*zb^2 - 11070*nc^2*Pi^4*zb^2 + 
           10071*nc^4*Pi^4*zb^2 + 506940*nc*zb^3 + 2423180*nc^3*zb^3 - 
           1800*nc*Pi^2*zb^3 + 11160*nc^3*Pi^2*zb^3 + 1013040*nc^2*Zeta[3] - 
           1907280*nc^4*Zeta[3] - 113400*nc*zb*Zeta[3] - 1713960*nc^2*zb*
            Zeta[3] - 712800*nc^3*zb*Zeta[3] + 2919240*nc^4*zb*Zeta[3] + 
           113400*nc*zb^2*Zeta[3] + 700920*nc^2*zb^2*Zeta[3] + 
           712800*nc^3*zb^2*Zeta[3] - 1011960*nc^4*zb^2*Zeta[3] - 
           30240*nc*zb^3*Zeta[3] - 190080*nc^3*zb^3*Zeta[3]))/
         (622080*nc^3*(-1 + zb)))) + G[0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(72*nc*zb) + 
        ((-1 + nc)*(1 + nc)*nf*(-130 + 218*nc^2 + 130*zb - 218*nc^2*zb - 
           89*zb^2 + 133*nc^2*zb^2))/(288*nc^2*zb) + 
        ((-1 + nc)*(1 + nc)*(-144 - 3232*nc^2 + 4344*nc^4 - 300*Pi^2 + 
           768*nc^2*Pi^2 - 468*nc^4*Pi^2 + 270*zb + 6464*nc^2*zb - 
           8670*nc^4*zb + 600*Pi^2*zb - 1536*nc^2*Pi^2*zb + 
           936*nc^4*Pi^2*zb - 666*zb^2 + 189*nc*zb^2 - 4980*nc^2*zb^2 - 
           45*nc^3*zb^2 + 7098*nc^4*zb^2 - 450*Pi^2*zb^2 + 
           1152*nc^2*Pi^2*zb^2 - 702*nc^4*Pi^2*zb^2 + 540*zb^3 - 45*nc*zb^3 + 
           1748*nc^2*zb^3 - 315*nc^3*zb^3 - 2772*nc^4*zb^3 + 150*Pi^2*zb^3 - 
           384*nc^2*Pi^2*zb^3 + 234*nc^4*Pi^2*zb^3 - 276*nc*zb^4 + 
           192*nc^3*zb^4))/(1152*nc^3*(-1 + zb)*zb))*PlusD[\[CapitalTau], 
        0] + ((-11*(-1 + nc)^2*(1 + nc)^2*nf*(2 - 2*zb + zb^2))/
         (48*nc^2*zb) + ((-1 + nc)*(1 + nc)*(18 + 206*nc^2 - 224*nc^4 - 
           36*zb - 412*nc^2*zb + 448*nc^4*zb + 6*zb^2 - 60*nc*zb^2 + 
           351*nc^2*zb^2 + 120*nc^3*zb^2 - 357*nc^4*zb^2 + 12*zb^3 + 
           60*nc*zb^3 - 145*nc^2*zb^3 - 120*nc^3*zb^3 + 133*nc^4*zb^3 - 
           16*nc*zb^4 + 32*nc^3*zb^4))/(96*nc^3*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 1] - (3*(-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*
        PlusD[\[CapitalTau], 2])/(8*nc^3*zb) + delta[\[CapitalTau]]*
       (((-1 + nc)*(1 + nc)*nf^2*(5 - 5*zb + 4*zb^2))/(108*nc*zb) + 
        ((-1 + nc)*(1 + nc)*nf*(-1282 + 4714*nc^2 + 378*Pi^2 - 
           570*nc^2*Pi^2 + 2654*zb - 9356*nc^2*zb - 756*Pi^2*zb + 
           1140*nc^2*Pi^2*zb - 1989*zb^2 - 630*nc*zb^2 + 8487*nc^2*zb^2 + 
           567*Pi^2*zb^2 - 855*nc^2*Pi^2*zb^2 + 617*zb^3 + 738*nc*zb^3 - 
           3845*nc^2*zb^3 - 189*Pi^2*zb^3 + 285*nc^2*Pi^2*zb^3 - 
           228*nc*zb^4))/(5184*nc^2*(-1 + zb)*zb) - 
        ((-1 + nc)*(1 + nc)*(-324 - 16808*nc^2 + 37124*nc^4 + 270*Pi^2 + 
           3132*nc^2*Pi^2 - 5622*nc^4*Pi^2 + 2484*zb + 35875*nc^2*zb - 
           73537*nc^4*zb - 522*Pi^2*zb - 6300*nc^2*Pi^2*zb + 
           11244*nc^4*Pi^2*zb - 6183*zb^2 - 1830*nc*zb^2 - 27684*nc^2*zb^2 + 
           28974*nc^3*zb^2 + 69327*nc^4*zb^2 + 63*Pi^2*zb^2 - 
           315*nc*Pi^2*zb^2 + 5427*nc^2*Pi^2*zb^2 + 2295*nc^3*Pi^2*zb^2 - 
           8964*nc^4*Pi^2*zb^2 + 4023*zb^3 + 3900*nc*zb^3 + 8617*nc^2*zb^3 - 
           37290*nc^3*zb^3 - 32914*nc^4*zb^3 + 189*Pi^2*zb^3 + 
           315*nc*Pi^2*zb^3 - 2259*nc^2*Pi^2*zb^3 - 2295*nc^3*Pi^2*zb^3 + 
           3342*nc^4*Pi^2*zb^3 + 544*nc*zb^4 + 21214*nc^3*zb^4 - 
           84*nc*Pi^2*zb^4 + 612*nc^3*Pi^2*zb^4 - 11016*Zeta[3] + 
           43632*nc^2*Zeta[3] - 28728*nc^4*Zeta[3] + 22032*zb*Zeta[3] - 
           87264*nc^2*zb*Zeta[3] + 57456*nc^4*zb*Zeta[3] - 
           16524*zb^2*Zeta[3] + 65448*nc^2*zb^2*Zeta[3] - 
           43092*nc^4*zb^2*Zeta[3] + 5508*zb^3*Zeta[3] - 21816*nc^2*zb^3*
            Zeta[3] + 14364*nc^4*zb^3*Zeta[3]))/(10368*nc^3*(-1 + zb)*zb))) + 
    G[1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(36*nc*zb) + 
        ((-1 + nc)*(1 + nc)*nf*(-112 + 288*nc^2 + 177*zb - 42*nc*zb - 
           317*nc^2*zb - 126*zb^2 + 30*nc*zb^2 + 196*nc^2*zb^2 - 4*nc*zb^3))/
         (288*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-144 - 2836*nc^2 + 4916*nc^4 - 
           312*Pi^2 + 768*nc^2*Pi^2 - 456*nc^4*Pi^2 + 765*zb - 1320*nc*zb + 
           6622*nc^2*zb + 3540*nc^3*zb - 10395*nc^4*zb + 690*Pi^2*zb - 
           36*nc*Pi^2*zb - 1716*nc^2*Pi^2*zb + 180*nc^3*Pi^2*zb + 
           1002*nc^4*Pi^2*zb - 1485*zb^2 + 2553*nc*zb^2 - 6054*nc^2*zb^2 - 
           5997*nc^3*zb^2 + 9147*nc^4*zb^2 - 567*Pi^2*zb^2 + 
           54*nc*Pi^2*zb^2 + 1422*nc^2*Pi^2*zb^2 - 270*nc^3*Pi^2*zb^2 - 
           819*nc^4*Pi^2*zb^2 + 864*zb^3 - 981*nc*zb^3 + 2268*nc^2*zb^3 + 
           3737*nc^3*zb^3 - 3668*nc^4*zb^3 + 189*Pi^2*zb^3 - 
           18*nc*Pi^2*zb^3 - 474*nc^2*Pi^2*zb^3 + 90*nc^3*Pi^2*zb^3 + 
           273*nc^4*Pi^2*zb^3 - 252*nc*zb^4 - 864*nc^3*zb^4))/
         (1152*nc^3*(-1 + zb)*zb))*PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)^2*(1 + nc)^2*nf*(16 - 18*zb + 9*zb^2))/(32*nc^2*zb) + 
        ((-1 + nc)*(1 + nc)*(54 + 420*nc^2 - 474*nc^4 + 18*zb + 110*nc*zb - 
           1086*nc^2*zb - 194*nc^3*zb + 1068*nc^4*zb - 159*zb^2 - 
           321*nc*zb^2 + 1101*nc^2*zb^2 + 573*nc^3*zb^2 - 942*nc^4*zb^2 + 
           87*zb^3 + 291*nc*zb^3 - 435*nc^2*zb^3 - 459*nc^3*zb^3 + 
           348*nc^4*zb^3 - 80*nc*zb^4 + 112*nc^3*zb^4))/(192*nc^3*(-1 + zb)*
          zb))*PlusD[\[CapitalTau], 1] - 
      ((-1 + nc)*(1 + nc)*(24 - 48*nc^2 + 24*nc^4 - 30*zb + 10*nc*zb + 
         60*nc^2*zb - 14*nc^3*zb - 30*nc^4*zb + 15*zb^2 - 5*nc*zb^2 - 
         30*nc^2*zb^2 + 7*nc^3*zb^2 + 15*nc^4*zb^2)*PlusD[\[CapitalTau], 2])/
       (32*nc^3*zb) + delta[\[CapitalTau]]*
       (((-1 + nc)*(1 + nc)*nf^2*(20 - 23*zb + 16*zb^2))/(216*nc*zb) + 
        ((-1 + nc)*(1 + nc)*nf*(778 - 7804*nc^2 - 456*Pi^2 + 564*nc^2*Pi^2 - 
           1090*zb - 776*nc*zb + 9112*nc^2*zb + 510*Pi^2*zb + 36*nc*Pi^2*zb - 
           636*nc^2*Pi^2*zb + 269*zb^2 + 1558*nc*zb^2 - 6683*nc^2*zb^2 - 
           255*Pi^2*zb^2 - 18*nc*Pi^2*zb^2 + 327*nc^2*Pi^2*zb^2 - 
           612*nc*zb^3))/(5184*nc^2*zb) - ((-1 + nc)*(1 + nc)*
          (108 - 7025*nc^2 + 51491*nc^4 + 459*Pi^2 + 3909*nc^2*Pi^2 - 
           5556*nc^4*Pi^2 - 15579*zb - 12509*nc*zb - 7214*nc^2*zb - 
           107685*nc^3*zb - 117055*nc^4*zb - 216*Pi^2*zb - 36*nc*Pi^2*zb - 
           10041*nc^2*Pi^2*zb - 2256*nc^3*Pi^2*zb + 12507*nc^4*Pi^2*zb + 
           22356*zb^2 + 6336*nc*zb^2 + 17748*nc^2*zb^2 + 212136*nc^3*zb^2 + 
           117738*nc^4*zb^2 - 756*Pi^2*zb^2 - 198*nc*Pi^2*zb^2 + 
           10251*nc^2*Pi^2*zb^2 + 6120*nc^3*Pi^2*zb^2 - 11061*nc^4*Pi^2*
            zb^2 - 6885*zb^3 + 2793*nc*zb^3 - 3509*nc^2*zb^3 - 
           160123*nc^3*zb^3 - 52174*nc^4*zb^3 + 513*Pi^2*zb^3 + 
           306*nc*Pi^2*zb^3 - 4119*nc^2*Pi^2*zb^3 - 4536*nc^3*Pi^2*zb^3 + 
           4110*nc^4*Pi^2*zb^3 + 3380*nc*zb^4 + 48888*nc^3*zb^4 - 
           72*nc*Pi^2*zb^4 + 1032*nc^3*Pi^2*zb^4 - 13608*Zeta[3] + 
           41040*nc^2*Zeta[3] - 28728*nc^4*Zeta[3] + 29808*zb*Zeta[3] + 
           1512*nc*zb*Zeta[3] - 91260*nc^2*zb*Zeta[3] + 9504*nc^3*zb*
            Zeta[3] + 62316*nc^4*zb*Zeta[3] - 24300*zb^2*Zeta[3] - 
           2268*nc*zb^2*Zeta[3] + 75330*nc^2*zb^2*Zeta[3] - 
           14256*nc^3*zb^2*Zeta[3] - 50382*nc^4*zb^2*Zeta[3] + 
           8100*zb^3*Zeta[3] + 756*nc*zb^3*Zeta[3] - 25110*nc^2*zb^3*
            Zeta[3] + 4752*nc^3*zb^3*Zeta[3] + 16794*nc^4*zb^3*Zeta[3]))/
         (10368*nc^3*(-1 + zb)*zb))) + G[1, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(24*nc*zb) - 
        ((-1 + nc)*(1 + nc)*nf*(-5 + 309*nc^2 + 146*zb - 24*nc*zb - 
           384*nc^2*zb - 121*zb^2 - 30*nc*zb^2 + 225*nc^2*zb^2 + 32*nc*zb^3))/
         (288*nc^2*zb) - ((-1 + nc)*(1 + nc)*(54 + 520*nc^2 - 8526*nc^4 + 
           384*Pi^2 - 1152*nc^2*Pi^2 + 720*nc^4*Pi^2 - 324*zb + 3558*nc*zb - 
           6652*nc^2*zb - 11886*nc^3*zb + 12096*nc^4*zb - 588*Pi^2*zb + 
           336*nc*Pi^2*zb + 1680*nc^2*Pi^2*zb - 576*nc^3*Pi^2*zb - 
           1020*nc^4*Pi^2*zb + 828*zb^2 - 2289*nc*zb^2 + 5474*nc^2*zb^2 + 
           12837*nc^3*zb^2 - 7590*nc^4*zb^2 + 294*Pi^2*zb^2 - 
           168*nc*Pi^2*zb^2 - 840*nc^2*Pi^2*zb^2 + 384*nc^3*Pi^2*zb^2 + 
           510*nc^4*Pi^2*zb^2 - 504*nc*zb^3 - 6544*nc^3*zb^3))/
         (2304*nc^3*zb))*PlusD[\[CapitalTau], 0] + 
      (((-1 + nc)*(1 + nc)*nf*(-15 + 19*nc^2 + 22*zb - 8*nc*zb - 26*nc^2*zb - 
           11*zb^2 + 4*nc*zb^2 + 13*nc^2*zb^2))/(48*nc^2*zb) - 
        ((-1 + nc)*(1 + nc)*(-63 - 204*nc^2 + 355*nc^4 - 51*zb - 132*nc*zb + 
           526*nc^2*zb + 28*nc^3*zb - 563*nc^4*zb + 72*zb^2 + 210*nc*zb^2 - 
           350*nc^2*zb^2 - 242*nc^3*zb^2 + 322*nc^4*zb^2 - 96*nc*zb^3 + 
           96*nc^3*zb^3))/(192*nc^3*zb))*PlusD[\[CapitalTau], 1] + 
      ((-1 + nc)*(1 + nc)*(32 - 88*nc^2 + 56*nc^4 - 62*zb + 56*nc*zb + 
         148*nc^2*zb - 64*nc^3*zb - 86*nc^4*zb + 31*zb^2 - 28*nc*zb^2 - 
         74*nc^2*zb^2 + 44*nc^3*zb^2 + 43*nc^4*zb^2)*PlusD[\[CapitalTau], 2])/
       (128*nc^3*zb) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf^2*(170 - 206*zb + 133*zb^2))/(1296*nc*zb) - 
        ((-1 + nc)*(1 + nc)*nf*(-108*nc^2 - 1650*zb - 19078*nc^2*zb - 
           1050*Pi^2*zb + 1506*nc^2*Pi^2*zb + 950*zb^2 + 1352*nc*zb^2 + 
           24830*nc^2*zb^2 + 1302*Pi^2*zb^2 - 1794*nc^2*Pi^2*zb^2 - 
           820*zb^3 + 1160*nc*zb^3 - 16912*nc^2*zb^3 - 651*Pi^2*zb^3 + 
           915*nc^2*Pi^2*zb^3 + 120*nc*zb^4))/(10368*nc^2*zb^2) + 
        ((-1 + nc)*(1 + nc)*(-216*nc^4 + 783*zb - 21354*nc^2*zb - 
           110625*nc^4*zb - 1701*Pi^2*zb - 6960*nc^2*Pi^2*zb + 
           13083*nc^4*Pi^2*zb - 7290*zb^2 + 89993*nc*zb^2 + 74488*nc^2*zb^2 + 
           334675*nc^3*zb^2 + 167450*nc^4*zb^2 - 936*Pi^2*zb^2 + 
           1530*nc*Pi^2*zb^2 + 13008*nc^2*Pi^2*zb^2 + 6204*nc^3*Pi^2*zb^2 - 
           18042*nc^4*Pi^2*zb^2 + 15876*zb^3 - 52558*nc*zb^3 - 
           75968*nc^2*zb^3 - 366950*nc^3*zb^3 - 121336*nc^4*zb^3 + 
           1638*Pi^2*zb^3 - 243*nc*Pi^2*zb^3 - 8673*nc^2*Pi^2*zb^3 - 
           9123*nc^3*Pi^2*zb^3 + 10803*nc^4*Pi^2*zb^3 - 216*zb^4 + 
           7448*nc*zb^4 - 432*nc^2*zb^4 + 194724*nc^3*zb^4 - 
           792*nc*Pi^2*zb^4 + 2712*nc^3*Pi^2*zb^4 + 16416*zb*Zeta[3] - 
           76032*nc^2*zb*Zeta[3] + 45792*nc^4*zb*Zeta[3] - 
           23544*zb^2*Zeta[3] + 6912*nc*zb^2*Zeta[3] + 105192*nc^2*zb^2*
            Zeta[3] - 33264*nc^3*zb^2*Zeta[3] - 64800*nc^4*zb^2*Zeta[3] + 
           11772*zb^3*Zeta[3] - 8640*nc*zb^3*Zeta[3] - 52596*nc^2*zb^3*
            Zeta[3] + 22248*nc^3*zb^3*Zeta[3] + 32400*nc^4*zb^3*Zeta[3]))/
         (20736*nc^3*zb^2))) + G[1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(36*nc*zb) + 
        ((-1 + nc)*(1 + nc)*nf*(-72 + 248*nc^2 + 137*zb - 12*nc*zb - 
           289*nc^2*zb - 100*zb^2 - 24*nc*zb^2 + 176*nc^2*zb^2 + 16*nc*zb^3))/
         (288*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-144 - 1764*nc^2 + 3844*nc^4 - 
           264*Pi^2 + 624*nc^2*Pi^2 - 360*nc^4*Pi^2 + 342*zb + 26*nc*zb + 
           5018*nc^2*zb + 3102*nc^3*zb - 8704*nc^4*zb + 594*Pi^2*zb - 
           132*nc*Pi^2*zb - 1404*nc^2*Pi^2*zb + 180*nc^3*Pi^2*zb + 
           810*nc^4*Pi^2*zb - 630*zb^2 + 243*nc*zb^2 - 5340*nc^2*zb^2 - 
           6411*nc^3*zb^2 + 8082*nc^4*zb^2 - 495*Pi^2*zb^2 + 
           198*nc*Pi^2*zb^2 + 1170*nc^2*Pi^2*zb^2 - 270*nc^3*Pi^2*zb^2 - 
           675*nc^4*Pi^2*zb^2 + 432*zb^3 - 9*nc*zb^3 + 2086*nc^2*zb^3 + 
           4873*nc^3*zb^3 - 3222*nc^4*zb^3 + 165*Pi^2*zb^3 - 
           66*nc*Pi^2*zb^3 - 390*nc^2*Pi^2*zb^3 + 90*nc^3*Pi^2*zb^3 + 
           225*nc^4*Pi^2*zb^3 - 260*nc*zb^4 - 1356*nc^3*zb^4))/
         (1152*nc^3*(-1 + zb)*zb))*PlusD[\[CapitalTau], 1] + 
      (-((-1 + nc)*(1 + nc)*nf*(-40 + 40*nc^2 + 46*zb - 8*nc*zb - 
            46*nc^2*zb - 23*zb^2 + 4*nc*zb^2 + 23*nc^2*zb^2))/(192*nc^2*zb) + 
        ((-1 + nc)*(1 + nc)*(54 + 332*nc^2 - 386*nc^4 + 18*zb + 190*nc*zb - 
           910*nc^2*zb - 98*nc^3*zb + 892*nc^4*zb - 153*zb^2 - 459*nc*zb^2 + 
           957*nc^2*zb^2 + 351*nc^3*zb^2 - 804*nc^4*zb^2 + 81*zb^3 + 
           357*nc*zb^3 - 379*nc^2*zb^3 - 325*nc^3*zb^3 + 298*nc^4*zb^3 - 
           88*nc*zb^4 + 88*nc^3*zb^4))/(384*nc^3*(-1 + zb)*zb))*
       PlusD[\[CapitalTau], 2] - ((-1 + nc)^2*(1 + nc)^2*
        (-3 + 3*nc^2 + 4*zb - 2*nc*zb - 4*nc^2*zb - 2*zb^2 + nc*zb^2 + 
         2*nc^2*zb^2)*PlusD[\[CapitalTau], 3])/(16*nc^3*zb) + 
      PlusD[\[CapitalTau], 0]*(((-1 + nc)*(1 + nc)*nf^2*
          (20 - 23*zb + 16*zb^2))/(216*nc*zb) + 
        ((-1 + nc)*(1 + nc)*nf*(89 - 2437*nc^2 - 144*Pi^2 + 180*nc^2*Pi^2 - 
           190*zb + 76*nc*zb + 2886*nc^2*zb + 162*Pi^2*zb - 
           198*nc^2*Pi^2*zb + 23*zb^2 + 292*nc*zb^2 - 2127*nc^2*zb^2 - 
           81*Pi^2*zb^2 + 99*nc^2*Pi^2*zb^2 - 28*nc*zb^3))/(1728*nc^2*zb) - 
        ((-1 + nc)*(1 + nc)*(-81 - 416*nc^2 + 29769*nc^4 + 378*Pi^2 + 
           2304*nc^2*Pi^2 - 3474*nc^4*Pi^2 + 2349*zb - 24288*nc*zb - 
           7308*nc^2*zb - 61988*nc^3*zb - 67985*nc^4*zb + 36*Pi^2*zb + 
           588*nc*Pi^2*zb - 5832*nc^2*Pi^2*zb - 1284*nc^3*Pi^2*zb + 
           7740*nc^4*Pi^2*zb - 6804*zb^2 + 33840*nc*zb^2 + 14682*nc^2*zb^2 + 
           125208*nc^3*zb^2 + 68826*nc^4*zb^2 - 900*Pi^2*zb^2 - 
           1710*nc*Pi^2*zb^2 + 5976*nc^2*Pi^2*zb^2 + 3582*nc^3*Pi^2*zb^2 - 
           6804*nc^4*Pi^2*zb^2 + 4536*zb^3 - 9360*nc*zb^3 - 6958*nc^2*zb^3 - 
           99508*nc^3*zb^3 - 30610*nc^4*zb^3 + 486*Pi^2*zb^3 + 
           1530*nc*Pi^2*zb^3 - 2448*nc^2*Pi^2*zb^3 - 2754*nc^3*Pi^2*zb^3 + 
           2538*nc^4*Pi^2*zb^3 - 192*nc*zb^4 + 33728*nc^3*zb^4 - 
           408*nc*Pi^2*zb^4 + 648*nc^3*Pi^2*zb^4 - 8640*Zeta[3] + 
           22032*nc^2*Zeta[3] - 13392*nc^4*Zeta[3] + 19008*zb*Zeta[3] - 
           2592*nc*zb*Zeta[3] - 49032*nc^2*zb*Zeta[3] + 7344*nc^3*zb*
            Zeta[3] + 30024*nc^4*zb*Zeta[3] - 15552*zb^2*Zeta[3] + 
           3888*nc*zb^2*Zeta[3] + 40500*nc^2*zb^2*Zeta[3] - 
           11016*nc^3*zb^2*Zeta[3] - 24948*nc^4*zb^2*Zeta[3] + 
           5184*zb^3*Zeta[3] - 1296*nc*zb^3*Zeta[3] - 13500*nc^2*zb^3*
            Zeta[3] + 3672*nc^3*zb^3*Zeta[3] + 8316*nc^4*zb^3*Zeta[3]))/
         (6912*nc^3*(-1 + zb)*zb)) + delta[\[CapitalTau]]*
       (((-1 + nc)*(1 + nc)*nf^2*(-51 + 6*Pi^2 + 66*zb - 6*Pi^2*zb - 
           49*zb^2 + 3*Pi^2*zb^2))/(648*nc*zb) - 
        ((-1 + nc)*(1 + nc)*nf*(7680 - 103920*nc^2 - 3444*Pi^2 + 
           11568*nc^2*Pi^2 - 3618*zb - 1568*nc*zb + 121482*nc^2*zb + 
           5928*Pi^2*zb - 1512*nc*Pi^2*zb - 13044*nc^2*Pi^2*zb + 2109*zb^2 + 
           15688*nc*zb^2 - 99465*nc^2*zb^2 - 4260*Pi^2*zb^2 + 
           1080*nc*Pi^2*zb^2 + 7908*nc^2*Pi^2*zb^2 - 5808*nc*zb^3 - 
           144*nc*Pi^2*zb^3 - 36720*Zeta[3] + 34992*nc^2*Zeta[3] + 
           39312*zb*Zeta[3] - 864*nc*zb*Zeta[3] - 41472*nc^2*zb*Zeta[3] - 
           19656*zb^2*Zeta[3] + 432*nc*zb^2*Zeta[3] + 22680*nc^2*zb^2*
            Zeta[3]))/(62208*nc^2*zb) - ((-1 + nc)*(1 + nc)*
          (-33615 - 473640*nc^2 - 3187545*nc^4 - 18900*Pi^2 - 
           209850*nc^2*Pi^2 + 518250*nc^4*Pi^2 - 6678*Pi^4 + 
           22680*nc^2*Pi^4 - 21762*nc^4*Pi^4 + 551205*zb - 1686840*nc*zb - 
           3533700*nc^2*zb - 12636840*nc^3*zb + 6845415*nc^4*zb + 
           63180*Pi^2*zb - 45960*nc*Pi^2*zb + 438330*nc^2*Pi^2*zb + 
           270840*nc^3*Pi^2*zb - 1089870*nc^4*Pi^2*zb + 14760*Pi^4*zb + 
           2160*nc*Pi^4*zb - 51912*nc^2*Pi^4*zb + 3600*nc^3*Pi^4*zb + 
           46728*nc^4*Pi^4*zb - 342630*zb^2 + 5032680*nc*zb^2 + 
           7691880*nc^2*zb^2 + 25712880*nc^3*zb^2 - 6919470*nc^4*zb^2 - 
           83430*Pi^2*zb^2 + 83970*nc*Pi^2*zb^2 - 361890*nc^2*Pi^2*zb^2 - 
           450450*nc^3*Pi^2*zb^2 + 942840*nc^4*Pi^2*zb^2 - 12123*Pi^4*zb^2 - 
           3240*nc*Pi^4*zb^2 + 43848*nc^2*Pi^4*zb^2 - 5400*nc^3*Pi^4*zb^2 - 
           37449*nc^4*Pi^4*zb^2 - 174960*zb^3 - 3836580*nc*zb^3 - 
           3684540*nc^2*zb^3 - 19714780*nc^3*zb^3 + 3261600*nc^4*zb^3 + 
           39150*Pi^2*zb^3 - 29970*nc*Pi^2*zb^3 + 133410*nc^2*Pi^2*zb^3 + 
           301770*nc^3*Pi^2*zb^3 - 371220*nc^4*Pi^2*zb^3 + 4041*Pi^4*zb^3 + 
           1080*nc*Pi^4*zb^3 - 14616*nc^2*Pi^4*zb^3 + 1800*nc^3*Pi^4*zb^3 + 
           12483*nc^4*Pi^4*zb^3 + 490740*nc*zb^4 + 6226580*nc^3*zb^4 - 
           8040*nc*Pi^2*zb^4 - 84720*nc^3*Pi^2*zb^4 - 252720*Zeta[3] - 
           665280*nc^2*Zeta[3] + 2248560*nc^4*Zeta[3] + 90720*zb*Zeta[3] - 
           1231200*nc*zb*Zeta[3] + 1975320*nc^2*zb*Zeta[3] + 
           1080000*nc^3*zb*Zeta[3] - 5180760*nc^4*zb*Zeta[3] + 
           223560*zb^2*Zeta[3] + 2212920*nc*zb^2*Zeta[3] - 
           2274480*nc^2*zb^2*Zeta[3] - 2494800*nc^3*zb^2*Zeta[3] + 
           4688280*nc^4*zb^2*Zeta[3] - 61560*zb^3*Zeta[3] - 
           1150200*nc*zb^3*Zeta[3] + 964440*nc^2*zb^3*Zeta[3] + 
           1751760*nc^3*zb^3*Zeta[3] - 1756080*nc^4*zb^3*Zeta[3] + 
           168480*nc*zb^4*Zeta[3] - 397440*nc^3*zb^4*Zeta[3]))/
         (622080*nc^3*(-1 + zb)*zb))) + delta[\[CapitalTau]]*
     (((-1 + nc)*(1 + nc)*Pi^2*(-1 + zb)*(14 - 24*nc + 5*nc^2 + 6*nc^3 + 
         5*zb - 8*nc*zb + 2*nc^2*zb + 2*nc^3*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(128*nc^3*Sqrt[1 - zb]*
        Sqrt[3 + zb]) - ((-1 + nc)*(1 + nc)*Pi^2*(-9*nc^2 - 4*nc*zb + 
         7*nc^2*zb + 3*nc^3*zb + 5*zb^2 - 8*nc*zb^2 + nc^2*zb^2 + 
         3*nc^3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(128*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(-2 - 2*nc^2 + 8*nc*zb + 2*nc^2*zb - 
         4*nc^3*zb - 4*nc*zb^2 - nc^2*zb^2 + 2*nc^3*zb^2)*
        J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(64*nc^3*zb) + 
      (3*(-1 + nc)*(1 + nc)*(1 + nc^2)*Pi^2*(2 - 2*zb + zb^2)*
        J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(64*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*(-1 + zb)*(14 - 24*nc + 5*nc^2 + 6*nc^3 + 5*zb - 
         8*nc*zb + 2*nc^2*zb + 2*nc^3*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(32*nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
      (3*(-1 + nc)*(1 + nc)*(-1 + zb)*(14 - 24*nc + 5*nc^2 + 6*nc^3 + 5*zb - 
         8*nc*zb + 2*nc^2*zb + 2*nc^3*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(64*nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
      ((-1 + nc)*(1 + nc)*(-9*nc^2 - 4*nc*zb + 7*nc^2*zb + 3*nc^3*zb + 
         5*zb^2 - 8*nc*zb^2 + nc^2*zb^2 + 3*nc^3*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(32*nc^3*zb) - 
      (3*(-1 + nc)*(1 + nc)*(-9*nc^2 - 4*nc*zb + 7*nc^2*zb + 3*nc^3*zb + 
         5*zb^2 - 8*nc*zb^2 + nc^2*zb^2 + 3*nc^3*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(64*nc^3*zb) + 
      ((-1 + nc)*(1 + nc)*(-2 - 2*nc^2 + 8*nc*zb + 2*nc^2*zb - 4*nc^3*zb - 
         4*nc*zb^2 - nc^2*zb^2 + 2*nc^3*zb^2)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(16*nc^3*zb) - 
      (3*(-1 + nc)*(1 + nc)*(-2 - 2*nc^2 + 8*nc*zb + 2*nc^2*zb - 4*nc^3*zb - 
         4*nc*zb^2 - nc^2*zb^2 + 2*nc^3*zb^2)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(32*nc^3*zb) - 
      (3*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*zb + zb^2)*
        J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
       (16*nc^3*zb) + (9*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*zb + zb^2)*
        J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/
       (32*nc^3*zb) + (-((-1 + nc)*(1 + nc)*(-15 + 26*nc^2)*nf)/(216*nc^2) + 
        ((-1 + nc)*(1 + nc)*nf^2)/(216*nc) - 
        ((-1 + nc)*(1 + nc)*(804*nc^2 - 1046*nc^4 + 81*Pi^2 - 198*nc^2*Pi^2 + 
           117*nc^4*Pi^2))/(1728*nc^3))*PlusD[1 - z, 3] + 
      ((-55*(-1 + nc)^2*(1 + nc)^2)/(576*nc) + (5*(-1 + nc)^2*(1 + nc)^2*nf)/
         (288*nc^2))*PlusD[1 - z, 4] + ((-1 + nc)^3*(1 + nc)^3*
        PlusD[1 - z, 5])/(64*nc^3) + ((-1 + nc)*(1 + nc)*nf^2*
        (116 - 45*Pi^2 - 157*zb + 36*Pi^2*zb + 54*Zeta[3] - 27*zb*Zeta[3]))/
       (5832*nc) + ((-1 + nc)*(1 + nc)*nf*(-575370 + 1523330*nc^2 + 
         65520*Pi^2 - 282120*nc^2*Pi^2 - 4104*Pi^4 + 9720*nc^2*Pi^4 + 
         1020105*zb + 157920*nc*zb - 3528525*nc^2*zb - 88020*Pi^2*zb - 
         37800*nc*Pi^2*zb + 495180*nc^2*Pi^2*zb + 6156*Pi^4*zb - 
         14580*nc^2*Pi^4*zb - 444735*zb^2 - 101760*nc*zb^2 + 
         2005195*nc^2*zb^2 + 22500*Pi^2*zb^2 + 44280*nc*Pi^2*zb^2 - 
         213060*nc^2*Pi^2*zb^2 - 2052*Pi^4*zb^2 + 4860*nc^2*Pi^4*zb^2 - 
         251360*nc*zb^3 - 13680*nc*Pi^2*zb^3 + 764640*Zeta[3] - 
         1769040*nc^2*Zeta[3] - 1308960*zb*Zeta[3] - 32400*nc*zb*Zeta[3] + 
         2890080*nc^2*zb*Zeta[3] + 544320*zb^2*Zeta[3] + 
         32400*nc*zb^2*Zeta[3] - 1121040*nc^2*zb^2*Zeta[3] - 
         8640*nc*zb^3*Zeta[3]))/(1866240*nc^2*(-1 + zb)) + 
      PlusD[1 - z, 1]*(-((-1 + nc)*(1 + nc)*nf^2*(-25 + 3*Pi^2))/(648*nc) + 
        ((-1 + nc)*(1 + nc)*nf*(2141 - 10345*nc^2 - 630*Pi^2 + 
           1398*nc^2*Pi^2 - 4248*Zeta[3] + 4248*nc^2*Zeta[3]))/(10368*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-48560*nc^2 + 358620*nc^4 + 42210*nc^2*Pi^2 - 
           72810*nc^4*Pi^2 + 1125*Pi^4 - 3690*nc^2*Pi^4 + 3357*nc^4*Pi^4 + 
           162360*nc^2*Zeta[3] - 304920*nc^4*Zeta[3]))/(103680*nc^3)) + 
      PlusD[1 - z, 2]*((-5*(-1 + nc)*(1 + nc)*nf^2)/(216*nc) - 
        ((-1 + nc)*(1 + nc)*nf*(195 - 773*nc^2 - 57*Pi^2 + 69*nc^2*Pi^2))/
         (1728*nc^2) + ((-1 + nc)*(1 + nc)*(2424*nc^2 - 5984*nc^4 - 
           627*nc^2*Pi^2 + 759*nc^4*Pi^2 + 2160*Zeta[3] - 6588*nc^2*Zeta[3] + 
           4428*nc^4*Zeta[3]))/(3456*nc^3)) - 
      ((-1 + nc)*(1 + nc)*(-36450 - 716040*nc^2 + 5183230*nc^4 - 42120*Pi^2 + 
         368190*nc^2*Pi^2 - 1134330*nc^4*Pi^2 - 2484*Pi^4 - 27432*nc^2*Pi^4 + 
         40068*nc^4*Pi^4 + 5178330*zb + 970290*nc*zb - 6828660*nc^2*zb - 
         23658810*nc^3*zb - 12338880*nc^4*zb + 77760*Pi^2*zb - 
         295830*nc*Pi^2*zb - 774090*nc^2*Pi^2*zb + 831690*nc^3*Pi^2*zb + 
         2081970*nc^4*Pi^2*zb - 2565*Pi^4*zb + 8100*nc*Pi^4*zb + 
         53622*nc^2*Pi^4*zb + 13500*nc^3*Pi^4*zb - 68013*nc^4*Pi^4*zb - 
         5141880*zb^2 - 1787850*nc*zb^2 + 7544700*nc^2*zb^2 + 
         27573270*nc^3*zb^2 + 7155650*nc^4*zb^2 - 34020*Pi^2*zb^2 + 
         396810*nc*Pi^2*zb^2 + 409140*nc^2*Pi^2*zb^2 - 1001250*nc^3*Pi^2*
          zb^2 - 947640*nc^4*Pi^2*zb^2 + 5049*Pi^4*zb^2 - 8100*nc*Pi^4*zb^2 - 
         26190*nc^2*Pi^4*zb^2 - 13500*nc^3*Pi^4*zb^2 + 27945*nc^4*Pi^4*zb^2 + 
         1115370*nc*zb^3 - 14540710*nc^3*zb^3 - 1620*Pi^2*zb^3 - 
         21840*nc*Pi^2*zb^3 - 3240*nc^2*Pi^2*zb^3 + 514380*nc^3*Pi^2*zb^3 + 
         2160*nc*Pi^4*zb^3 + 3600*nc^3*Pi^4*zb^3 + 87480*Zeta[3] + 
         3444120*nc^2*Zeta[3] - 11603520*nc^4*Zeta[3] + 349920*Pi^2*Zeta[3] - 
         1195560*nc^2*Pi^2*Zeta[3] + 988200*nc^4*Pi^2*Zeta[3] - 
         1229580*zb*Zeta[3] - 4145580*nc*zb*Zeta[3] - 4881060*nc^2*zb*
          Zeta[3] + 1031940*nc^3*zb*Zeta[3] + 18866520*nc^4*zb*Zeta[3] - 
         524880*Pi^2*zb*Zeta[3] + 1793340*nc^2*Pi^2*zb*Zeta[3] - 
         1482300*nc^4*Pi^2*zb*Zeta[3] + 1142100*zb^2*Zeta[3] + 
         4728780*nc*zb^2*Zeta[3] + 1436940*nc^2*zb^2*Zeta[3] - 
         1323540*nc^3*zb^2*Zeta[3] - 7263000*nc^4*zb^2*Zeta[3] + 
         174960*Pi^2*zb^2*Zeta[3] - 597780*nc^2*Pi^2*zb^2*Zeta[3] + 
         494100*nc^4*Pi^2*zb^2*Zeta[3] - 1067040*nc*zb^3*Zeta[3] + 
         358560*nc^3*zb^3*Zeta[3] - 1399680*Zeta[5] + 2799360*nc^2*Zeta[5] + 
         1399680*nc^4*Zeta[5] + 2099520*zb*Zeta[5] - 4199040*nc^2*zb*
          Zeta[5] - 2099520*nc^4*zb*Zeta[5] - 699840*zb^2*Zeta[5] + 
         1399680*nc^2*zb^2*Zeta[5] + 699840*nc^4*zb^2*Zeta[5]))/
       (1866240*nc^3*(-1 + zb)) + delta[zb]*
       (((-1 + nc)*(1 + nc)*nf^2*(-640 - 13770*Pi^2 + 837*Pi^4 - 
           5400*Zeta[3]))/(2099520*nc) - ((-1 + nc)*(1 + nc)*nf*
          (-5768145 + 14023445*nc^2 + 422685*Pi^2 - 2716905*nc^2*Pi^2 - 
           25758*Pi^4 + 83214*nc^2*Pi^4 + 4827600*Zeta[3] - 
           14288400*nc^2*Zeta[3] - 1040040*Pi^2*Zeta[3] + 1215000*nc^2*Pi^2*
            Zeta[3] + 4432320*Zeta[5] - 3732480*nc^2*Zeta[5]))/
         (16796160*nc^2) + ((-1 + nc)*(1 + nc)*(729672860*nc^4 + 
           9177840*nc^2*Pi^2 - 134936340*nc^4*Pi^2 - 3570966*nc^2*Pi^4 + 
           4093362*nc^4*Pi^4 - 40419*Pi^6 + 155682*nc^2*Pi^6 + 
           197793*nc^4*Pi^6 + 219905280*nc^2*Zeta[3] - 1200981600*nc^4*
            Zeta[3] - 57629880*nc^2*Pi^2*Zeta[3] + 116008200*nc^4*Pi^2*
            Zeta[3] + 97977600*Zeta[3]^2 - 401708160*nc^2*Zeta[3]^2 + 
           522547200*nc^4*Zeta[3]^2 + 215550720*nc^2*Zeta[5] - 
           413138880*nc^4*Zeta[5]))/(235146240*nc^3)) + 
      PlusD[1 - z, 0]*(((-1 + nc)*(1 + nc)*nf^2*(-116 + 45*Pi^2 - 
           54*Zeta[3]))/(5832*nc) + ((-1 + nc)*(1 + nc)*nf*
          (-230985 + 857245*nc^2 + 30060*Pi^2 - 146460*nc^2*Pi^2 - 
           2052*Pi^4 + 4860*nc^2*Pi^4 + 382320*Zeta[3] - 
           816480*nc^2*Zeta[3]))/(933120*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1485145*nc^4 + 90900*nc^2*Pi^2 - 
           299040*nc^4*Pi^2 - 7425*nc^2*Pi^4 + 11583*nc^4*Pi^4 + 
           868320*nc^2*Zeta[3] - 2793960*nc^4*Zeta[3] + 87480*Pi^2*Zeta[3] - 
           298890*nc^2*Pi^2*Zeta[3] + 247050*nc^4*Pi^2*Zeta[3] - 
           349920*Zeta[5] + 699840*nc^2*Zeta[5] + 349920*nc^4*Zeta[5]))/
         (466560*nc^3))) + delta[zb]*
     ((-((-1 + nc)*(1 + nc)*(-15 + 26*nc^2)*nf)/(216*nc^2) + 
        ((-1 + nc)*(1 + nc)*nf^2)/(216*nc) - 
        ((-1 + nc)*(1 + nc)*(804*nc^2 - 1046*nc^4 + 81*Pi^2 - 198*nc^2*Pi^2 + 
           117*nc^4*Pi^2))/(1728*nc^3))*PlusD[\[CapitalTau], 3] + 
      ((-55*(-1 + nc)^2*(1 + nc)^2)/(576*nc) + (5*(-1 + nc)^2*(1 + nc)^2*nf)/
         (288*nc^2))*PlusD[\[CapitalTau], 4] + 
      ((-1 + nc)^3*(1 + nc)^3*PlusD[\[CapitalTau], 5])/(64*nc^3) + 
      PlusD[\[CapitalTau], 1]*(-((-1 + nc)*(1 + nc)*nf^2*(-25 + 3*Pi^2))/
         (648*nc) + ((-1 + nc)*(1 + nc)*nf*(2141 - 10345*nc^2 - 630*Pi^2 + 
           1398*nc^2*Pi^2 - 4248*Zeta[3] + 4248*nc^2*Zeta[3]))/(10368*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-48560*nc^2 + 358620*nc^4 + 42210*nc^2*Pi^2 - 
           72810*nc^4*Pi^2 + 1125*Pi^4 - 3690*nc^2*Pi^4 + 3357*nc^4*Pi^4 + 
           162360*nc^2*Zeta[3] - 304920*nc^4*Zeta[3]))/(103680*nc^3)) + 
      PlusD[\[CapitalTau], 2]*((-5*(-1 + nc)*(1 + nc)*nf^2)/(216*nc) - 
        ((-1 + nc)*(1 + nc)*nf*(195 - 773*nc^2 - 57*Pi^2 + 69*nc^2*Pi^2))/
         (1728*nc^2) + ((-1 + nc)*(1 + nc)*(2424*nc^2 - 5984*nc^4 - 
           627*nc^2*Pi^2 + 759*nc^4*Pi^2 + 2160*Zeta[3] - 6588*nc^2*Zeta[3] + 
           4428*nc^4*Zeta[3]))/(3456*nc^3)) + PlusD[\[CapitalTau], 0]*
       (((-1 + nc)*(1 + nc)*nf^2*(-116 + 45*Pi^2 - 54*Zeta[3]))/(5832*nc) + 
        ((-1 + nc)*(1 + nc)*nf*(-230985 + 857245*nc^2 + 30060*Pi^2 - 
           146460*nc^2*Pi^2 - 2052*Pi^4 + 4860*nc^2*Pi^4 + 382320*Zeta[3] - 
           816480*nc^2*Zeta[3]))/(933120*nc^2) - 
        ((-1 + nc)*(1 + nc)*(1485145*nc^4 + 90900*nc^2*Pi^2 - 
           299040*nc^4*Pi^2 - 7425*nc^2*Pi^4 + 11583*nc^4*Pi^4 + 
           868320*nc^2*Zeta[3] - 2793960*nc^4*Zeta[3] + 87480*Pi^2*Zeta[3] - 
           298890*nc^2*Pi^2*Zeta[3] + 247050*nc^4*Pi^2*Zeta[3] - 
           349920*Zeta[5] + 699840*nc^2*Zeta[5] + 349920*nc^4*Zeta[5]))/
         (466560*nc^3)))
 
IIT[q, Q2, 0] = 0
 
IIT[q, Q2, 1] = 0
 
IIT[q, Q2, 2] = ((-1 + nc)*(1 + nc)*zb*(-429 + 45*Pi^2 + 357*zb - 
       45*Pi^2*zb - 136*zb^2 + 12*Pi^2*zb^2)*delta[\[CapitalTau]])/
     (864*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
      delta[\[CapitalTau]]*G[0, 0, zb])/(48*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, zb])/(48*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*G[1, 0, 0, zb])/
     (8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
      delta[\[CapitalTau]]*G[1, 1, 0, zb])/(4*nc) - 
    (5*(-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*G[1, 1, 1, zb])/
     (16*nc) - ((-1 + nc)*(1 + nc)*zb*(63 - 81*zb + 44*zb^2)*
      PlusD[\[CapitalTau], 0])/(144*nc*(-1 + zb)) + 
    G[1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 2*zb)*
        delta[\[CapitalTau]])/(8*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(8*nc)) + 
    G[1, 1, zb]*(-((-1 + nc)*(1 + nc)*(118 - 119*zb + 40*zb^2)*
         delta[\[CapitalTau]])/(96*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(4*nc)) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*zb*(63 - 81*zb + 44*zb^2)*
         delta[\[CapitalTau]])/(144*nc*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 0])/
       (48*nc*(-1 + zb))) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
      PlusD[\[CapitalTau], 1])/(48*nc*(-1 + zb)) + 
    G[1, zb]*(((-1 + nc)*(1 + nc)*(130 - 6*Pi^2 - 137*zb + 3*Pi^2*zb + 
         76*zb^2)*delta[\[CapitalTau]])/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 2*zb)*PlusD[\[CapitalTau], 0])/
       (8*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*PlusD[\[CapitalTau], 1])/(8*nc))
 
IIT[q, Q2, 3] = -((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
       delta[\[CapitalTau]]*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 0, 1, zb])/(576*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
      delta[\[CapitalTau]]*G[0, 0, 1, 0, zb])/(576*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-129 + 135*nc^2 + 129*zb - 135*nc^2*zb - 
       44*zb^2 + 39*nc^2*zb^2)*delta[\[CapitalTau]]*G[0, 0, 1, 1, zb])/
     (72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*zb*
      (15 - 15*zb + 4*zb^2)*delta[\[CapitalTau]]*G[0, 1, 0, 0, zb])/
     (192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-228 + 489*nc^2 + 
       228*zb - 489*nc^2*zb - 56*zb^2 + 128*nc^2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-687 + 738*nc^2 + 687*zb - 738*nc^2*zb - 
       164*zb^2 + 180*nc^2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 1, 0, zb])/
     (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-501 + 1557*nc^2 + 
       501*zb - 1557*nc^2*zb - 172*zb^2 + 420*nc^2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(9 + 3*nc^2 - 9*zb - 3*nc^2*zb + 2*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 + 3*nc^2 - 100*zb - 3*nc^2*zb + 
       40*zb^2 + 12*nc^2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 0, 0, zb])/
     (72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
      (33 + nc^2 - 33*zb - nc^2*zb + 12*zb^2 + 4*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(99 + 4*nc^2 - 99*zb - 4*nc^2*zb + 
       48*zb^2 + 16*nc^2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 1, 0, zb])/
     (48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
      (248 + 37*nc^2 - 248*zb - 37*nc^2*zb + 200*zb^2 + 148*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + nc^2 - 6*zb - nc^2*zb - 48*zb^2 + 
       4*nc^2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 2, 1, zb])/
     (144*nc^2*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(-2 + zb)*
      (11 - 11*zb + 8*zb^2)*delta[\[CapitalTau]]*G[2, 2, 1, 0, zb])/
     (72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
      (-7 + nc^2 + 7*zb - nc^2*zb + 32*zb^2 + 4*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 1, zb])/(48*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-5 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 0, 0, 0, zb])/(48*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 0, 0, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 0, 1, 0, zb])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-14 + 17*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 0, 1, 1, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 1, 0, 0, zb])/(32*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-16 + 33*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 1, 0, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-49 + 52*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 1, 1, 0, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-27 + 103*nc^2)*
      (-2 + zb)*delta[\[CapitalTau]]*G[1, 0, 1, 1, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*G[1, 0, 1, 2, 1, zb])/
     (6*nc^2) + ((-1 + nc)*(1 + nc)*(44 - 100*nc^2 - 22*zb + 59*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(34 - 108*nc^2 - 21*zb + 63*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(24 - 47*nc^2 - 10*zb + 28*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 0, 1, 0, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(42 - 94*nc^2 - 9*zb + 46*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(30 - 226*nc^2 - 15*zb + 155*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 1, 0, 0, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(38 - 182*nc^2 - 19*zb + 133*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-6 - 174*nc^2 - 5*zb + 159*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 - 10*nc^2 - 7*zb + 37*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 1, 1, 1, zb])/(32*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-4 + 7*nc^2 + 8*zb + 2*nc^2*zb)*delta[\[CapitalTau]]*
      G[1, 1, 1, 2, 1, zb])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(3*nc^2 + 2*zb + 3*nc^2*zb)*delta[\[CapitalTau]]*
      G[1, 1, 2, 1, 0, zb])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-16 + 20*nc^2 + 50*zb + 23*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 2, 1, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-6*nc^2 - 26*zb + 3*nc^2*zb)*delta[\[CapitalTau]]*
      G[1, 1, 2, 2, 1, zb])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*zb*delta[\[CapitalTau]]*G[1, 2, 1, 0, 0, zb])/4 + 
    ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb*delta[\[CapitalTau]]*
      G[1, 2, 1, 0, 1, zb])/(12*nc^2) + ((-1 + nc)*(1 + nc)*(7 + 12*nc^2)*zb*
      delta[\[CapitalTau]]*G[1, 2, 1, 1, 0, zb])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(28 + 37*nc^2)*zb*delta[\[CapitalTau]]*
      G[1, 2, 1, 1, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-14 + nc^2)*zb*delta[\[CapitalTau]]*
      G[1, 2, 1, 2, 1, zb])/(24*nc^2) - 
    (5*(-1 + nc)*(1 + nc)*zb*delta[\[CapitalTau]]*G[1, 2, 2, 1, 0, zb])/
     (12*nc^2) + ((-1 + nc)*(1 + nc)*(29 + 3*nc^2)*zb*delta[\[CapitalTau]]*
      G[1, 2, 2, 1, 1, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-5 + nc^2)*zb*delta[\[CapitalTau]]*
      G[1, 2, 2, 2, 1, zb])/(6*nc^2) + G[1, 0, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(16 - 165*nc^2 - 110*zb + 432*nc^2*zb + 
           140*zb^2 - 321*nc^2*zb^2 - 46*zb^3 + 74*nc^2*zb^3))/
         (96*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 0, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-572 + 1702*nc^2 + 1003*zb - 2015*nc^2*zb - 
         464*zb^2 + 592*nc^2*zb^2)*delta[\[CapitalTau]])/(576*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 0])/
       (4*nc^2)) + G[1, 0, 0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(144 - 586*nc^2 - 393*zb + 1491*nc^2*zb + 
           339*zb^2 - 1095*nc^2*zb^2 - 90*zb^3 + 250*nc^2*zb^3))/
         (288*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      (3*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 0])/
       (16*nc^2)) + G[1, 0, 0, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(36*nc) + 
        ((-1 + nc)*(1 + nc)*(190 - 936*nc^2 - 729*zb + 2499*nc^2*zb + 
           771*zb^2 - 1867*nc^2*zb^2 - 232*zb^3 + 432*nc^2*zb^3))/
         (576*nc^2*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[1, 2, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(92 + nc^2 - 80*zb - 8*nc^2*zb + 48*zb^2 + 
          16*nc^2*zb^2)*delta[\[CapitalTau]])/(48*nc^2) - 
      ((-1 + nc)*(1 + nc)*zb*PlusD[\[CapitalTau], 0])/4) + 
    G[1, 2, 2, 1, zb]*(-((-1 + nc)*(1 + nc)*(12 - 5*nc^2 - 42*zb + 
          5*nc^2*zb + 48*zb^2)*delta[\[CapitalTau]])/(48*nc^2) - 
      ((-1 + nc)*(1 + nc)*zb*PlusD[\[CapitalTau], 0])/(2*nc^2)) + 
    G[1, 2, 1, 1, zb]*(((-1 + nc)*(1 + nc)*(152 - 12*nc^2 - 226*zb - 
         57*nc^2*zb + 320*zb^2 + 168*nc^2*zb^2)*delta[\[CapitalTau]])/
       (288*nc^2) + ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*
        PlusD[\[CapitalTau], 0])/(4*nc^2)) + G[1, 1, 2, 1, zb]*
     (((-1 + nc)*(1 + nc)*(160 + 43*nc^2 - 140*zb - 44*nc^2*zb + 112*zb^2 + 
         52*nc^2*zb^2)*delta[\[CapitalTau]])/(144*nc^2) + 
      ((-1 + nc)*(1 + nc)*(nc^2 + zb + nc^2*zb)*PlusD[\[CapitalTau], 0])/
       (4*nc^2)) + G[1, 1, 0, 1, zb]*
     (((-1 + nc)*(1 + nc)*(310 + 1133*nc^2 - 68*zb - 1645*nc^2*zb - 
         104*zb^2 + 464*nc^2*zb^2)*delta[\[CapitalTau]])/(576*nc^2) - 
      ((-1 + nc)*(1 + nc)*(6 - 13*nc^2 - 3*zb + 8*nc^2*zb)*
        PlusD[\[CapitalTau], 0])/(8*nc^2)) + G[1, 1, 0, 0, zb]*
     (((-7*(-1 + nc)*(1 + nc)*nf*(-2 + zb))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(418 + 1574*nc^2 - 233*zb - 1987*nc^2*zb - 
           140*zb^2 + 588*nc^2*zb^2))/(576*nc^2))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(14 - 30*nc^2 - 7*zb + 18*nc^2*zb)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 1, 1, 1, zb]*
     (((23*(-1 + nc)*(1 + nc)*nf*(-2 + zb))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(950 - 2638*nc^2 - 559*zb - 877*nc^2*zb + 
           8*zb^2 + 472*nc^2*zb^2))/(1152*nc^2))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(10 - 18*nc^2 - 9*zb + 33*nc^2*zb)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + G[1, 1, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(72*nc) + 
        ((-1 + nc)*(1 + nc)*(1014 + 2154*nc^2 - 603*zb - 3909*nc^2*zb - 
           192*zb^2 + 1328*nc^2*zb^2))/(1152*nc^2))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(14 - 54*nc^2 - 7*zb + 41*nc^2*zb)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + 
    G[0, 1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
         (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(756 + 369*nc^2 - 
           486*zb - 963*nc^2*zb - 578*zb^2 + 454*nc^2*zb^2))/
         (1728*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 0])/(96*nc^2*(-1 + zb))) + 
    G[0, 0, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
         (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(396 + 915*nc^2 - 
           342*zb - 1617*nc^2*zb - 98*zb^2 + 768*nc^2*zb^2))/
         (1728*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^2*(-1 + zb))) + 
    G[0, 0, 0, zb]*((((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
         (216*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(1371 + 1209*nc^2 - 
           1155*zb - 2289*nc^2*zb - 492*zb^2 + 968*nc^2*zb^2))/
         (3456*nc^2*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 0])/(192*nc^2*(-1 + zb))) + 
    G[2, 2, 1, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(1568 + 365*nc^2 - 
         1568*zb - 527*nc^2*zb + 464*zb^2 + 296*nc^2*zb^2)*
        delta[\[CapitalTau]])/(864*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*PlusD[\[CapitalTau], 
         0])/(12*nc^2*(-1 + zb))) + G[2, 1, 0, zb]*
     (((-1 + nc)*(1 + nc)*(-2 + zb)*(992 + 825*nc^2 - 992*zb - 987*nc^2*zb + 
         464*zb^2 + 528*nc^2*zb^2)*delta[\[CapitalTau]])/
       (864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
        (20 + nc^2 - 20*zb - nc^2*zb + 8*zb^2 + 4*nc^2*zb^2)*
        PlusD[\[CapitalTau], 0])/(24*nc^2*(-1 + zb))) + 
    G[2, 1, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(1544 + 1299*nc^2 - 
          1544*zb - 1569*nc^2*zb + 464*zb^2 + 840*nc^2*zb^2)*
         delta[\[CapitalTau]])/(864*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(11 + 2*nc^2 - 11*zb - 2*nc^2*zb + 
         8*zb^2 + 8*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/
       (24*nc^2*(-1 + zb))) + G[0, 1, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*zb*(3 - 3*zb + 2*zb^2))/(36*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-108 + 3255*zb + 5109*nc^2*zb - 2823*zb^2 - 
           6513*nc^2*zb^2 - 500*zb^3 + 3728*nc^2*zb^3))/
         (3456*nc^2*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*zb*(-24 + 87*nc^2 + 24*zb - 87*nc^2*zb - 4*zb^2 + 
         22*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/(48*nc^2*(-1 + zb))) + 
    (-((-1 + nc)*(1 + nc)*nf*zb*(-7 + 7*zb + zb^2))/(72*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(474 + 7062*nc^2 - 495*Pi^2 + 675*nc^2*Pi^2 + 
         84*zb - 9564*nc^2*zb + 495*Pi^2*zb - 675*nc^2*Pi^2*zb - 430*zb^2 + 
         6050*nc^2*zb^2 - 132*Pi^2*zb^2 + 180*nc^2*Pi^2*zb^2))/
       (3456*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
    G[1, 0, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*(176 - 187*zb + 48*zb^2))/
         (864*nc) + ((-1 + nc)*(1 + nc)*(-6493 + 10719*nc^2 + 72*Pi^2 + 
           528*nc^2*Pi^2 + 12036*zb - 15918*nc^2*zb - 108*Pi^2*zb - 
           792*nc^2*Pi^2*zb - 4779*zb^2 + 8327*nc^2*zb^2 + 36*Pi^2*zb^2 + 
           264*nc^2*Pi^2*zb^2 - 764*zb^3 - 1488*nc^2*zb^3))/
         (3456*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(35 - 134*nc^2 - 126*zb + 369*nc^2*zb + 
           129*zb^2 - 281*nc^2*zb^2 - 38*zb^3 + 66*nc^2*zb^3))/
         (96*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 1])/
       (4*nc^2)) + G[1, 0, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(21 - 15*zb + 2*zb^2))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(-2392 + 8968*nc^2 - 84*Pi^2 + 612*nc^2*Pi^2 + 
           5361*zb - 15657*nc^2*zb + 126*Pi^2*zb - 918*nc^2*Pi^2*zb - 
           2373*zb^2 + 10605*nc^2*zb^2 - 42*Pi^2*zb^2 + 306*nc^2*Pi^2*zb^2 - 
           596*zb^3 - 2668*nc^2*zb^3))/(3456*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(78 - 264*nc^2 - 255*zb + 
         711*nc^2*zb + 249*zb^2 - 543*nc^2*zb^2 - 72*zb^3 + 128*nc^2*zb^3)*
        PlusD[\[CapitalTau], 0])/(192*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 1])/
       (4*nc^2)) + G[1, 2, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(1024 + 604*nc^2 - 1094*zb - 608*nc^2*zb + 
          12*Pi^2*zb - 21*nc^2*Pi^2*zb + 232*zb^2 + 346*nc^2*zb^2)*
         delta[\[CapitalTau]])/(432*nc^2) - 
      ((-1 + nc)*(1 + nc)*(4 + nc^2 - 14*zb - 8*nc^2*zb + 16*zb^2 + 
         16*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/(48*nc^2) - 
      ((-1 + nc)*(1 + nc)*zb*PlusD[\[CapitalTau], 1])/4) + 
    G[1, 1, 0, zb]*((((-1 + nc)*(1 + nc)*nf*(121 - 74*zb + 6*zb^2))/
         (432*nc) - ((-1 + nc)*(1 + nc)*(25654 - 34462*nc^2 + 144*Pi^2 - 
           1968*nc^2*Pi^2 - 22271*zb + 32579*nc^2*zb - 168*Pi^2*zb + 
           1272*nc^2*Pi^2*zb - 248*zb^2 - 14408*nc^2*zb^2))/(6912*nc^2))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(22 + 160*nc^2 + 13*zb - 
         242*nc^2*zb - 32*zb^2 + 76*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/
       (96*nc^2) + ((-1 + nc)*(1 + nc)*(14 - 24*nc^2 - 7*zb + 15*nc^2*zb)*
        PlusD[\[CapitalTau], 1])/(16*nc^2)) + 
    G[1, 1, 1, zb]*((((-1 + nc)*(1 + nc)*nf*(-50 - 137*zb + 144*zb^2))/
         (864*nc) + ((-1 + nc)*(1 + nc)*(21358 - 64170*nc^2 + 420*Pi^2 - 
           1908*nc^2*Pi^2 - 16757*zb + 64905*nc^2*zb - 114*Pi^2*zb + 
           1578*nc^2*Pi^2*zb + 808*zb^2 - 33736*nc^2*zb^2))/(6912*nc^2))*
       delta[\[CapitalTau]] + (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(8*nc) + 
        ((-1 + nc)*(1 + nc)*(-6 - 102*nc^2 + 41*zb - 153*nc^2*zb - 32*zb^2 + 
           64*nc^2*zb^2))/(128*nc^2))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*
        PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[0, 0, zb]*((((-1 + nc)*(1 + nc)*nf*zb*(186 - 240*zb + 113*zb^2))/
         (1296*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-16419 + 34293*nc^2 + 
           270*Pi^2 + 1980*nc^2*Pi^2 + 19326*zb - 39270*nc^2*zb - 
           270*Pi^2*zb - 1980*nc^2*Pi^2*zb - 124*zb^2 + 16544*nc^2*zb^2 + 
           72*Pi^2*zb^2 + 528*nc^2*Pi^2*zb^2))/(10368*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/(288*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*zb*(186 + 45*nc^2 - 132*zb - 207*nc^2*zb - 
           102*zb^2 + 104*nc^2*zb^2))/(576*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*
        (15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 1])/(24*nc^2*(-1 + zb))) + 
    G[0, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*zb*(105 - 123*zb + 38*zb^2))/
         (864*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1830 + 28974*nc^2 - 
           315*Pi^2 + 2295*nc^2*Pi^2 + 3900*zb - 37290*nc^2*zb + 
           315*Pi^2*zb - 2295*nc^2*Pi^2*zb + 544*zb^2 + 21214*nc^2*zb^2 - 
           84*Pi^2*zb^2 + 612*nc^2*Pi^2*zb^2))/(10368*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*zb*(63 - 15*nc^2 - 15*zb - 
         105*nc^2*zb - 92*zb^2 + 64*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/
       (384*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*
        (15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 1])/(24*nc^2*(-1 + zb))) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(-706 - 604*nc^2 + 96*Pi^2 + 
          7*nc^2*Pi^2 + 706*zb + 502*nc^2*zb - 96*Pi^2*zb - 7*nc^2*Pi^2*zb - 
          360*nc^2*zb^2 + 24*Pi^2*zb^2 + 28*nc^2*Pi^2*zb^2)*
         delta[\[CapitalTau]])/(864*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(156 + 275*nc^2 - 156*zb - 329*nc^2*zb + 
         176*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/(288*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*PlusD[\[CapitalTau], 
         1])/(24*(-1 + zb))) + 
    (-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/(288*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(71 + 277*nc^2 - 143*zb - 205*nc^2*zb + 
         140*zb^2 + 36*nc^2*zb^2))/(768*nc^2*(-1 + zb)))*
     PlusD[\[CapitalTau], 2] - ((-1 + nc)^2*(1 + nc)^2*zb*
      (15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 3])/(96*nc^2*(-1 + zb)) + 
    PlusD[\[CapitalTau], 0]*(-((-1 + nc)*(1 + nc)*nf*zb*(-3 + 2*zb)*
         (-51 + 8*zb))/(648*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(31569 + 44323*nc^2 - 273*Pi^2 - 93*nc^2*Pi^2 - 
         34863*zb - 49873*nc^2*zb + 453*Pi^2*zb - 195*nc^2*Pi^2*zb + 
         3270*zb^2 + 25838*nc^2*zb^2 - 364*Pi^2*zb^2 + 32*nc^2*Pi^2*zb^2 + 
         3240*Zeta[3] - 9180*nc^2*Zeta[3] - 3240*zb*Zeta[3] + 
         9180*nc^2*zb*Zeta[3] + 864*zb^2*Zeta[3] - 2448*nc^2*zb^2*Zeta[3]))/
       (6912*nc^2*(-1 + zb))) + delta[\[CapitalTau]]*
     (((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + zb)*Sqrt[3 + zb]*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(64*nc^2*Sqrt[1 - zb]) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(-4 + 3*nc^2 - 8*zb + 3*nc^2*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
       (128*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*Pi^2*(-2 + zb)*
        J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(32*nc^2) - 
      ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*Sqrt[3 + zb]*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
       (16*nc^2*Sqrt[1 - zb]) + (3*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*
        (-1 + zb)*Sqrt[3 + zb]*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
         (1 - zb)^(-1)])/(32*nc^2*Sqrt[1 - zb]) + 
      ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2 - 8*zb + 3*nc^2*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(32*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(-4 + 3*nc^2 - 8*zb + 3*nc^2*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(64*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(8*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*nf*zb*(-3948 + 945*Pi^2 + 2544*zb - 1107*Pi^2*zb + 
         6284*zb^2 + 342*Pi^2*zb^2 + 810*Zeta[3] - 810*zb*Zeta[3] + 
         216*zb^2*Zeta[3]))/(46656*nc*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(97029 - 2365881*nc^2 - 29583*Pi^2 + 
         83169*nc^2*Pi^2 + 810*Pi^4 + 1350*nc^2*Pi^4 - 178785*zb + 
         2757327*nc^2*zb + 39681*Pi^2*zb - 100125*nc^2*Pi^2*zb - 
         810*Pi^4*zb - 1350*nc^2*Pi^4*zb + 111537*zb^2 - 1454071*nc^2*zb^2 - 
         2184*Pi^2*zb^2 + 51438*nc^2*Pi^2*zb^2 + 216*Pi^4*zb^2 + 
         360*nc^2*Pi^4*zb^2 - 414558*Zeta[3] + 103194*nc^2*Zeta[3] + 
         472878*zb*Zeta[3] - 132354*nc^2*zb*Zeta[3] - 106704*zb^2*Zeta[3] + 
         35856*nc^2*zb^2*Zeta[3]))/(186624*nc^2*(-1 + zb))) + 
    G[1, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*(-12 - 15*zb + 16*zb^2))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(3558 - 11886*nc^2 + 336*Pi^2 - 576*nc^2*Pi^2 - 
           2289*zb + 12837*nc^2*zb - 168*Pi^2*zb + 384*nc^2*Pi^2*zb - 
           504*zb^2 - 6544*nc^2*zb^2))/(2304*nc^2))*PlusD[\[CapitalTau], 0] + 
      (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(12*nc) - 
        ((-1 + nc)*(1 + nc)*(-66 + 14*nc^2 + 105*zb - 121*nc^2*zb - 48*zb^2 + 
           48*nc^2*zb^2))/(96*nc^2))*PlusD[\[CapitalTau], 1] + 
      ((-1 + nc)*(1 + nc)*(14 - 16*nc^2 - 7*zb + 11*nc^2*zb)*
        PlusD[\[CapitalTau], 2])/(32*nc^2) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf*(169 + 145*zb + 15*zb^2))/(1296*nc) + 
        ((-1 + nc)*(1 + nc)*(89993 + 334675*nc^2 + 1530*Pi^2 + 
           6204*nc^2*Pi^2 - 52558*zb - 366950*nc^2*zb - 243*Pi^2*zb - 
           9123*nc^2*Pi^2*zb + 7448*zb^2 + 194724*nc^2*zb^2 - 792*Pi^2*zb^2 + 
           2712*nc^2*Pi^2*zb^2 + 6912*Zeta[3] - 33264*nc^2*Zeta[3] - 
           8640*zb*Zeta[3] + 22248*nc^2*zb*Zeta[3]))/(20736*nc^2))) + 
    G[0, zb]*((((-1 + nc)*(1 + nc)*nf*zb*(105 - 123*zb + 38*zb^2))/
         (864*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-3114 + 10074*nc^2 - 
           135*Pi^2 + 675*nc^2*Pi^2 + 3870*zb - 12018*nc^2*zb + 135*Pi^2*zb - 
           675*nc^2*Pi^2*zb - 168*zb^2 + 5776*nc^2*zb^2 - 36*Pi^2*zb^2 + 
           180*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)*(1 + nc)*zb*
        (177 - 321*nc^2 - 33*zb + 33*nc^2*zb - 276*zb^2 + 68*nc^2*zb^2)*
        PlusD[\[CapitalTau], 1])/(1152*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 2])/(192*nc^2*(-1 + zb)) + 
      delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*nf*zb*(176 + 45*Pi^2 - 
            32*zb - 45*Pi^2*zb - 172*zb^2 + 12*Pi^2*zb^2))/
         (5184*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(187581 + 453927*nc^2 - 
           702*Pi^2 + 1926*nc^2*Pi^2 - 220494*zb - 495282*nc^2*zb + 
           1998*Pi^2*zb - 4842*nc^2*Pi^2*zb + 50694*zb^2 + 242318*nc^2*zb^2 - 
           180*Pi^2*zb^2 + 1116*nc^2*Pi^2*zb^2 - 11340*Zeta[3] - 
           71280*nc^2*Zeta[3] + 11340*zb*Zeta[3] + 71280*nc^2*zb*Zeta[3] - 
           3024*zb^2*Zeta[3] - 19008*nc^2*zb^2*Zeta[3]))/
         (62208*nc^2*(-1 + zb)))) + G[1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(21 - 15*zb + 2*zb^2))/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(-1320 + 3540*nc^2 - 36*Pi^2 + 180*nc^2*Pi^2 + 
           2553*zb - 5997*nc^2*zb + 54*Pi^2*zb - 270*nc^2*Pi^2*zb - 
           981*zb^2 + 3737*nc^2*zb^2 - 18*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2 - 
           252*zb^3 - 864*nc^2*zb^3))/(1152*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((-1 + nc)*(1 + nc)*(110 - 194*nc^2 - 
         321*zb + 573*nc^2*zb + 291*zb^2 - 459*nc^2*zb^2 - 80*zb^3 + 
         112*nc^2*zb^3)*PlusD[\[CapitalTau], 1])/(192*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 2])/
       (32*nc^2) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf*(388 - 18*Pi^2 - 779*zb + 9*Pi^2*zb + 
            306*zb^2))/(2592*nc) - ((-1 + nc)*(1 + nc)*
          (-12509 - 107685*nc^2 - 36*Pi^2 - 2256*nc^2*Pi^2 + 6336*zb + 
           212136*nc^2*zb - 198*Pi^2*zb + 6120*nc^2*Pi^2*zb + 2793*zb^2 - 
           160123*nc^2*zb^2 + 306*Pi^2*zb^2 - 4536*nc^2*Pi^2*zb^2 + 
           3380*zb^3 + 48888*nc^2*zb^3 - 72*Pi^2*zb^3 + 1032*nc^2*Pi^2*zb^3 + 
           1512*Zeta[3] + 9504*nc^2*Zeta[3] - 2268*zb*Zeta[3] - 
           14256*nc^2*zb*Zeta[3] + 756*zb^2*Zeta[3] + 4752*nc^2*zb^2*
            Zeta[3]))/(10368*nc^2*(-1 + zb)))) + 
    G[1, zb]*((((-1 + nc)*(1 + nc)*nf*(-3 - 6*zb + 4*zb^2))/(72*nc) + 
        ((-1 + nc)*(1 + nc)*(26 + 3102*nc^2 - 132*Pi^2 + 180*nc^2*Pi^2 + 
           243*zb - 6411*nc^2*zb + 198*Pi^2*zb - 270*nc^2*Pi^2*zb - 9*zb^2 + 
           4873*nc^2*zb^2 - 66*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2 - 260*zb^3 - 
           1356*nc^2*zb^3))/(1152*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
      (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(190 - 98*nc^2 - 459*zb + 351*nc^2*zb + 
           357*zb^2 - 325*nc^2*zb^2 - 88*zb^3 + 88*nc^2*zb^3))/
         (384*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 2] - 
      ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*PlusD[\[CapitalTau], 3])/(16*nc^2) + 
      PlusD[\[CapitalTau], 0]*
       (-((-1 + nc)*(1 + nc)*nf*(-19 - 73*zb + 7*zb^2))/(432*nc) - 
        ((-1 + nc)*(1 + nc)*(-12144 - 30994*nc^2 + 294*Pi^2 - 642*nc^2*Pi^2 + 
           16920*zb + 62604*nc^2*zb - 855*Pi^2*zb + 1791*nc^2*Pi^2*zb - 
           4680*zb^2 - 49754*nc^2*zb^2 + 765*Pi^2*zb^2 - 1377*nc^2*Pi^2*
            zb^2 - 96*zb^3 + 16864*nc^2*zb^3 - 204*Pi^2*zb^3 + 
           324*nc^2*Pi^2*zb^3 - 1296*Zeta[3] + 3672*nc^2*Zeta[3] + 
           1944*zb*Zeta[3] - 5508*nc^2*zb*Zeta[3] - 648*zb^2*Zeta[3] + 
           1836*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb))) + 
      delta[\[CapitalTau]]*(((-1 + nc)*(1 + nc)*nf*(196 + 189*Pi^2 - 
           1961*zb - 135*Pi^2*zb + 726*zb^2 + 18*Pi^2*zb^2 + 108*Zeta[3] - 
           54*zb*Zeta[3]))/(7776*nc) - ((-1 + nc)*(1 + nc)*
          (-168684 - 1263684*nc^2 - 4596*Pi^2 + 27084*nc^2*Pi^2 + 216*Pi^4 + 
           360*nc^2*Pi^4 + 503268*zb + 2571288*nc^2*zb + 8397*Pi^2*zb - 
           45045*nc^2*Pi^2*zb - 324*Pi^4*zb - 540*nc^2*Pi^4*zb - 
           383658*zb^2 - 1971478*nc^2*zb^2 - 2997*Pi^2*zb^2 + 
           30177*nc^2*Pi^2*zb^2 + 108*Pi^4*zb^2 + 180*nc^2*Pi^4*zb^2 + 
           49074*zb^3 + 622658*nc^2*zb^3 - 804*Pi^2*zb^3 - 
           8472*nc^2*Pi^2*zb^3 - 123120*Zeta[3] + 108000*nc^2*Zeta[3] + 
           221292*zb*Zeta[3] - 249480*nc^2*zb*Zeta[3] - 115020*zb^2*Zeta[3] + 
           175176*nc^2*zb^2*Zeta[3] + 16848*zb^3*Zeta[3] - 
           39744*nc^2*zb^3*Zeta[3]))/(62208*nc^2*(-1 + zb))))
 
IIT[q, Q2bar, 0] = 0
 
IIT[q, Q2bar, 1] = 0
 
IIT[q, Q2bar, 2] = ((-1 + nc)*(1 + nc)*zb*(-429 + 45*Pi^2 + 357*zb - 
       45*Pi^2*zb - 136*zb^2 + 12*Pi^2*zb^2)*delta[\[CapitalTau]])/
     (864*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
      delta[\[CapitalTau]]*G[0, 0, zb])/(48*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, zb])/(48*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*G[1, 0, 0, zb])/
     (8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
      delta[\[CapitalTau]]*G[1, 1, 0, zb])/(4*nc) - 
    (5*(-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*G[1, 1, 1, zb])/
     (16*nc) - ((-1 + nc)*(1 + nc)*zb*(63 - 81*zb + 44*zb^2)*
      PlusD[\[CapitalTau], 0])/(144*nc*(-1 + zb)) + 
    G[1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 2*zb)*
        delta[\[CapitalTau]])/(8*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(8*nc)) + 
    G[1, 1, zb]*(-((-1 + nc)*(1 + nc)*(118 - 119*zb + 40*zb^2)*
         delta[\[CapitalTau]])/(96*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(4*nc)) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*zb*(63 - 81*zb + 44*zb^2)*
         delta[\[CapitalTau]])/(144*nc*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 0])/
       (48*nc*(-1 + zb))) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
      PlusD[\[CapitalTau], 1])/(48*nc*(-1 + zb)) + 
    G[1, zb]*(((-1 + nc)*(1 + nc)*(130 - 6*Pi^2 - 137*zb + 3*Pi^2*zb + 
         76*zb^2)*delta[\[CapitalTau]])/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 2*zb)*PlusD[\[CapitalTau], 0])/
       (8*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*PlusD[\[CapitalTau], 1])/(8*nc))
 
IIT[q, Q2bar, 3] = -((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*delta[\[CapitalTau]]*G[0, 0, 0, 0, zb])/
     (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*zb*
      (15 - 15*zb + 4*zb^2)*delta[\[CapitalTau]]*G[0, 0, 0, 1, zb])/
     (576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*zb*
      (15 - 15*zb + 4*zb^2)*delta[\[CapitalTau]]*G[0, 0, 1, 0, zb])/
     (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(234 + 147*nc^2 - 234*zb - 
       147*nc^2*zb + 96*zb^2 + 32*nc^2*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, 1, 1, zb])/(144*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
      delta[\[CapitalTau]]*G[0, 1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-12 + 435*nc^2 + 12*zb - 435*nc^2*zb - 8*zb^2 + 
       116*nc^2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 0, 1, zb])/
     (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(549 + 429*nc^2 - 549*zb - 
       429*nc^2*zb + 156*zb^2 + 100*nc^2*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(1035 + 1173*nc^2 - 1035*zb - 1173*nc^2*zb + 
       372*zb^2 + 284*nc^2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 1, 1, zb])/
     (576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-18 + 15*nc^2 + 18*zb - 
       15*nc^2*zb + 4*nc^2*zb^2)*delta[\[CapitalTau]]*G[0, 1, 2, 1, zb])/
     (72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
      (-100 + 53*nc^2 + 100*zb - 53*nc^2*zb - 40*zb^2 + 32*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(-66 + 35*nc^2 + 66*zb - 35*nc^2*zb - 
       24*zb^2 + 20*nc^2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 0, 1, zb])/
     (48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
      (-198 + 107*nc^2 + 198*zb - 107*nc^2*zb - 96*zb^2 + 80*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 0, zb])/(96*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(-248 + 161*nc^2 + 248*zb - 161*nc^2*zb - 
       200*zb^2 + 248*nc^2*zb^2)*delta[\[CapitalTau]]*G[2, 1, 1, 1, zb])/
     (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
      (3 - 2*nc^2 - 3*zb + 2*nc^2*zb - 24*zb^2 + 10*nc^2*zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + 
    (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*(11 - 11*zb + 8*zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 0, zb])/(144*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(14 - 5*nc^2 - 14*zb + 5*nc^2*zb - 
       64*zb^2 + 40*nc^2*zb^2)*delta[\[CapitalTau]]*G[2, 2, 1, 1, zb])/
     (96*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-10 + 3*nc^2)*(-2 + zb)*
      (1 - zb + 4*zb^2)*delta[\[CapitalTau]]*G[2, 2, 2, 1, zb])/
     (72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*(-2 + zb)*
      delta[\[CapitalTau]]*G[1, 0, 0, 0, 0, zb])/(48*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 0, 0, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 0, 1, 0, zb])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(10 + 11*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 0, 1, 1, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 1, 0, 0, zb])/(32*nc^2) - 
    (29*(-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 1, 0, 1, zb])/48 - ((-1 + nc)*(1 + nc)*(35 + 31*nc^2)*(-2 + zb)*
      delta[\[CapitalTau]]*G[1, 0, 1, 1, 0, zb])/(48*nc^2) + 
    ((-1 + nc)*(1 + nc)*(53 + 83*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 1, 1, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 1, 2, 1, zb])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(44 - 100*nc^2 - 22*zb + 59*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 0, 0, 0, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(34 - 108*nc^2 - 13*zb + 61*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 0, 0, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(24 - 47*nc^2 - 14*zb + 29*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 0, 1, 0, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(2 - 84*nc^2 - 13*zb + 47*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 0, 1, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(270 - 286*nc^2 - 135*zb + 185*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 1, 0, 0, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(182 - 218*nc^2 - 91*zb + 151*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 1, 0, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(314 - 254*nc^2 - 149*zb + 195*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 1, 1, 0, zb])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(30 - 18*nc^2 - 7*zb + 37*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 1, 1, 1, zb])/(32*nc^2) - 
    ((-1 + nc)*(1 + nc)*(4 + 5*nc^2 - 8*zb + 6*nc^2*zb)*delta[\[CapitalTau]]*
      G[1, 1, 1, 2, 1, zb])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(3*nc^2 - 2*zb + 4*nc^2*zb)*delta[\[CapitalTau]]*
      G[1, 1, 2, 1, 0, zb])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(8 + 6*nc^2 - 25*zb + 24*nc^2*zb)*
      delta[\[CapitalTau]]*G[1, 1, 2, 1, 1, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(3*nc^2 - 13*zb + 5*nc^2*zb)*delta[\[CapitalTau]]*
      G[1, 1, 2, 2, 1, zb])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*zb*delta[\[CapitalTau]]*G[1, 2, 1, 0, 0, zb])/4 + 
    ((-1 + nc)*(1 + nc)*(2 + 5*nc^2)*zb*delta[\[CapitalTau]]*
      G[1, 2, 1, 0, 1, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-14 + 31*nc^2)*zb*delta[\[CapitalTau]]*
      G[1, 2, 1, 1, 0, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-28 + 51*nc^2)*zb*delta[\[CapitalTau]]*
      G[1, 2, 1, 1, 1, zb])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-7 + 3*nc^2)*zb*
      delta[\[CapitalTau]]*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - 
    (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*zb*delta[\[CapitalTau]]*
      G[1, 2, 2, 1, 0, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-58 + 35*nc^2)*zb*delta[\[CapitalTau]]*
      G[1, 2, 2, 1, 1, zb])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-10 + 3*nc^2)*zb*
      delta[\[CapitalTau]]*G[1, 2, 2, 2, 1, zb])/(12*nc^2) + 
    G[1, 0, 1, 1, zb]*(((-1 + nc)*(1 + nc)*(740 + 1374*nc^2 - 589*zb - 
         1617*nc^2*zb + 272*zb^2 + 408*nc^2*zb^2)*delta[\[CapitalTau]])/
       (576*nc^2) - (11*(-1 + nc)*(1 + nc)*(-2 + zb)*PlusD[\[CapitalTau], 0])/
       16) + G[1, 0, 1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(64 - 177*nc^2 - 182*zb + 450*nc^2*zb + 
           164*zb^2 - 327*nc^2*zb^2 - 46*zb^3 + 74*nc^2*zb^3))/
         (96*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 0, 0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(-550*nc^2 - 177*zb + 1437*nc^2*zb + 267*zb^2 - 
           1077*nc^2*zb^2 - 90*zb^3 + 250*nc^2*zb^3))/(288*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + (3*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 0, 0, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(36*nc) + 
        ((-1 + nc)*(1 + nc)*(190 - 936*nc^2 - 729*zb + 2499*nc^2*zb + 
           771*zb^2 - 1867*nc^2*zb^2 - 232*zb^3 + 432*nc^2*zb^3))/
         (576*nc^2*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[1, 2, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(-92 + 47*nc^2 + 80*zb - 48*nc^2*zb - 48*zb^2 + 
          40*nc^2*zb^2)*delta[\[CapitalTau]])/(48*nc^2) - 
      ((-1 + nc)*(1 + nc)*zb*PlusD[\[CapitalTau], 0])/4) + 
    G[1, 2, 2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-12 + nc^2 + 42*zb - 
          16*nc^2*zb - 48*zb^2 + 24*nc^2*zb^2)*delta[\[CapitalTau]])/
       (48*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*zb*PlusD[\[CapitalTau], 
         0])/(4*nc^2)) + G[1, 2, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-76 + 32*nc^2 + 113*zb - 85*nc^2*zb - 160*zb^2 + 
         164*nc^2*zb^2)*delta[\[CapitalTau]])/(144*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*PlusD[\[CapitalTau], 0])/
       (8*nc^2)) + G[1, 1, 2, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-160 + 123*nc^2 + 140*zb - 114*nc^2*zb - 
         112*zb^2 + 108*nc^2*zb^2)*delta[\[CapitalTau]])/(144*nc^2) + 
      ((-1 + nc)*(1 + nc)*(2*nc^2 - 2*zb + 3*nc^2*zb)*PlusD[\[CapitalTau], 
         0])/(8*nc^2)) + G[1, 1, 0, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-866 + 1427*nc^2 + 1516*zb - 2041*nc^2*zb - 
         584*zb^2 + 584*nc^2*zb^2)*delta[\[CapitalTau]])/(576*nc^2) - 
      ((-1 + nc)*(1 + nc)*(6 - 13*nc^2 - 3*zb + 8*nc^2*zb)*
        PlusD[\[CapitalTau], 0])/(8*nc^2)) + G[1, 1, 0, 0, zb]*
     (((-7*(-1 + nc)*(1 + nc)*nf*(-2 + zb))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(-1182 + 1974*nc^2 + 2127*zb - 2577*nc^2*zb - 
           780*zb^2 + 748*nc^2*zb^2))/(576*nc^2))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(14 - 30*nc^2 - 7*zb + 18*nc^2*zb)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 1, 1, 1, zb]*
     (((23*(-1 + nc)*(1 + nc)*nf*(-2 + zb))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(-1738 - 1966*nc^2 + 2513*zb - 1645*nc^2*zb - 
           1528*zb^2 + 856*nc^2*zb^2))/(1152*nc^2))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(26 - 22*nc^2 - 9*zb + 33*nc^2*zb)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + G[1, 1, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(72*nc) + 
        ((-1 + nc)*(1 + nc)*(-3434 + 3266*nc^2 + 5125*zb - 5341*nc^2*zb - 
           2240*zb^2 + 1840*nc^2*zb^2))/(1152*nc^2))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*
        PlusD[\[CapitalTau], 0])/(32*nc^2)) + 
    G[0, 1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
         (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-36 + 567*nc^2 + 
           306*zb - 1161*nc^2*zb - 578*zb^2 + 454*nc^2*zb^2))/
         (1728*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 0])/(96*nc^2*(-1 + zb))) + 
    G[0, 0, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
         (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(972 + 771*nc^2 - 
           918*zb - 1473*nc^2*zb - 98*zb^2 + 768*nc^2*zb^2))/
         (1728*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^2*(-1 + zb))) + 
    G[0, 0, 0, zb]*((((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
         (216*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(1371 + 1209*nc^2 - 
           1155*zb - 2289*nc^2*zb - 492*zb^2 + 968*nc^2*zb^2))/
         (3456*nc^2*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 0])/(192*nc^2*(-1 + zb))) + 
    G[2, 2, 1, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(-1568 + 1149*nc^2 + 
         1568*zb - 1311*nc^2*zb - 464*zb^2 + 528*nc^2*zb^2)*
        delta[\[CapitalTau]])/(864*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*
        PlusD[\[CapitalTau], 0])/(24*nc^2*(-1 + zb))) + 
    G[2, 1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 1321*nc^2 + 
         992*zb - 1483*nc^2*zb - 464*zb^2 + 760*nc^2*zb^2)*
        delta[\[CapitalTau]])/(864*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(-20 + 11*nc^2 + 20*zb - 11*nc^2*zb - 
         8*zb^2 + 8*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/
       (24*nc^2*(-1 + zb))) + G[2, 1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-2 + zb)*(-1544 + 2071*nc^2 + 1544*zb - 
          2341*nc^2*zb - 464*zb^2 + 1072*nc^2*zb^2)*delta[\[CapitalTau]])/
       (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
        (-22 + 15*nc^2 + 22*zb - 15*nc^2*zb - 16*zb^2 + 24*nc^2*zb^2)*
        PlusD[\[CapitalTau], 0])/(48*nc^2*(-1 + zb))) + 
    G[0, 1, 1, zb]*((((-1 + nc)*(1 + nc)*nf*zb*(3 - 3*zb + 2*zb^2))/
         (36*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(324 - 108*nc^2 - 969*zb + 
           6165*nc^2*zb + 969*zb^2 - 7461*nc^2*zb^2 - 500*zb^3 + 
           3728*nc^2*zb^3))/(3456*nc^2*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*zb*(-12 + 165*nc^2 + 12*zb - 165*nc^2*zb - 8*zb^2 + 
         44*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/(96*nc^2*(-1 + zb))) + 
    (-((-1 + nc)*(1 + nc)*nf*zb*(-7 + 7*zb + zb^2))/(72*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(474 + 7062*nc^2 - 495*Pi^2 + 675*nc^2*Pi^2 + 
         84*zb - 9564*nc^2*zb + 495*Pi^2*zb - 675*nc^2*Pi^2*zb - 430*zb^2 + 
         6050*nc^2*zb^2 - 132*Pi^2*zb^2 + 180*nc^2*Pi^2*zb^2))/
       (3456*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
    G[1, 0, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*(176 - 187*zb + 48*zb^2))/
         (864*nc) + ((-1 + nc)*(1 + nc)*(13187 + 5799*nc^2 - 888*Pi^2 + 
           768*nc^2*Pi^2 - 17484*zb - 8538*nc^2*zb + 1332*Pi^2*zb - 
           1152*nc^2*Pi^2*zb + 5061*zb^2 + 5867*nc^2*zb^2 - 444*Pi^2*zb^2 + 
           384*nc^2*Pi^2*zb^2 - 764*zb^3 - 1488*nc^2*zb^3))/
         (3456*nc^2*(-1 + zb)))*delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(35 - 134*nc^2 - 126*zb + 369*nc^2*zb + 
           129*zb^2 - 281*nc^2*zb^2 - 38*zb^3 + 66*nc^2*zb^3))/
         (96*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 1])/
       (4*nc^2)) + G[1, 0, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(21 - 15*zb + 2*zb^2))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(8552 + 6232*nc^2 - 948*Pi^2 + 828*nc^2*Pi^2 - 
           11199*zb - 11517*nc^2*zb + 1422*Pi^2*zb - 1242*nc^2*Pi^2*zb + 
           3243*zb^2 + 9201*nc^2*zb^2 - 474*Pi^2*zb^2 + 414*nc^2*Pi^2*zb^2 - 
           596*zb^3 - 2668*nc^2*zb^3))/(3456*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(78 - 264*nc^2 - 255*zb + 
         711*nc^2*zb + 249*zb^2 - 543*nc^2*zb^2 - 72*zb^3 + 128*nc^2*zb^3)*
        PlusD[\[CapitalTau], 0])/(192*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 1])/
       (4*nc^2)) + G[1, 2, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-1024 + 1116*nc^2 + 1094*zb - 1155*nc^2*zb - 
          12*Pi^2*zb - 15*nc^2*Pi^2*zb - 232*zb^2 + 462*nc^2*zb^2)*
         delta[\[CapitalTau]])/(432*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2 + 14*zb - 15*nc^2*zb - 16*zb^2 + 
         24*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/(48*nc^2) - 
      ((-1 + nc)*(1 + nc)*zb*PlusD[\[CapitalTau], 1])/4) + 
    G[1, 1, 0, zb]*((((-1 + nc)*(1 + nc)*nf*(121 - 74*zb + 6*zb^2))/
         (432*nc) - ((-1 + nc)*(1 + nc)*(-42826 - 17342*nc^2 + 2640*Pi^2 - 
           2592*nc^2*Pi^2 + 27521*zb + 20131*nc^2*zb - 1224*Pi^2*zb + 
           1536*nc^2*Pi^2*zb - 7672*zb^2 - 12552*nc^2*zb^2))/(6912*nc^2))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(-138 + 200*nc^2 + 249*zb - 
         301*nc^2*zb - 96*zb^2 + 92*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/
       (96*nc^2) + ((-1 + nc)*(1 + nc)*(14 - 24*nc^2 - 7*zb + 15*nc^2*zb)*
        PlusD[\[CapitalTau], 1])/(16*nc^2)) + 
    G[1, 1, 1, zb]*((((-1 + nc)*(1 + nc)*nf*(-50 - 137*zb + 144*zb^2))/
         (864*nc) + ((-1 + nc)*(1 + nc)*(-26194 - 52282*nc^2 + 3300*Pi^2 - 
           2628*nc^2*Pi^2 + 18251*zb + 56153*nc^2*zb - 1746*Pi^2*zb + 
           1986*nc^2*Pi^2*zb - 6616*zb^2 - 31880*nc^2*zb^2))/(6912*nc^2))*
       delta[\[CapitalTau]] + (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(8*nc) + 
        ((-1 + nc)*(1 + nc)*(-370 - 218*nc^2 + 635*zb - 587*nc^2*zb - 
           352*zb^2 + 256*nc^2*zb^2))/(384*nc^2))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*
        PlusD[\[CapitalTau], 1])/(32*nc^2)) + 
    G[0, 0, zb]*((((-1 + nc)*(1 + nc)*nf*zb*(186 - 240*zb + 113*zb^2))/
         (1296*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(49101 + 17913*nc^2 - 
           3330*Pi^2 + 2880*nc^2*Pi^2 - 46194*zb - 22890*nc^2*zb + 
           3330*Pi^2*zb - 2880*nc^2*Pi^2*zb - 124*zb^2 + 16544*nc^2*zb^2 - 
           888*Pi^2*zb^2 + 768*nc^2*Pi^2*zb^2))/(10368*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/(288*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*zb*(186 + 45*nc^2 - 132*zb - 207*nc^2*zb - 
           102*zb^2 + 104*nc^2*zb^2))/(576*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*
        (15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 1])/(24*nc^2*(-1 + zb))) + 
    G[0, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*zb*(105 - 123*zb + 38*zb^2))/
         (864*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(31434 + 20658*nc^2 - 
           3555*Pi^2 + 3105*nc^2*Pi^2 - 28500*zb - 29190*nc^2*zb + 
           3555*Pi^2*zb - 3105*nc^2*Pi^2*zb - 320*zb^2 + 21430*nc^2*zb^2 - 
           948*Pi^2*zb^2 + 828*nc^2*Pi^2*zb^2))/(10368*nc^2*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*zb*(63 - 15*nc^2 - 15*zb - 
         105*nc^2*zb - 92*zb^2 + 64*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/
       (384*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*
        (15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 1])/(24*nc^2*(-1 + zb))) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(706 - 957*nc^2 - 96*Pi^2 + 
          55*nc^2*Pi^2 - 706*zb + 855*nc^2*zb + 96*Pi^2*zb - 
          55*nc^2*Pi^2*zb - 360*nc^2*zb^2 - 24*Pi^2*zb^2 + 40*nc^2*Pi^2*zb^2)*
         delta[\[CapitalTau]])/(864*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(-156 + 353*nc^2 + 156*zb - 407*nc^2*zb + 
         176*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/(288*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*PlusD[\[CapitalTau], 
         1])/(24*(-1 + zb))) + 
    (-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/(288*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(71 + 277*nc^2 - 143*zb - 205*nc^2*zb + 
         140*zb^2 + 36*nc^2*zb^2))/(768*nc^2*(-1 + zb)))*
     PlusD[\[CapitalTau], 2] - ((-1 + nc)^2*(1 + nc)^2*zb*
      (15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 3])/(96*nc^2*(-1 + zb)) + 
    PlusD[\[CapitalTau], 0]*(-((-1 + nc)*(1 + nc)*nf*zb*(-3 + 2*zb)*
         (-51 + 8*zb))/(648*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(-26031 + 58723*nc^2 + 351*Pi^2 - 
         249*nc^2*Pi^2 + 22737*zb - 64273*nc^2*zb - 171*Pi^2*zb - 
         39*nc^2*Pi^2*zb + 3270*zb^2 + 25838*nc^2*zb^2 - 364*Pi^2*zb^2 + 
         32*nc^2*Pi^2*zb^2 + 3240*Zeta[3] - 9180*nc^2*Zeta[3] - 
         3240*zb*Zeta[3] + 9180*nc^2*zb*Zeta[3] + 864*zb^2*Zeta[3] - 
         2448*nc^2*zb^2*Zeta[3]))/(6912*nc^2*(-1 + zb))) + 
    delta[\[CapitalTau]]*(-((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*
         (-1 + zb)*Sqrt[3 + zb]*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
       (64*nc^2*Sqrt[1 - zb]) + ((-1 + nc)*(1 + nc)*Pi^2*
        (-4 - nc^2 - 8*zb + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(128*nc^2) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(-2 + zb)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
       (16*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*
        Sqrt[3 + zb]*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), 
         (1 - zb)^(-1)])/(16*nc^2*Sqrt[1 - zb]) - 
      (3*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*Sqrt[3 + zb]*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/
       (32*nc^2*Sqrt[1 - zb]) - ((-1 + nc)*(1 + nc)*(-4 - nc^2 - 8*zb + 
         nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
       (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-4 - nc^2 - 8*zb + nc^2*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(64*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(4*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(-2 + zb)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*nf*zb*(-3948 + 945*Pi^2 + 2544*zb - 1107*Pi^2*zb + 
         6284*zb^2 + 342*Pi^2*zb^2 + 810*Zeta[3] - 810*zb*Zeta[3] + 
         216*zb^2*Zeta[3]))/(46656*nc*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(1012185 - 11961165*nc^2 + 470205*Pi^2 + 
         261315*nc^2*Pi^2 - 25110*Pi^4 + 14040*nc^2*Pi^4 - 1420965*zb + 
         13918395*nc^2*zb - 432675*Pi^2*zb - 342855*nc^2*Pi^2*zb + 
         25110*Pi^4*zb - 14040*nc^2*Pi^4*zb + 557685*zb^2 - 
         7270355*nc^2*zb^2 + 2040*Pi^2*zb^2 + 253950*nc^2*Pi^2*zb^2 - 
         6696*Pi^4*zb^2 + 3744*nc^2*Pi^4*zb^2 + 584010*Zeta[3] - 
         148230*nc^2*Zeta[3] - 292410*zb*Zeta[3] + 2430*nc^2*zb*Zeta[3] - 
         533520*zb^2*Zeta[3] + 179280*nc^2*zb^2*Zeta[3]))/
       (933120*nc^2*(-1 + zb))) + G[1, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-12 - 15*zb + 16*zb^2))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(-2874 - 10278*nc^2 + 528*Pi^2 - 624*nc^2*Pi^2 + 
           495*zb + 12141*nc^2*zb - 264*Pi^2*zb + 408*nc^2*Pi^2*zb - 
           504*zb^2 - 6544*nc^2*zb^2))/(2304*nc^2))*PlusD[\[CapitalTau], 0] + 
      (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(12*nc) - 
        ((-1 + nc)*(1 + nc)*(-66 + 14*nc^2 + 105*zb - 121*nc^2*zb - 48*zb^2 + 
           48*nc^2*zb^2))/(96*nc^2))*PlusD[\[CapitalTau], 1] + 
      ((-1 + nc)*(1 + nc)*(14 - 16*nc^2 - 7*zb + 11*nc^2*zb)*
        PlusD[\[CapitalTau], 2])/(32*nc^2) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf*(169 + 145*zb + 15*zb^2))/(1296*nc) + 
        ((-1 + nc)*(1 + nc)*(3401 + 356323*nc^2 - 11382*Pi^2 + 
           9432*nc^2*Pi^2 - 42382*zb - 369494*nc^2*zb + 15213*Pi^2*zb - 
           12987*nc^2*Pi^2*zb + 5720*zb^2 + 195156*nc^2*zb^2 - 
           5208*Pi^2*zb^2 + 3816*nc^2*Pi^2*zb^2 + 31104*Zeta[3] - 
           39312*nc^2*Zeta[3] - 10368*zb*Zeta[3] + 22680*nc^2*zb*Zeta[3]))/
         (20736*nc^2))) + G[0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*zb*(105 - 123*zb + 38*zb^2))/
         (864*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(9990 + 6798*nc^2 - 
           855*Pi^2 + 855*nc^2*Pi^2 - 9234*zb - 8742*nc^2*zb + 855*Pi^2*zb - 
           855*nc^2*Pi^2*zb - 168*zb^2 + 5776*nc^2*zb^2 - 228*Pi^2*zb^2 + 
           228*nc^2*Pi^2*zb^2))/(3456*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)*(1 + nc)*zb*
        (177 - 321*nc^2 - 33*zb + 33*nc^2*zb - 276*zb^2 + 68*nc^2*zb^2)*
        PlusD[\[CapitalTau], 1])/(1152*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 2])/(192*nc^2*(-1 + zb)) + 
      delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*nf*zb*(176 + 45*Pi^2 - 
            32*zb - 45*Pi^2*zb - 172*zb^2 + 12*Pi^2*zb^2))/
         (5184*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*
          (-145203 + 537123*nc^2 + 1890*Pi^2 + 1278*nc^2*Pi^2 + 112290*zb - 
           578478*nc^2*zb - 594*Pi^2*zb - 4194*nc^2*Pi^2*zb + 50694*zb^2 + 
           242318*nc^2*zb^2 - 5748*Pi^2*zb^2 + 2508*nc^2*Pi^2*zb^2 + 
           92340*Zeta[3] - 97200*nc^2*Zeta[3] - 92340*zb*Zeta[3] + 
           97200*nc^2*zb*Zeta[3] + 24624*zb^2*Zeta[3] - 25920*nc^2*zb^2*
            Zeta[3]))/(62208*nc^2*(-1 + zb)))) + 
    G[1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*(21 - 15*zb + 2*zb^2))/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(2616 + 2556*nc^2 - 228*Pi^2 + 228*nc^2*Pi^2 - 
           3351*zb - 4521*nc^2*zb + 342*Pi^2*zb - 342*nc^2*Pi^2*zb + 
           987*zb^2 + 3245*nc^2*zb^2 - 114*Pi^2*zb^2 + 114*nc^2*Pi^2*zb^2 - 
           252*zb^3 - 864*nc^2*zb^3))/(1152*nc^2*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + ((-1 + nc)*(1 + nc)*(110 - 194*nc^2 - 
         321*zb + 573*nc^2*zb + 291*zb^2 - 459*nc^2*zb^2 - 80*zb^3 + 
         112*nc^2*zb^3)*PlusD[\[CapitalTau], 1])/(192*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 2])/
       (32*nc^2) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf*(388 - 18*Pi^2 - 779*zb + 9*Pi^2*zb + 
            306*zb^2))/(2592*nc) - ((-1 + nc)*(1 + nc)*
          (-27965 - 103821*nc^2 + 3420*Pi^2 - 3120*nc^2*Pi^2 + 87408*zb + 
           191868*nc^2*zb - 8622*Pi^2*zb + 8226*nc^2*Pi^2*zb - 62823*zb^2 - 
           143719*nc^2*zb^2 + 7002*Pi^2*zb^2 - 6210*nc^2*Pi^2*zb^2 + 
           3380*zb^3 + 48888*nc^2*zb^3 - 1800*Pi^2*zb^3 + 
           1464*nc^2*Pi^2*zb^3 - 12312*Zeta[3] + 12960*nc^2*Zeta[3] + 
           18468*zb*Zeta[3] - 19440*nc^2*zb*Zeta[3] - 6156*zb^2*Zeta[3] + 
           6480*nc^2*zb^2*Zeta[3]))/(10368*nc^2*(-1 + zb)))) + 
    G[1, zb]*((((-1 + nc)*(1 + nc)*nf*(-3 - 6*zb + 4*zb^2))/(72*nc) + 
        ((-1 + nc)*(1 + nc)*(26 + 3102*nc^2 - 132*Pi^2 + 180*nc^2*Pi^2 + 
           243*zb - 6411*nc^2*zb + 198*Pi^2*zb - 270*nc^2*Pi^2*zb - 9*zb^2 + 
           4873*nc^2*zb^2 - 66*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2 - 260*zb^3 - 
           1356*nc^2*zb^3))/(1152*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
      (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(190 - 98*nc^2 - 459*zb + 351*nc^2*zb + 
           357*zb^2 - 325*nc^2*zb^2 - 88*zb^3 + 88*nc^2*zb^3))/
         (384*nc^2*(-1 + zb)))*PlusD[\[CapitalTau], 2] - 
      ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*PlusD[\[CapitalTau], 3])/(16*nc^2) + 
      PlusD[\[CapitalTau], 0]*
       (-((-1 + nc)*(1 + nc)*nf*(-19 - 73*zb + 7*zb^2))/(432*nc) - 
        ((-1 + nc)*(1 + nc)*(3552 - 34918*nc^2 + 774*Pi^2 - 762*nc^2*Pi^2 - 
           72*zb + 66852*nc^2*zb - 1935*Pi^2*zb + 2061*nc^2*Pi^2*zb - 
           3384*zb^2 - 50078*nc^2*zb^2 + 1557*Pi^2*zb^2 - 
           1575*nc^2*Pi^2*zb^2 - 96*zb^3 + 16864*nc^2*zb^3 - 396*Pi^2*zb^3 + 
           372*nc^2*Pi^2*zb^3 - 1296*Zeta[3] + 3672*nc^2*Zeta[3] + 
           1944*zb*Zeta[3] - 5508*nc^2*zb*Zeta[3] - 648*zb^2*Zeta[3] + 
           1836*nc^2*zb^2*Zeta[3]))/(3456*nc^2*(-1 + zb))) + 
      delta[\[CapitalTau]]*(((-1 + nc)*(1 + nc)*nf*(196 + 189*Pi^2 - 
           1961*zb - 135*Pi^2*zb + 726*zb^2 + 18*Pi^2*zb^2 + 108*Zeta[3] - 
           54*zb*Zeta[3]))/(7776*nc) - ((-1 + nc)*(1 + nc)*
          (996180 - 6778320*nc^2 + 117180*Pi^2 + 100380*nc^2*Pi^2 - 
           6696*Pi^4 + 3744*nc^2*Pi^4 - 2479020*zb + 14105280*nc^2*zb - 
           149535*Pi^2*zb - 177345*nc^2*Pi^2*zb + 10044*Pi^4*zb - 
           5616*nc^2*Pi^4*zb + 1237470*zb^2 - 10646330*nc^2*zb^2 + 
           64215*Pi^2*zb^2 + 131085*nc^2*Pi^2*zb^2 - 3348*Pi^4*zb^2 + 
           1872*nc^2*Pi^4*zb^2 + 245370*zb^3 + 3113290*nc^2*zb^3 - 
           31860*Pi^2*zb^3 - 35400*nc^2*Pi^2*zb^3 - 339120*Zeta[3] + 
           470880*nc^2*Zeta[3] + 989820*zb*Zeta[3] - 1218240*nc^2*zb*
            Zeta[3] - 873180*zb^2*Zeta[3] + 950400*nc^2*zb^2*Zeta[3] + 
           222480*zb^3*Zeta[3] - 233280*nc^2*zb^3*Zeta[3]))/
         (311040*nc^2*(-1 + zb))))
 
IIT[q, qbar, 0] = 0
 
IIT[q, qbar, 1] = 0
 
IIT[q, qbar, 2] = ((-1 + nc)*(1 + nc)*zb*(405 - 429*nc + 45*nc*Pi^2 - 
       405*zb + 357*nc*zb - 45*nc*Pi^2*zb - 136*nc*zb^2 + 12*nc*Pi^2*zb^2)*
      delta[\[CapitalTau]])/(864*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*delta[\[CapitalTau]]*
      G[0, 0, zb])/(48*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, zb])/(48*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*G[1, 0, 0, zb])/
     (8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 1, zb])/(8*nc) + ((-1 + nc)*(1 + nc)*(2 + 8*nc - 2*zb - 
       8*nc*zb + zb^2 + 2*nc*zb^2)*delta[\[CapitalTau]]*G[1, 1, 0, zb])/
     (8*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(6 + 20*nc - 6*zb - 20*nc*zb + 
       3*zb^2 + 5*nc*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, zb])/
     (16*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 1, zb])/(4*nc^2*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 0, zb])/(4*nc^2*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 1, zb])/(2*nc^2*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, zb])/(4*nc^2*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-36 + 63*nc + 36*zb - 81*nc*zb + 44*nc*zb^2)*
      PlusD[\[CapitalTau], 0])/(144*nc^2*(-1 + zb)) + 
    G[1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - 3*nc + 2*nc*zb)*
        delta[\[CapitalTau]])/(8*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(8*nc)) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*delta[\[CapitalTau]])/
       (8*nc^2) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
        PlusD[\[CapitalTau], 0])/(4*nc^2*(-2 + zb))) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*zb*(-36 + 63*nc + 36*zb - 81*nc*zb + 
          44*nc*zb^2)*delta[\[CapitalTau]])/(144*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 0])/
       (48*nc*(-1 + zb))) + G[1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-24 + 118*nc + 24*zb - 119*nc*zb + 40*nc*zb^2)*
         delta[\[CapitalTau]])/(96*nc^2) + 
      ((-1 + nc)*(1 + nc)*(2 + 8*nc - 2*zb - 8*nc*zb + zb^2 + 2*nc*zb^2)*
        PlusD[\[CapitalTau], 0])/(8*nc^2*(-2 + zb))) - 
    ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 1])/
     (48*nc*(-1 + zb)) + G[1, zb]*
     (((-1 + nc)*(1 + nc)*(-198 + 260*nc - 12*nc*Pi^2 + 171*zb - 274*nc*zb + 
         6*nc*Pi^2*zb + 152*nc*zb^2)*delta[\[CapitalTau]])/(288*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - 3*nc + 2*nc*zb)*
        PlusD[\[CapitalTau], 0])/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*PlusD[\[CapitalTau], 1])/(8*nc))
 
IIT[q, qbar, 3] = -((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*delta[\[CapitalTau]]*G[0, 0, 0, 0, zb])/
     (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(24 - 285*nc - 12*nc^2 + 
       885*nc^3 - 24*zb + 285*nc*zb + 12*nc^2*zb - 885*nc^3*zb - 76*nc*zb^2 + 
       236*nc^3*zb^2)*delta[\[CapitalTau]]*G[0, 0, 0, 1, zb])/
     (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(12 - 285*nc + 12*nc^2 + 
       885*nc^3 - 12*zb + 285*nc*zb - 12*nc^2*zb - 885*nc^3*zb - 76*nc*zb^2 + 
       236*nc^3*zb^2)*delta[\[CapitalTau]]*G[0, 0, 1, 0, zb])/
     (576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-63 + 234*nc + 6*nc^2 + 
       147*nc^3 + 63*zb - 234*nc*zb - 6*nc^2*zb - 147*nc^3*zb + 96*nc*zb^2 + 
       32*nc^3*zb^2)*delta[\[CapitalTau]]*G[0, 0, 1, 1, zb])/
     (144*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*zb*
      (15 - 15*zb + 4*zb^2)*delta[\[CapitalTau]]*G[0, 1, 0, 0, zb])/
     (192*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-30 - 12*nc - 12*nc^2 + 
       435*nc^3 + 30*zb + 12*nc*zb + 12*nc^2*zb - 435*nc^3*zb - 8*nc*zb^2 + 
       116*nc^3*zb^2)*delta[\[CapitalTau]]*G[0, 1, 0, 1, zb])/
     (288*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-162 + 549*nc - 42*nc^2 + 
       429*nc^3 + 162*zb - 549*nc*zb + 42*nc^2*zb - 429*nc^3*zb + 
       156*nc*zb^2 + 100*nc^3*zb^2)*delta[\[CapitalTau]]*G[0, 1, 1, 0, zb])/
     (288*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-288 + 1035*nc - 
       48*nc^2 + 1173*nc^3 + 288*zb - 1035*nc*zb + 48*nc^2*zb - 
       1173*nc^3*zb + 372*nc*zb^2 + 284*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 1, 1, zb])/(576*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(-3 - 18*nc - 3*nc^2 + 15*nc^3 + 3*zb + 18*nc*zb + 
       3*nc^2*zb - 15*nc^3*zb + 4*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[0, 1, 2, 1, zb])/(72*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*(-2 + zb)*delta[\[CapitalTau]]*
      G[1, 0, 0, 0, 0, zb])/(48*nc^2) + 
    ((-1 + nc)*(1 + nc)*(8 - 76*nc - 4*nc^2 + 236*nc^3 - 8*zb + 76*nc*zb + 
       4*nc^2*zb - 236*nc^3*zb + 4*zb^2 - 19*nc*zb^2 - 2*nc^2*zb^2 + 
       59*nc^3*zb^2)*delta[\[CapitalTau]]*G[1, 0, 0, 0, 1, zb])/
     (96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(4 - 76*nc + 4*nc^2 + 
       236*nc^3 - 4*zb + 76*nc*zb - 4*nc^2*zb - 236*nc^3*zb + 2*zb^2 - 
       19*nc*zb^2 + 2*nc^2*zb^2 + 59*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 0, 1, 0, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-42 + 80*nc + 4*nc^2 + 88*nc^3 + 42*zb - 80*nc*zb - 
       4*nc^2*zb - 88*nc^3*zb - 21*zb^2 + 20*nc*zb^2 + 2*nc^2*zb^2 + 
       22*nc^3*zb^2)*delta[\[CapitalTau]]*G[1, 0, 0, 1, 1, zb])/
     (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*(-2 + zb)*
      delta[\[CapitalTau]]*G[1, 0, 1, 0, 0, zb])/(32*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-10 - 4*nc^2 + 116*nc^3 + 10*zb + 4*nc^2*zb - 
       116*nc^3*zb - 5*zb^2 - 2*nc^2*zb^2 + 29*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-54 + 140*nc - 14*nc^2 + 124*nc^3 + 54*zb - 
       140*nc*zb + 14*nc^2*zb - 124*nc^3*zb - 27*zb^2 + 35*nc*zb^2 - 
       7*nc^2*zb^2 + 31*nc^3*zb^2)*delta[\[CapitalTau]]*G[1, 0, 1, 1, 0, zb])/
     (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-96 + 212*nc - 16*nc^2 + 
       332*nc^3 + 96*zb - 212*nc*zb + 16*nc^2*zb - 332*nc^3*zb - 48*zb^2 + 
       53*nc*zb^2 - 8*nc^2*zb^2 + 83*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 0, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 - 16*nc - 2*nc^2 + 8*nc^3 + 2*zb + 16*nc*zb + 
       2*nc^2*zb - 8*nc^3*zb - zb^2 - 4*nc*zb^2 - nc^2*zb^2 + 2*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 0, 1, 2, 1, zb])/(24*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-18 - 88*nc + 18*nc^2 + 200*nc^3 + 18*zb + 
       88*nc*zb - 18*nc^2*zb - 218*nc^3*zb - 9*zb^2 - 22*nc*zb^2 + 
       9*nc^2*zb^2 + 59*nc^3*zb^2)*delta[\[CapitalTau]]*G[1, 1, 0, 0, 0, zb])/
     (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-30 - 136*nc + 46*nc^2 + 
       432*nc^3 + 34*zb + 120*nc*zb - 46*nc^2*zb - 460*nc^3*zb - 17*zb^2 - 
       26*nc*zb^2 + 23*nc^2*zb^2 + 122*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 0, 0, 1, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-26 - 96*nc + 18*nc^2 + 188*nc^3 + 24*zb + 
       104*nc*zb - 18*nc^2*zb - 210*nc^3*zb - 12*zb^2 - 28*nc*zb^2 + 
       9*nc^2*zb^2 + 58*nc^3*zb^2)*delta[\[CapitalTau]]*G[1, 1, 0, 1, 0, zb])/
     (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-82 - 8*nc + 78*nc^2 + 
       336*nc^3 + 90*zb + 56*nc*zb - 98*nc^2*zb - 356*nc^3*zb - 45*zb^2 - 
       26*nc*zb^2 + 49*nc^2*zb^2 + 94*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 0, 1, 1, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-162 - 540*nc + 82*nc^2 + 572*nc^3 + 174*zb + 
       540*nc*zb - 94*nc^2*zb - 656*nc^3*zb - 87*zb^2 - 135*nc*zb^2 + 
       47*nc^2*zb^2 + 185*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 1, 0, 0, zb])/(96*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-110 - 364*nc + 62*nc^2 + 436*nc^3 + 122*zb + 
       364*nc*zb - 74*nc^2*zb - 520*nc^3*zb - 61*zb^2 - 91*nc*zb^2 + 
       37*nc^2*zb^2 + 151*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 1, 0, 1, zb])/(96*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-420 - 1256*nc + 180*nc^2 + 1016*nc^3 + 482*zb + 
       1224*nc*zb - 234*nc^2*zb - 1288*nc^3*zb - 241*zb^2 - 298*nc*zb^2 + 
       117*nc^2*zb^2 + 390*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 1, 1, 0, zb])/(192*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-60 - 120*nc + 28*nc^2 + 72*nc^3 + 94*zb + 
       88*nc*zb - 54*nc^2*zb - 184*nc^3*zb - 47*zb^2 - 14*nc*zb^2 + 
       27*nc^2*zb^2 + 74*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 1, 1, 1, zb])/(64*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(48 - 32*nc - 28*nc^2 - 40*nc^3 - 82*zb + 80*nc*zb + 
       50*nc^2*zb - 28*nc^3*zb + 41*zb^2 - 32*nc*zb^2 - 25*nc^2*zb^2 + 
       24*nc^3*zb^2)*delta[\[CapitalTau]]*G[1, 1, 1, 2, 1, zb])/
     (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(168 - 12*nc^2 - 24*nc^3 - 
       190*zb + 16*nc*zb + 30*nc^2*zb - 20*nc^3*zb + 95*zb^2 - 8*nc*zb^2 - 
       15*nc^2*zb^2 + 16*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 1, 0, zb])/(48*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(338 - 64*nc - 184*nc^2 - 48*nc^3 - 446*zb + 
       232*nc*zb + 250*nc^2*zb - 168*nc^3*zb + 223*zb^2 - 100*nc*zb^2 - 
       125*nc^2*zb^2 + 96*nc^3*zb^2)*delta[\[CapitalTau]]*
      G[1, 1, 2, 1, 1, zb])/(96*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(47 - 46*nc^2 - 12*nc^3 - 60*zb + 52*nc*zb + 
       46*nc^2*zb - 14*nc^3*zb + 30*zb^2 - 26*nc*zb^2 - 23*nc^2*zb^2 + 
       10*nc^3*zb^2)*delta[\[CapitalTau]]*G[1, 1, 2, 2, 1, zb])/
     (24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(88 - 8*nc^2 - 94*zb + 
       14*nc^2*zb - 12*nc^3*zb + 47*zb^2 - 7*nc^2*zb^2 + 6*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 1, 0, 0, zb])/(24*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(162 - 22*nc^2 - 172*zb - 8*nc*zb + 34*nc^2*zb - 
       20*nc^3*zb + 86*zb^2 + 4*nc*zb^2 - 17*nc^2*zb^2 + 10*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(790 - 114*nc^2 - 852*zb + 56*nc*zb + 162*nc^2*zb - 
       124*nc^3*zb + 426*zb^2 - 28*nc*zb^2 - 81*nc^2*zb^2 + 62*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 1, 1, 0, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(564 - 250*nc^2 - 666*zb + 112*nc*zb + 324*nc^2*zb - 
       204*nc^3*zb + 333*zb^2 - 56*nc*zb^2 - 162*nc^2*zb^2 + 102*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(78 - 80*nc^2 - 90*zb + 56*nc*zb + 78*nc^2*zb - 
       24*nc^3*zb + 45*zb^2 - 28*nc*zb^2 - 39*nc^2*zb^2 + 12*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 1, 2, 1, zb])/(48*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(306 - 6*nc^2 - 316*zb + 40*nc*zb + 6*nc^2*zb - 
       20*nc^3*zb + 158*zb^2 - 20*nc*zb^2 - 3*nc^2*zb^2 + 10*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 2, 1, 0, zb])/(48*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(516 - 272*nc^2 - 586*zb + 232*nc*zb + 284*nc^2*zb - 
       140*nc^3*zb + 293*zb^2 - 116*nc*zb^2 - 142*nc^2*zb^2 + 70*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 2, 1, 1, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(114 - 90*nc^2 - 126*zb + 80*nc*zb + 82*nc^2*zb - 
       24*nc^3*zb + 63*zb^2 - 40*nc*zb^2 - 41*nc^2*zb^2 + 12*nc^3*zb^2)*
      delta[\[CapitalTau]]*G[1, 2, 2, 2, 1, zb])/(48*nc^3*(-2 + zb)) - 
    (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 0, 0, 0, zb])/(8*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-11 + 30*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, 0, 1, zb])/(48*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-27 + 17*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, 1, 0, zb])/(48*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-14 + 31*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 0, 1, 1, zb])/(48*nc^3*(-2 + zb)) + 
    (5*(-1 + nc)*(1 + nc)*(-11 + 3*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 0, 0, zb])/(24*nc^3*(-2 + zb)) - 
    (7*(-1 + nc)*(1 + nc)*(-25 + 8*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 0, 1, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-103 + 35*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 1, 0, zb])/(32*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-183 + 97*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-29 + 22*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 1, 2, 1, zb])/(24*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-51 + nc^2)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[2, 1, 2, 1, 0, zb])/(16*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-127 + 70*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 2, 1, 1, zb])/(48*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-15 + 19*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 1, 2, 2, 1, zb])/(16*nc^3*(-2 + zb)) + 
    (5*(-1 + nc)*(1 + nc)*(15 + nc^2)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, 0, 0, zb])/(24*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-71 + 9*nc^2)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 1, 0, 1, zb])/(24*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-287 + 11*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 1, 0, zb])/(48*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-437 + 187*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) + 
    (3*(-1 + nc)*(1 + nc)*(-4 + 7*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 1, 2, 1, zb])/(16*nc^3*(-2 + zb)) + 
    (7*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*delta[\[CapitalTau]]*
      G[2, 2, 2, 1, 0, zb])/(2*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-88 + 43*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 2, 1, 1, zb])/(32*nc^3*(-2 + zb)) - 
    (3*(-1 + nc)*(1 + nc)*(-4 + 7*nc^2)*(2 - 2*zb + zb^2)*
      delta[\[CapitalTau]]*G[2, 2, 2, 2, 1, zb])/(16*nc^3*(-2 + zb)) + 
    G[1, 0, 1, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (12*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-336 - 1480*nc + 
           1128*nc^2 - 2748*nc^3 + 48*zb + 1918*nc*zb - 1068*nc^2*zb + 
           4608*nc^3*zb + 60*zb^2 - 1133*nc*zb^2 + 348*nc^2*zb^2 - 
           2433*nc^3*zb^2 + 272*nc*zb^3 + 408*nc^3*zb^3))/
         (576*nc^3*(-2 + zb)))*delta[\[CapitalTau]] - 
      (11*(-1 + nc)*(1 + nc)*(-2 + zb)*PlusD[\[CapitalTau], 0])/16) + 
    G[1, 0, 1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(222 - 256*nc - 142*nc^2 + 708*nc^3 - 448*zb + 
           856*nc*zb + 280*nc^2*zb - 2154*nc^3*zb + 285*zb^2 - 1020*nc*zb^2 - 
           173*nc^2*zb^2 + 2208*nc^3*zb^2 - 59*zb^3 + 512*nc*zb^3 + 
           35*nc^2*zb^3 - 950*nc^3*zb^3 - 92*nc*zb^4 + 148*nc^3*zb^4))/
         (192*nc^3*(-2 + zb)*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 0, 0, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(246 - 702*nc^2 + 2200*nc^3 - 480*zb + 
           708*nc*zb + 1452*nc^2*zb - 6848*nc^3*zb + 285*zb^2 - 
           1422*nc*zb^2 - 945*nc^2*zb^2 + 7182*nc^3*zb^2 - 51*zb^3 + 
           894*nc*zb^3 + 195*nc^2*zb^3 - 3154*nc^3*zb^3 - 180*nc*zb^4 + 
           500*nc^3*zb^4))/(576*nc^3*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] + (3*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-2 + zb)*
        PlusD[\[CapitalTau], 0])/(16*nc^2)) + G[1, 0, 0, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(36*nc) + 
        ((-1 + nc)*(1 + nc)*(-216 + 190*nc + 216*nc^2 - 936*nc^3 + 324*zb - 
           729*nc*zb - 324*nc^2*zb + 2499*nc^3*zb - 108*zb^2 + 771*nc*zb^2 + 
           108*nc^2*zb^2 - 1867*nc^3*zb^2 - 232*nc*zb^3 + 432*nc^3*zb^3))/
         (576*nc^3*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 0])/
       (32*nc^2)) + G[2, 2, 2, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(9*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(96 - 160*nc - 508*nc^2 + 48*nc^3 - 198*zb + 
           320*nc*zb + 1028*nc^2*zb - 96*nc^3*zb + 129*zb^2 - 840*nc*zb^2 - 
           741*nc^2*zb^2 + 252*nc^3*zb^2 - 27*zb^3 + 680*nc*zb^3 + 
           221*nc^2*zb^3 - 204*nc^3*zb^3 - 160*nc*zb^4 + 48*nc^3*zb^4))/
         (288*nc^3*(-2 + zb)*(-1 + zb)))*delta[\[CapitalTau]] - 
      (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/
       (4*nc^3*(-2 + zb))) + G[2, 1, 0, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(18*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(459 - 400*nc + 65*nc^2 + 212*nc^3 - 918*zb + 
           800*nc*zb - 130*nc^2*zb - 424*nc^3*zb + 585*zb^2 - 660*nc*zb^2 + 
           81*nc^2*zb^2 + 393*nc^3*zb^2 - 126*zb^3 + 260*nc*zb^3 - 
           16*nc^2*zb^3 - 181*nc^3*zb^3 - 40*nc*zb^4 + 32*nc^3*zb^4))/
         (72*nc^3*(-2 + zb)*(-1 + zb)))*delta[\[CapitalTau]] - 
      (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/
       (8*nc^3*(-2 + zb))) + G[2, 1, 0, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(262 - 264*nc - 14*nc^2 + 140*nc^3 - 524*zb + 
          528*nc*zb + 28*nc^2*zb - 280*nc^3*zb + 332*zb^2 - 426*nc*zb^2 - 
          22*nc^2*zb^2 + 255*nc^3*zb^2 - 70*zb^3 + 162*nc*zb^3 + 
          8*nc^2*zb^3 - 115*nc^3*zb^3 - 24*nc*zb^4 + 20*nc^3*zb^4)*
         delta[\[CapitalTau]])/(48*nc^3*(-2 + zb)*(-1 + zb)) + 
      (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/
       (8*nc^3*(-2 + zb))) + G[2, 1, 2, 1, zb]*
     (((5*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(36*nc^2*(-2 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-174 + 48*nc - 566*nc^2 - 32*nc^3 + 348*zb - 
           96*nc*zb + 1150*nc^2*zb + 64*nc^3*zb - 231*zb^2 - 324*nc*zb^2 - 
           831*nc^2*zb^2 + 120*nc^3*zb^2 + 57*zb^3 + 372*nc*zb^3 + 
           247*nc^2*zb^3 - 152*nc^3*zb^3 - 96*nc*zb^4 + 40*nc^3*zb^4))/
         (288*nc^3*(-2 + zb)*(-1 + zb)))*delta[\[CapitalTau]] + 
      (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/
       (4*nc^3*(-2 + zb))) + G[2, 2, 1, 0, zb]*
     (((-1 + nc)*(1 + nc)*(306 - 440*nc - 18*nc^2 + 220*nc^3 - 612*zb + 
         880*nc*zb + 36*nc^2*zb - 440*nc^3*zb + 396*zb^2 - 870*nc*zb^2 - 
         36*nc^2*zb^2 + 435*nc^3*zb^2 - 90*zb^3 + 430*nc*zb^3 + 
         18*nc^2*zb^3 - 215*nc^3*zb^3 - 80*nc*zb^4 + 40*nc^3*zb^4)*
        delta[\[CapitalTau]])/(144*nc^3*(-2 + zb)*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-17 + nc^2)*(2 - 2*zb + zb^2)*
        PlusD[\[CapitalTau], 0])/(8*nc^3*(-2 + zb))) + 
    G[2, 1, 1, 0, zb]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (36*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2604 - 2376*nc - 
           100*nc^2 + 1284*nc^3 - 5208*zb + 4752*nc*zb + 200*nc^2*zb - 
           2568*nc^3*zb + 3300*zb^2 - 4122*nc*zb^2 - 192*nc^2*zb^2 + 
           2565*nc^3*zb^2 - 696*zb^3 + 1746*nc*zb^3 + 92*nc^2*zb^3 - 
           1281*nc^3*zb^3 - 288*nc*zb^4 + 240*nc^3*zb^4))/
         (288*nc^3*(-2 + zb)*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-13 + 5*nc^2)*(2 - 2*zb + zb^2)*
        PlusD[\[CapitalTau], 0])/(8*nc^3*(-2 + zb))) + 
    G[2, 1, 1, 1, zb]*(((-25*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (72*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(1563 - 992*nc - 
           1643*nc^2 + 644*nc^3 - 3117*zb + 1984*nc*zb + 3295*nc^2*zb - 
           1288*nc^3*zb + 1893*zb^2 - 2040*nc*zb^2 - 2304*nc^2*zb^2 + 
           1797*nc^3*zb^2 - 339*zb^3 + 1048*nc*zb^3 + 652*nc^2*zb^3 - 
           1153*nc^3*zb^3 - 200*nc*zb^4 + 248*nc^3*zb^4))/
         (288*nc^3*(-2 + zb)*(-1 + zb)))*delta[\[CapitalTau]] - 
      (3*(-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*(2 - 2*zb + zb^2)*
        PlusD[\[CapitalTau], 0])/(32*nc^3*(-2 + zb))) + 
    G[2, 2, 1, 1, zb]*(((2*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (9*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-36 + 336*nc - 1360*nc^2 - 
           120*nc^3 + 78*zb - 672*nc*zb + 2780*nc^2*zb + 240*nc^3*zb - 
           81*zb^2 - 1116*nc*zb^2 - 2115*nc^2*zb^2 + 810*nc^3*zb^2 + 
           39*zb^3 + 1452*nc*zb^3 + 695*nc^2*zb^3 - 930*nc^3*zb^3 - 
           384*nc*zb^4 + 240*nc^3*zb^4))/(576*nc^3*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(-35 + 19*nc^2)*
        (2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^3*(-2 + zb))) + 
    G[0, 1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
         (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(963 - 36*nc - 
           675*nc^2 + 567*nc^3 - 963*zb + 306*nc*zb + 675*nc^2*zb - 
           1161*nc^3*zb - 578*nc*zb^2 + 454*nc^3*zb^2))/
         (1728*nc^3*(-1 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 0])/(96*nc^2*(-1 + zb))) + 
    G[0, 0, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
         (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(297 + 972*nc - 
           1017*nc^2 + 771*nc^3 - 297*zb - 918*nc*zb + 1017*nc^2*zb - 
           1473*nc^3*zb - 98*nc*zb^2 + 768*nc^3*zb^2))/(1728*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb*
        (15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 0])/(32*nc^2*(-1 + zb))) + 
    G[0, 0, 0, zb]*((((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
         (216*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(1296 + 1371*nc - 
           1296*nc^2 + 1209*nc^3 - 1296*zb - 1155*nc*zb + 1296*nc^2*zb - 
           2289*nc^3*zb - 492*nc*zb^2 + 968*nc^3*zb^2))/
         (3456*nc^3*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 0])/(192*nc^2*(-1 + zb))) + 
    G[0, 1, 1, zb]*((((-1 + nc)*(1 + nc)*nf*zb*(-3 + 3*nc + 3*zb - 3*nc*zb + 
           2*nc*zb^2))/(36*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(324*nc - 108*nc^3 + 2484*zb - 969*nc*zb - 
           3564*nc^2*zb + 6165*nc^3*zb - 2484*zb^2 + 969*nc*zb^2 + 
           3564*nc^2*zb^2 - 7461*nc^3*zb^2 - 500*nc*zb^3 + 3728*nc^3*zb^3))/
         (3456*nc^3*(-1 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*zb*(-12 + 165*nc^2 + 12*zb - 165*nc^2*zb - 8*zb^2 + 
         44*nc^2*zb^2)*PlusD[\[CapitalTau], 0])/(96*nc^2*(-1 + zb))) + 
    G[1, 2, 2, 1, zb]*(((5*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (36*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-165 + 144*nc + 
           497*nc^2 - 12*nc^3 + 408*zb - 576*nc*zb - 662*nc^2*zb + 
           198*nc^3*zb - 147*zb^2 + 828*nc*zb^2 + 301*nc^2*zb^2 - 
           384*nc^3*zb^2 - 288*nc*zb^3 + 144*nc^3*zb^3))/
         (288*nc^3*(-2 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(12 - 12*nc^2 - 14*zb + 8*nc*zb + 12*nc^2*zb - 
         4*nc^3*zb + 7*zb^2 - 4*nc*zb^2 - 6*nc^2*zb^2 + 2*nc^3*zb^2)*
        PlusD[\[CapitalTau], 0])/(8*nc^3*(-2 + zb))) + 
    G[1, 2, 1, 0, zb]*((((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (36*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-1041 + 1104*nc + 
           85*nc^2 - 564*nc^3 + 1416*zb - 1512*nc*zb - 214*nc^2*zb + 
           858*nc^3*zb - 468*zb^2 + 1056*nc*zb^2 + 128*nc^2*zb^2 - 
           768*nc^3*zb^2 - 288*nc*zb^3 + 240*nc^3*zb^3))/
         (288*nc^3*(-2 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(20 - 4*nc^2 - 22*zb + 6*nc^2*zb - 4*nc^3*zb + 
         11*zb^2 - 3*nc^2*zb^2 + 2*nc^3*zb^2)*PlusD[\[CapitalTau], 0])/
       (8*nc^3*(-2 + zb))) + G[1, 1, 2, 1, zb]*
     (((-5*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(36*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-366 + 640*nc + 632*nc^2 - 492*nc^3 + 576*zb - 
           880*nc*zb - 968*nc^2*zb + 702*nc^3*zb - 183*zb^2 + 728*nc*zb^2 + 
           409*nc^2*zb^2 - 660*nc^3*zb^2 - 224*nc*zb^3 + 216*nc^3*zb^3))/
         (288*nc^3*(-2 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(14 - 10*nc^2 - 8*nc^3 - 22*zb + 8*nc*zb + 
         16*nc^2*zb - 8*nc^3*zb + 11*zb^2 - 4*nc*zb^2 - 8*nc^2*zb^2 + 
         6*nc^3*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^3*(-2 + zb))) + 
    G[1, 2, 1, 1, zb]*(((-11*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (36*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-894 + 608*nc + 
           2230*nc^2 - 256*nc^3 + 1500*zb - 1208*nc*zb - 3088*nc^2*zb + 
           808*nc^3*zb - 441*zb^2 + 1732*nc*zb^2 + 1403*nc^2*zb^2 - 
           1652*nc^3*zb^2 - 640*nc*zb^3 + 656*nc^3*zb^3))/
         (576*nc^3*(-2 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(44 - 28*nc^2 - 54*zb + 8*nc*zb + 36*nc^2*zb - 
         20*nc^3*zb + 27*zb^2 - 4*nc*zb^2 - 18*nc^2*zb^2 + 10*nc^3*zb^2)*
        PlusD[\[CapitalTau], 0])/(16*nc^3*(-2 + zb))) + 
    G[1, 1, 0, 1, zb]*(((-1 + nc)*(1 + nc)*(-1965 + 1732*nc + 537*nc^2 - 
         2854*nc^3 + 2412*zb - 3898*nc*zb - 558*nc^2*zb + 5509*nc^3*zb - 
         735*zb^2 + 2684*nc*zb^2 + 165*nc^2*zb^2 - 3209*nc^3*zb^2 - 
         584*nc*zb^3 + 584*nc^3*zb^3)*delta[\[CapitalTau]])/
       (576*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-6 - 24*nc + 6*nc^2 + 
         52*nc^3 + 6*zb + 24*nc*zb - 6*nc^2*zb - 58*nc^3*zb - 3*zb^2 - 
         6*nc*zb^2 + 3*nc^2*zb^2 + 16*nc^3*zb^2)*PlusD[\[CapitalTau], 0])/
       (16*nc^3*(-2 + zb))) + G[1, 1, 0, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(8 + 28*nc - 8*zb - 28*nc*zb + 4*zb^2 + 
            7*nc*zb^2))/(144*nc^2*(-2 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-2676 + 2364*nc + 580*nc^2 - 3948*nc^3 + 
           3180*zb - 5436*nc*zb - 604*nc^2*zb + 7128*nc^3*zb - 966*zb^2 + 
           3687*nc*zb^2 + 158*nc^2*zb^2 - 4073*nc^3*zb^2 - 780*nc*zb^3 + 
           748*nc^3*zb^3))/(576*nc^3*(-2 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-6 - 28*nc + 6*nc^2 + 60*nc^3 + 6*zb + 28*nc*zb - 
         6*nc^2*zb - 66*nc^3*zb - 3*zb^2 - 7*nc*zb^2 + 3*nc^2*zb^2 + 
         18*nc^3*zb^2)*PlusD[\[CapitalTau], 0])/(16*nc^3*(-2 + zb))) + 
    G[1, 1, 1, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(4 + 4*nc - 4*zb - 4*nc*zb + 2*zb^2 + 
            nc*zb^2))/(72*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-5952 + 6868*nc + 2440*nc^2 - 6532*nc^3 + 
           8004*zb - 13684*nc*zb - 3340*nc^2*zb + 13948*nc^3*zb - 2550*zb^2 + 
           9605*nc*zb^2 + 1238*nc^2*zb^2 - 9021*nc^3*zb^2 - 2240*nc*zb^3 + 
           1840*nc^3*zb^3))/(1152*nc^3*(-2 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(-38 - 124*nc + 22*nc^2 + 132*nc^3 + 42*zb + 
         124*nc*zb - 26*nc^2*zb - 160*nc^3*zb - 21*zb^2 - 31*nc*zb^2 + 
         13*nc^2*zb^2 + 47*nc^3*zb^2)*PlusD[\[CapitalTau], 0])/
       (32*nc^3*(-2 + zb))) + G[1, 1, 1, 1, zb]*
     (((23*(-1 + nc)*(1 + nc)*nf*(2 + 4*nc - 2*zb - 4*nc*zb + zb^2 + 
           nc*zb^2))/(144*nc^2*(-2 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-2772 + 3476*nc + 3716*nc^2 + 3932*nc^3 + 
           4158*zb - 6764*nc*zb - 5042*nc^2*zb + 1324*nc^3*zb - 1224*zb^2 + 
           5569*nc*zb^2 + 2044*nc^2*zb^2 - 3357*nc^3*zb^2 - 1528*nc*zb^3 + 
           856*nc^3*zb^3))/(1152*nc^3*(-2 + zb)))*delta[\[CapitalTau]] + 
      ((-1 + nc)*(1 + nc)*(-44 - 104*nc + 28*nc^2 + 88*nc^3 + 66*zb + 
         88*nc*zb - 46*nc^2*zb - 176*nc^3*zb - 33*zb^2 - 18*nc*zb^2 + 
         23*nc^2*zb^2 + 66*nc^3*zb^2)*PlusD[\[CapitalTau], 0])/
       (64*nc^3*(-2 + zb))) + 
    (-((-1 + nc)*(1 + nc)*nf*zb*(-6 - 7*nc + 6*zb + 7*nc*zb + nc*zb^2))/
       (72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(918 + 474*nc - 
         2502*nc^2 + 7062*nc^3 - 495*nc*Pi^2 + 675*nc^3*Pi^2 - 918*zb + 
         84*nc*zb + 2502*nc^2*zb - 9564*nc^3*zb + 495*nc*Pi^2*zb - 
         675*nc^3*Pi^2*zb - 430*nc*zb^2 + 6050*nc^3*zb^2 - 132*nc*Pi^2*zb^2 + 
         180*nc^3*Pi^2*zb^2))/(3456*nc^3*(-1 + zb)))*
     PlusD[\[CapitalTau], 1] + G[1, 0, 0, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(-48 + 176*nc + 24*zb - 187*nc*zb + 
            48*nc*zb^2))/(864*nc^2) + ((-1 + nc)*(1 + nc)*
          (-10152 - 26374*nc - 3480*nc^2 - 11598*nc^3 - 360*Pi^2 + 
           1776*nc*Pi^2 - 120*nc^2*Pi^2 - 1536*nc^3*Pi^2 + 17136*zb + 
           48155*nc*zb + 10128*nc^2*zb + 22875*nc^3*zb + 720*Pi^2*zb - 
           3552*nc*Pi^2*zb + 240*nc^2*Pi^2*zb + 3072*nc^3*Pi^2*zb - 
           7938*zb^2 - 27606*nc*zb^2 - 9102*nc^2*zb^2 - 20272*nc^3*zb^2 - 
           540*Pi^2*zb^2 + 2220*nc*Pi^2*zb^2 - 180*nc^2*Pi^2*zb^2 - 
           1920*nc^3*Pi^2*zb^2 + 954*zb^3 + 6589*nc*zb^3 + 2454*nc^2*zb^3 + 
           8843*nc^3*zb^3 + 180*Pi^2*zb^3 - 444*nc*Pi^2*zb^3 + 
           60*nc^2*Pi^2*zb^3 + 384*nc^3*Pi^2*zb^3 - 764*nc*zb^4 - 
           1488*nc^3*zb^4))/(3456*nc^3*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] + (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(-36 + 35*nc + 36*nc^2 - 134*nc^3 + 54*zb - 
           126*nc*zb - 54*nc^2*zb + 369*nc^3*zb - 18*zb^2 + 129*nc*zb^2 + 
           18*nc^2*zb^2 - 281*nc^3*zb^2 - 38*nc*zb^3 + 66*nc^3*zb^3))/
         (96*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 1])/
       (4*nc^2)) + G[1, 0, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(21 - 15*zb + 2*zb^2))/(144*nc) - 
        ((-1 + nc)*(1 + nc)*(-8604 - 17104*nc + 1332*nc^2 - 12464*nc^3 - 
           384*Pi^2 + 1896*nc*Pi^2 - 48*nc^2*Pi^2 - 1656*nc^3*Pi^2 + 
           15318*zb + 30950*nc*zb - 522*nc^2*zb + 29266*nc^3*zb + 
           768*Pi^2*zb - 3792*nc*Pi^2*zb + 96*nc^2*Pi^2*zb + 
           3312*nc^3*Pi^2*zb - 7920*zb^2 - 17685*nc*zb^2 - 1548*nc^2*zb^2 - 
           29919*nc^3*zb^2 - 576*Pi^2*zb^2 + 2370*nc*Pi^2*zb^2 - 
           72*nc^2*Pi^2*zb^2 - 2070*nc^3*Pi^2*zb^2 + 1206*zb^3 + 
           4435*nc*zb^3 + 738*nc^2*zb^3 + 14537*nc^3*zb^3 + 192*Pi^2*zb^3 - 
           474*nc*Pi^2*zb^3 + 24*nc^2*Pi^2*zb^3 + 414*nc^3*Pi^2*zb^3 - 
           596*nc*zb^4 - 2668*nc^3*zb^4))/(3456*nc^3*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] - ((-1 + nc)*(1 + nc)*(-72 + 78*nc + 72*nc^2 - 
         264*nc^3 + 108*zb - 255*nc*zb - 108*nc^2*zb + 711*nc^3*zb - 
         36*zb^2 + 249*nc*zb^2 + 36*nc^2*zb^2 - 543*nc^3*zb^2 - 72*nc*zb^3 + 
         128*nc^3*zb^3)*PlusD[\[CapitalTau], 0])/(192*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 1])/
       (4*nc^2)) + G[2, 2, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(18 - 18*zb + 7*zb^2))/(36*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(2286 - 6272*nc + 2502*nc^2 + 4596*nc^3 + 
           570*Pi^2 + 60*nc^2*Pi^2 - 4527*zb + 12544*nc*zb - 4959*nc^2*zb - 
           9840*nc^3*zb - 1140*Pi^2*zb - 120*nc^2*Pi^2*zb + 2790*zb^2 - 
           9696*nc*zb^2 + 3462*nc^2*zb^2 + 8505*nc^3*zb^2 + 855*Pi^2*zb^2 + 
           90*nc^2*Pi^2*zb^2 - 549*zb^3 + 3424*nc*zb^3 - 1005*nc^2*zb^3 - 
           3423*nc^3*zb^3 - 285*Pi^2*zb^3 - 30*nc^2*Pi^2*zb^3 - 464*nc*zb^4 + 
           528*nc^3*zb^4))/(864*nc^3*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] + (-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (12*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(12 - 16*nc - 56*nc^2 + 
           8*nc^3 - 24*zb + 32*nc*zb + 112*nc^2*zb - 16*nc^3*zb + 15*zb^2 - 
           84*nc*zb^2 - 81*nc^2*zb^2 + 42*nc^3*zb^2 - 3*zb^3 + 68*nc*zb^3 + 
           25*nc^2*zb^3 - 34*nc^3*zb^3 - 16*nc*zb^4 + 8*nc^3*zb^4))/
         (48*nc^3*(-2 + zb)*(-1 + zb)))*PlusD[\[CapitalTau], 0] - 
      (5*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 1])/
       (8*nc^3*(-2 + zb))) + G[2, 1, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(11 - 11*zb + 4*zb^2))/(27*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(2484 - 3968*nc + 1948*nc^2 + 5284*nc^3 + 
           204*Pi^2 - 48*nc^2*Pi^2 - 4968*zb + 7936*nc*zb - 3896*nc^2*zb - 
           11216*nc^3*zb - 408*Pi^2*zb + 96*nc^2*Pi^2*zb + 3033*zb^2 - 
           6816*nc*zb^2 + 2757*nc^2*zb^2 + 10293*nc^3*zb^2 + 306*Pi^2*zb^2 - 
           72*nc^2*Pi^2*zb^2 - 549*zb^3 + 2848*nc*zb^3 - 809*nc^2*zb^3 - 
           4523*nc^3*zb^3 - 102*Pi^2*zb^3 + 24*nc^2*Pi^2*zb^3 - 464*nc*zb^4 + 
           760*nc^3*zb^4))/(864*nc^3*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*(99 - 80*nc - 3*nc^2 + 
         44*nc^3 - 198*zb + 160*nc*zb + 6*nc^2*zb - 88*nc^3*zb + 126*zb^2 - 
         132*nc*zb^2 - 6*nc^2*zb^2 + 87*nc^3*zb^2 - 27*zb^3 + 52*nc*zb^3 + 
         3*nc^2*zb^3 - 43*nc^3*zb^3 - 8*nc*zb^4 + 8*nc^3*zb^4)*
        PlusD[\[CapitalTau], 0])/(24*nc^3*(-2 + zb)*(-1 + zb)) - 
      (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 1])/
       (8*nc^3*(-2 + zb))) + G[2, 1, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(202 - 202*zb + 83*zb^2))/
         (216*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(6462 - 12352*nc + 
           5870*nc^2 + 16568*nc^3 + 1098*Pi^2 - 204*nc^2*Pi^2 - 12897*zb + 
           24704*nc*zb - 11713*nc^2*zb - 35296*nc^3*zb - 2196*Pi^2*zb + 
           408*nc^2*Pi^2*zb + 8109*zb^2 - 19152*nc*zb^2 + 8985*nc^2*zb^2 + 
           31446*nc^3*zb^2 + 1647*Pi^2*zb^2 - 306*nc^2*Pi^2*zb^2 - 
           1674*zb^3 + 6800*nc*zb^3 - 3142*nc^2*zb^3 - 13258*nc^3*zb^3 - 
           549*Pi^2*zb^3 + 102*nc^2*Pi^2*zb^3 - 928*nc*zb^4 + 
           2144*nc^3*zb^4))/(1728*nc^3*(-2 + zb)*(-1 + zb)))*
       delta[\[CapitalTau]] + ((5*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (24*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(318 - 176*nc - 346*nc^2 + 
           120*nc^3 - 636*zb + 352*nc*zb + 692*nc^2*zb - 240*nc^3*zb + 
           393*zb^2 - 348*nc*zb^2 - 483*nc^2*zb^2 + 342*nc^3*zb^2 - 75*zb^3 + 
           172*nc*zb^3 + 137*nc^2*zb^3 - 222*nc^3*zb^3 - 32*nc*zb^4 + 
           48*nc^3*zb^4))/(96*nc^3*(-2 + zb)*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] + (5*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
        PlusD[\[CapitalTau], 1])/(8*nc^3*(-2 + zb))) + 
    G[0, 0, zb]*((((-1 + nc)*(1 + nc)*nf*zb*(-72 + 186*nc + 72*zb - 
           240*nc*zb + 113*nc*zb^2))/(1296*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*zb*(18954 + 49101*nc + 1494*nc^2 + 17913*nc^3 + 
           540*Pi^2 - 3330*nc*Pi^2 + 180*nc^2*Pi^2 + 2880*nc^3*Pi^2 - 
           18954*zb - 46194*nc*zb - 1494*nc^2*zb - 22890*nc^3*zb - 
           540*Pi^2*zb + 3330*nc*Pi^2*zb - 180*nc^2*Pi^2*zb - 
           2880*nc^3*Pi^2*zb - 124*nc*zb^2 + 16544*nc^3*zb^2 - 
           888*nc*Pi^2*zb^2 + 768*nc^3*Pi^2*zb^2))/(10368*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + 
      (((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/(288*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*zb*(216 + 186*nc - 216*nc^2 + 45*nc^3 - 216*zb - 
           132*nc*zb + 216*nc^2*zb - 207*nc^3*zb - 102*nc*zb^2 + 
           104*nc^3*zb^2))/(576*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 1])/(24*nc^2*(-1 + zb))) + 
    G[0, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*zb*(105 - 123*zb + 38*zb^2))/
         (864*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(14418 + 31434*nc - 
           7830*nc^2 + 20658*nc^3 + 576*Pi^2 - 3555*nc*Pi^2 + 72*nc^2*Pi^2 + 
           3105*nc^3*Pi^2 - 14418*zb - 28500*nc*zb + 7830*nc^2*zb - 
           29190*nc^3*zb - 576*Pi^2*zb + 3555*nc*Pi^2*zb - 72*nc^2*Pi^2*zb - 
           3105*nc^3*Pi^2*zb - 320*nc*zb^2 + 21430*nc^3*zb^2 - 
           948*nc*Pi^2*zb^2 + 828*nc^3*Pi^2*zb^2))/(10368*nc^3*(-1 + zb)))*
       delta[\[CapitalTau]] + ((-1 + nc)*(1 + nc)*zb*(144 + 63*nc - 
         144*nc^2 - 15*nc^3 - 144*zb - 15*nc*zb + 144*nc^2*zb - 105*nc^3*zb - 
         92*nc*zb^2 + 64*nc^3*zb^2)*PlusD[\[CapitalTau], 0])/
       (384*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*
        (15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 1])/(24*nc^2*(-1 + zb))) + 
    G[1, 2, 1, zb]*((-((-1 + nc)*(1 + nc)*nf*(106 - 124*zb + 53*zb^2))/
         (216*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-3528 + 8192*nc - 
           3968*nc^2 - 8928*nc^3 - 696*Pi^2 + 12*nc^2*Pi^2 + 5274*zb - 
           12848*nc*zb + 3734*nc^2*zb + 13704*nc^3*zb + 756*Pi^2*zb + 
           96*nc*Pi^2*zb - 96*nc^2*Pi^2*zb + 120*nc^3*Pi^2*zb - 1827*zb^2 + 
           6232*nc*zb^2 - 1759*nc^2*zb^2 - 8316*nc^3*zb^2 - 378*Pi^2*zb^2 - 
           48*nc*Pi^2*zb^2 + 48*nc^2*Pi^2*zb^2 - 60*nc^3*Pi^2*zb^2 - 
           928*nc*zb^3 + 1848*nc^3*zb^3))/(1728*nc^3*(-2 + zb)))*
       delta[\[CapitalTau]] + (((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
         (8*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-66 + 16*nc + 198*nc^2 - 
           12*nc^3 + 84*zb - 64*nc*zb - 276*nc^2*zb + 66*nc^3*zb - 21*zb^2 + 
           92*nc*zb^2 + 117*nc^2*zb^2 - 126*nc^3*zb^2 - 32*nc*zb^3 + 
           48*nc^3*zb^3))/(96*nc^3*(-2 + zb)))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(3 - 3*nc^2 - 4*zb + 4*nc^2*zb - 2*nc^3*zb + 
         2*zb^2 - 2*nc^2*zb^2 + nc^3*zb^2)*PlusD[\[CapitalTau], 1])/
       (4*nc^3*(-2 + zb))) + G[1, 1, 0, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-112 - 242*nc + 112*zb + 269*nc*zb - 38*zb^2 - 
           86*nc*zb^2 + 6*nc*zb^3))/(432*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-11088 - 85652*nc + 2560*nc^2 - 34684*nc^3 - 
           72*Pi^2 + 5280*nc*Pi^2 - 552*nc^2*Pi^2 - 5184*nc^3*Pi^2 + 
           12996*zb + 97868*nc*zb + 356*nc^2*zb + 57604*nc^3*zb + 
           96*Pi^2*zb - 5088*nc*Pi^2*zb + 480*nc^2*Pi^2*zb + 
           5664*nc^3*Pi^2*zb - 4014*zb^2 - 42865*nc*zb^2 + 470*nc^2*zb^2 - 
           45235*nc^3*zb^2 - 48*Pi^2*zb^2 + 1224*nc*Pi^2*zb^2 - 
           240*nc^2*Pi^2*zb^2 - 1536*nc^3*Pi^2*zb^2 + 7672*nc*zb^3 + 
           12552*nc^3*zb^3))/(6912*nc^3*(-2 + zb)))*delta[\[CapitalTau]] - 
      ((-1 + nc)*(1 + nc)*(-306 + 276*nc + 114*nc^2 - 400*nc^3 + 366*zb - 
         636*nc*zb - 126*nc^2*zb + 802*nc^3*zb - 111*zb^2 + 441*nc*zb^2 + 
         39*nc^2*zb^2 - 485*nc^3*zb^2 - 96*nc*zb^3 + 92*nc^3*zb^3)*
        PlusD[\[CapitalTau], 0])/(96*nc^3*(-2 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-6 - 28*nc + 6*nc^2 + 48*nc^3 + 6*zb + 28*nc*zb - 
         6*nc^2*zb - 54*nc^3*zb - 3*zb^2 - 7*nc*zb^2 + 3*nc^2*zb^2 + 
         15*nc^3*zb^2)*PlusD[\[CapitalTau], 1])/(16*nc^3*(-2 + zb))) + 
    G[1, 1, 1, zb]*((((-1 + nc)*(1 + nc)*nf*(724 + 100*nc - 904*zb + 
           224*nc*zb + 326*zb^2 - 425*nc*zb^2 + 144*nc*zb^3))/
         (864*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-5796 - 52388*nc + 
           37532*nc^2 - 104564*nc^3 + 1260*Pi^2 + 6600*nc*Pi^2 - 
           540*nc^2*Pi^2 - 5256*nc^3*Pi^2 + 7596*zb + 62696*nc*zb - 
           48548*nc^2*zb + 164588*nc^3*zb - 1236*Pi^2*zb - 6792*nc*Pi^2*zb + 
           564*nc^2*Pi^2*zb + 6600*nc^3*Pi^2*zb - 1962*zb^2 - 31483*nc*zb^2 + 
           17722*nc^2*zb^2 - 119913*nc^3*zb^2 + 618*Pi^2*zb^2 + 
           1746*nc*Pi^2*zb^2 - 282*nc^2*Pi^2*zb^2 - 1986*nc^3*Pi^2*zb^2 + 
           6616*nc*zb^3 + 31880*nc^3*zb^3))/(6912*nc^3*(-2 + zb)))*
       delta[\[CapitalTau]] + 
      (-((-1 + nc)*(1 + nc)*nf*(10 + 24*nc - 10*zb - 24*nc*zb + 5*zb^2 + 
            6*nc*zb^2))/(48*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-708 + 740*nc + 932*nc^2 + 436*nc^3 + 972*zb - 
           1640*nc*zb - 1220*nc^2*zb + 956*nc^3*zb - 282*zb^2 + 
           1339*nc*zb^2 + 478*nc^2*zb^2 - 1099*nc^3*zb^2 - 352*nc*zb^3 + 
           256*nc^3*zb^3))/(384*nc^3*(-2 + zb)))*PlusD[\[CapitalTau], 0] - 
      ((-1 + nc)*(1 + nc)*(-14 - 44*nc + 14*nc^2 + 52*nc^3 + 18*zb + 
         44*nc*zb - 18*nc^2*zb - 80*nc^3*zb - 9*zb^2 - 11*nc*zb^2 + 
         9*nc^2*zb^2 + 27*nc^3*zb^2)*PlusD[\[CapitalTau], 1])/
       (32*nc^3*(-2 + zb))) + 
    (-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/(288*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(-144 + 71*nc + 144*nc^2 + 277*nc^3 + 144*zb - 
         143*nc*zb - 144*nc^2*zb - 205*nc^3*zb + 140*nc*zb^2 + 36*nc^3*zb^2))/
       (768*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 2] - 
    ((-1 + nc)^2*(1 + nc)^2*zb*(15 - 15*zb + 4*zb^2)*PlusD[\[CapitalTau], 3])/
     (96*nc^2*(-1 + zb)) + PlusD[\[CapitalTau], 0]*
     (-((-1 + nc)*(1 + nc)*nf*zb*(36 + 153*nc - 36*zb - 126*nc*zb + 
          16*nc*zb^2))/(648*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(1404 - 26031*nc - 11748*nc^2 + 58723*nc^3 + 
         432*Pi^2 + 351*nc*Pi^2 - 396*nc^2*Pi^2 - 249*nc^3*Pi^2 - 1404*zb + 
         22737*nc*zb + 11748*nc^2*zb - 64273*nc^3*zb - 432*Pi^2*zb - 
         171*nc*Pi^2*zb + 396*nc^2*Pi^2*zb - 39*nc^3*Pi^2*zb + 3270*nc*zb^2 + 
         25838*nc^3*zb^2 - 364*nc*Pi^2*zb^2 + 32*nc^3*Pi^2*zb^2 - 
         648*Zeta[3] + 3240*nc*Zeta[3] - 648*nc^2*Zeta[3] - 
         9180*nc^3*Zeta[3] + 648*zb*Zeta[3] - 3240*nc*zb*Zeta[3] + 
         648*nc^2*zb*Zeta[3] + 9180*nc^3*zb*Zeta[3] + 864*nc*zb^2*Zeta[3] - 
         2448*nc^3*zb^2*Zeta[3]))/(6912*nc^3*(-1 + zb))) + 
    delta[\[CapitalTau]]*(-((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*
         (-1 + zb)*Sqrt[3 + zb]*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
       (64*nc^2*Sqrt[1 - zb]) + ((-1 + nc)*(1 + nc)*Pi^2*
        (-4 - nc^2 - 8*zb + nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(128*nc^2) - 
      ((-1 + nc)*(1 + nc)*Pi^2*(-2 + zb)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
       (16*nc^2) + ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*
        Sqrt[3 + zb]*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), 
         (1 - zb)^(-1)])/(16*nc^2*Sqrt[1 - zb]) - 
      (3*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*Sqrt[3 + zb]*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/
       (32*nc^2*Sqrt[1 - zb]) - ((-1 + nc)*(1 + nc)*(-4 - nc^2 - 8*zb + 
         nc^2*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
       (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-4 - nc^2 - 8*zb + nc^2*zb)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(64*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(4*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(-2 + zb)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*nf*zb*(882 - 3948*nc + 945*nc*Pi^2 - 882*zb + 
         2544*nc*zb - 1107*nc*Pi^2*zb + 6284*nc*zb^2 + 342*nc*Pi^2*zb^2 + 
         810*nc*Zeta[3] - 810*nc*zb*Zeta[3] + 216*nc*zb^2*Zeta[3]))/
       (46656*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*
        (-2152980 + 1012185*nc + 3255300*nc^2 - 11961165*nc^3 + 153900*Pi^2 + 
         470205*nc*Pi^2 - 2430*nc^2*Pi^2 + 261315*nc^3*Pi^2 + 2889*Pi^4 - 
         25110*nc*Pi^4 + 513*nc^2*Pi^4 + 14040*nc^3*Pi^4 + 2152980*zb - 
         1420965*nc*zb - 3255300*nc^2*zb + 13918395*nc^3*zb - 
         154710*Pi^2*zb - 432675*nc*Pi^2*zb + 810*nc^2*Pi^2*zb - 
         342855*nc^3*Pi^2*zb - 2889*Pi^4*zb + 25110*nc*Pi^4*zb - 
         513*nc^2*Pi^4*zb - 14040*nc^3*Pi^4*zb + 557685*nc*zb^2 - 
         7270355*nc^3*zb^2 + 810*Pi^2*zb^2 + 2040*nc*Pi^2*zb^2 + 
         1620*nc^2*Pi^2*zb^2 + 253950*nc^3*Pi^2*zb^2 - 6696*nc*Pi^4*zb^2 + 
         3744*nc^3*Pi^4*zb^2 + 311040*Zeta[3] + 584010*nc*Zeta[3] - 
         388800*nc^2*Zeta[3] - 148230*nc^3*Zeta[3] - 311040*zb*Zeta[3] - 
         292410*nc*zb*Zeta[3] + 388800*nc^2*zb*Zeta[3] + 
         2430*nc^3*zb*Zeta[3] - 533520*nc*zb^2*Zeta[3] + 
         179280*nc^3*zb^2*Zeta[3]))/(933120*nc^3*(-1 + zb))) + 
    G[0, zb]*((((-1 + nc)*(1 + nc)*nf*zb*(105 - 123*zb + 38*zb^2))/
         (864*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(4158 + 9990*nc - 
           702*nc^2 + 6798*nc^3 + 108*Pi^2 - 855*nc*Pi^2 + 36*nc^2*Pi^2 + 
           855*nc^3*Pi^2 - 4158*zb - 9234*nc*zb + 702*nc^2*zb - 
           8742*nc^3*zb - 108*Pi^2*zb + 855*nc*Pi^2*zb - 36*nc^2*Pi^2*zb - 
           855*nc^3*Pi^2*zb - 168*nc*zb^2 + 5776*nc^3*zb^2 - 
           228*nc*Pi^2*zb^2 + 228*nc^3*Pi^2*zb^2))/(3456*nc^3*(-1 + zb)))*
       PlusD[\[CapitalTau], 0] - ((-1 + nc)*(1 + nc)*zb*
        (432 + 177*nc - 432*nc^2 - 321*nc^3 - 432*zb - 33*nc*zb + 
         432*nc^2*zb + 33*nc^3*zb - 276*nc*zb^2 + 68*nc^3*zb^2)*
        PlusD[\[CapitalTau], 1])/(1152*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        PlusD[\[CapitalTau], 2])/(192*nc^2*(-1 + zb)) + 
      delta[\[CapitalTau]]*(-((-1 + nc)*(1 + nc)*nf*zb*(732 + 176*nc + 
            45*nc*Pi^2 - 732*zb - 32*nc*zb - 45*nc*Pi^2*zb - 172*nc*zb^2 + 
            12*nc*Pi^2*zb^2))/(5184*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*zb*(136728 - 145203*nc - 34848*nc^2 + 
           537123*nc^3 + 6210*Pi^2 + 1890*nc*Pi^2 - 2862*nc^2*Pi^2 + 
           1278*nc^3*Pi^2 - 136728*zb + 112290*nc*zb + 34848*nc^2*zb - 
           578478*nc^3*zb - 6210*Pi^2*zb - 594*nc*Pi^2*zb + 
           2862*nc^2*Pi^2*zb - 4194*nc^3*Pi^2*zb + 50694*nc*zb^2 + 
           242318*nc^3*zb^2 - 5748*nc*Pi^2*zb^2 + 2508*nc^3*Pi^2*zb^2 - 
           21384*Zeta[3] + 92340*nc*Zeta[3] - 11016*nc^2*Zeta[3] - 
           97200*nc^3*Zeta[3] + 21384*zb*Zeta[3] - 92340*nc*zb*Zeta[3] + 
           11016*nc^2*zb*Zeta[3] + 97200*nc^3*zb*Zeta[3] + 
           24624*nc*zb^2*Zeta[3] - 25920*nc^3*zb^2*Zeta[3]))/
         (62208*nc^3*(-1 + zb)))) + G[1, 1, zb]*
     ((-((-1 + nc)*(1 + nc)*nf*(80 + 24*nc - 92*zb + 18*nc*zb + 31*zb^2 - 
            47*nc*zb^2 + 16*nc*zb^3))/(144*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-2232 - 5748*nc + 6488*nc^2 - 20556*nc^3 + 
           144*Pi^2 + 1056*nc*Pi^2 - 96*nc^2*Pi^2 - 1248*nc^3*Pi^2 + 
           2664*zb + 3864*nc*zb - 7688*nc^2*zb + 34560*nc^3*zb - 
           120*Pi^2*zb - 1056*nc*Pi^2*zb + 72*nc^2*Pi^2*zb + 
           1440*nc^3*Pi^2*zb - 774*zb^2 - 1503*nc*zb^2 + 2758*nc^2*zb^2 - 
           25229*nc^3*zb^2 + 60*Pi^2*zb^2 + 264*nc*Pi^2*zb^2 - 
           36*nc^2*Pi^2*zb^2 - 408*nc^3*Pi^2*zb^2 + 504*nc*zb^3 + 
           6544*nc^3*zb^3))/(2304*nc^3*(-2 + zb)))*PlusD[\[CapitalTau], 0] + 
      (((-1 + nc)*(1 + nc)*nf*(2 + 8*nc - 2*zb - 8*nc*zb + zb^2 + 2*nc*zb^2))/
         (24*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-96 + 132*nc + 140*nc^2 - 
           28*nc^3 + 120*zb - 276*nc*zb - 164*nc^2*zb + 256*nc^3*zb - 
           36*zb^2 + 201*nc*zb^2 + 58*nc^2*zb^2 - 217*nc^3*zb^2 - 
           48*nc*zb^3 + 48*nc^3*zb^3))/(96*nc^3*(-2 + zb)))*
       PlusD[\[CapitalTau], 1] + ((-1 + nc)*(1 + nc)*(-6 - 28*nc + 6*nc^2 + 
         32*nc^3 + 6*zb + 28*nc*zb - 6*nc^2*zb - 38*nc^3*zb - 3*zb^2 - 
         7*nc*zb^2 + 3*nc^2*zb^2 + 11*nc^3*zb^2)*PlusD[\[CapitalTau], 2])/
       (32*nc^3*(-2 + zb)) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf*(28 - 676*nc - 316*zb - 242*nc*zb + 95*zb^2 + 
            230*nc*zb^2 + 30*nc*zb^3))/(2592*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-135000 - 6802*nc + 135968*nc^2 - 712646*nc^3 - 
           13086*Pi^2 + 22764*nc*Pi^2 + 4338*nc^2*Pi^2 - 18864*nc^3*Pi^2 + 
           218214*zb + 88165*nc*zb - 208310*nc^2*zb + 1095311*nc^3*zb + 
           16632*Pi^2*zb - 41808*nc*Pi^2*zb - 4608*nc^2*Pi^2*zb + 
           35406*nc^3*Pi^2*zb - 76518*zb^2 - 53822*nc*zb^2 + 
           65338*nc^2*zb^2 - 759806*nc^3*zb^2 - 5166*Pi^2*zb^2 + 
           25629*nc*Pi^2*zb^2 + 1638*nc^2*Pi^2*zb^2 - 20619*nc^3*Pi^2*zb^2 + 
           216*zb^3 + 5720*nc*zb^3 + 432*nc^2*zb^3 + 195156*nc^3*zb^3 - 
           5208*nc*Pi^2*zb^3 + 3816*nc^3*Pi^2*zb^3 + 2160*Zeta[3] - 
           62208*nc*Zeta[3] + 15120*nc^2*Zeta[3] + 78624*nc^3*Zeta[3] - 
           2592*zb*Zeta[3] + 51840*nc*zb*Zeta[3] - 12096*nc^2*zb*Zeta[3] - 
           84672*nc^3*zb*Zeta[3] + 1296*zb^2*Zeta[3] - 10368*nc*zb^2*
            Zeta[3] + 6048*nc^2*zb^2*Zeta[3] + 22680*nc^3*zb^2*Zeta[3]))/
         (20736*nc^3*(-2 + zb)))) + G[2, 1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(32 - 32*zb + 13*zb^2))/(72*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(144 - 624*nc + 440*nc^2 + 1412*nc^3 + 54*Pi^2 - 
           18*nc^2*Pi^2 - 288*zb + 1248*nc*zb - 880*nc^2*zb - 3040*nc^3*zb - 
           108*Pi^2*zb + 36*nc^2*Pi^2*zb + 180*zb^2 - 780*nc*zb^2 + 
           684*nc^2*zb^2 + 2685*nc^3*zb^2 + 81*Pi^2*zb^2 - 
           27*nc^2*Pi^2*zb^2 - 36*zb^3 + 156*nc*zb^3 - 244*nc^2*zb^3 - 
           1111*nc^3*zb^3 - 27*Pi^2*zb^3 + 9*nc^2*Pi^2*zb^3 + 176*nc^3*zb^4))/
         (288*nc^3*(-2 + zb)*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      (-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(12*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(36 - 80*nc^2 + 8*nc^3 - 72*zb + 160*nc^2*zb - 
           16*nc^3*zb + 45*zb^2 - 111*nc^2*zb^2 + 42*nc^3*zb^2 - 9*zb^3 + 
           31*nc^2*zb^3 - 34*nc^3*zb^3 + 8*nc^3*zb^4))/(48*nc^3*(-2 + zb)*
          (-1 + zb)))*PlusD[\[CapitalTau], 1] - 
      (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*PlusD[\[CapitalTau], 2])/
       (16*nc^3*(-2 + zb)) + delta[\[CapitalTau]]*
       ((-7*(-1 + nc)*(1 + nc)*nf*(-4 + 4*zb + zb^2))/(324*nc^2*(-2 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-4428 + 8472*nc + 6052*nc^2 - 11484*nc^3 + 
           1440*Pi^2 - 1152*nc*Pi^2 - 180*nc^2*Pi^2 + 660*nc^3*Pi^2 + 
           8748*zb - 16944*nc*zb - 12320*nc^2*zb + 21744*nc^3*zb - 
           2871*Pi^2*zb + 2304*nc*Pi^2*zb + 342*nc^2*Pi^2*zb - 
           1320*nc^3*Pi^2*zb - 5319*zb^2 + 10590*nc*zb^2 + 8805*nc^2*zb^2 - 
           17451*nc^3*zb^2 + 1827*Pi^2*zb^2 - 1728*nc*Pi^2*zb^2 - 
           252*nc^2*Pi^2*zb^2 + 1305*nc^3*Pi^2*zb^2 + 972*zb^3 - 
           2118*nc*zb^3 - 2591*nc^2*zb^3 + 6885*nc^3*zb^3 - 396*Pi^2*zb^3 + 
           576*nc*Pi^2*zb^3 + 90*nc^2*Pi^2*zb^3 - 645*nc^3*Pi^2*zb^3 + 
           27*zb^4 + 54*nc^2*zb^4 - 1080*nc^3*zb^4 - 72*nc*Pi^2*zb^4 + 
           120*nc^3*Pi^2*zb^4 + 3186*Zeta[3] - 918*nc^2*Zeta[3] - 
           6372*zb*Zeta[3] + 1836*nc^2*zb*Zeta[3] + 4779*zb^2*Zeta[3] - 
           1377*nc^2*zb^2*Zeta[3] - 1593*zb^3*Zeta[3] + 459*nc^2*zb^3*
            Zeta[3]))/(2592*nc^3*(-2 + zb)*(-1 + zb)))) + 
    G[1, 0, zb]*((-((-1 + nc)*(1 + nc)*nf*(21 - 15*zb + 2*zb^2))/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(-1944 - 5232*nc - 360*nc^2 - 5112*nc^3 - 
           72*Pi^2 + 456*nc*Pi^2 - 24*nc^2*Pi^2 - 456*nc^3*Pi^2 + 3024*zb + 
           9318*nc*zb + 1584*nc^2*zb + 11598*nc^3*zb + 144*Pi^2*zb - 
           912*nc*Pi^2*zb + 48*nc^2*Pi^2*zb + 912*nc^3*Pi^2*zb - 1134*zb^2 - 
           5325*nc*zb^2 - 1746*nc^2*zb^2 - 11011*nc^3*zb^2 - 108*Pi^2*zb^2 + 
           570*nc*Pi^2*zb^2 - 36*nc^2*Pi^2*zb^2 - 570*nc^3*Pi^2*zb^2 + 
           54*zb^3 + 1491*nc*zb^3 + 522*nc^2*zb^3 + 4973*nc^3*zb^3 + 
           36*Pi^2*zb^3 - 114*nc*Pi^2*zb^3 + 12*nc^2*Pi^2*zb^3 + 
           114*nc^3*Pi^2*zb^3 - 252*nc*zb^4 - 864*nc^3*zb^4))/
         (1152*nc^3*(-2 + zb)*(-1 + zb)))*PlusD[\[CapitalTau], 0] + 
      ((-1 + nc)*(1 + nc)*(-72 + 110*nc + 72*nc^2 - 194*nc^3 + 108*zb - 
         321*nc*zb - 108*nc^2*zb + 573*nc^3*zb - 36*zb^2 + 291*nc*zb^2 + 
         36*nc^2*zb^2 - 459*nc^3*zb^2 - 80*nc*zb^3 + 112*nc^3*zb^3)*
        PlusD[\[CapitalTau], 1])/(192*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*PlusD[\[CapitalTau], 2])/
       (32*nc^2) + delta[\[CapitalTau]]*
       (-((-1 + nc)*(1 + nc)*nf*(-492 + 388*nc - 18*nc*Pi^2 + 246*zb - 
            779*nc*zb + 9*nc*Pi^2*zb + 306*nc*zb^2))/(2592*nc^2) - 
        ((-1 + nc)*(1 + nc)*(81864 + 55930*nc - 9528*nc^2 + 207642*nc^3 + 
           3258*Pi^2 - 6840*nc*Pi^2 - 558*nc^2*Pi^2 + 6240*nc^3*Pi^2 - 
           197262*zb - 202781*nc*zb + 20946*nc^2*zb - 487557*nc^3*zb - 
           7452*Pi^2*zb + 20664*nc*Pi^2*zb + 756*nc^2*Pi^2*zb - 
           19572*nc^3*Pi^2*zb + 152874*zb^2 + 213054*nc*zb^2 - 
           14502*nc^2*zb^2 + 479306*nc^3*zb^2 + 5463*Pi^2*zb^2 - 
           22626*nc*Pi^2*zb^2 - 225*nc^2*Pi^2*zb^2 + 20646*nc^3*Pi^2*zb^2 - 
           37476*zb^3 - 69583*nc*zb^3 + 3084*nc^2*zb^3 - 241495*nc^3*zb^3 - 
           1269*Pi^2*zb^3 + 10602*nc*Pi^2*zb^3 + 27*nc^2*Pi^2*zb^3 - 
           9138*nc^3*Pi^2*zb^3 + 3380*nc*zb^4 + 48888*nc^3*zb^4 - 
           1800*nc*Pi^2*zb^4 + 1464*nc^3*Pi^2*zb^4 - 7128*Zeta[3] + 
           24624*nc*Zeta[3] - 3672*nc^2*Zeta[3] - 25920*nc^3*Zeta[3] + 
           14256*zb*Zeta[3] - 49248*nc*zb*Zeta[3] + 7344*nc^2*zb*Zeta[3] + 
           51840*nc^3*zb*Zeta[3] - 10692*zb^2*Zeta[3] + 30780*nc*zb^2*
            Zeta[3] - 5508*nc^2*zb^2*Zeta[3] - 32400*nc^3*zb^2*Zeta[3] + 
           3564*zb^3*Zeta[3] - 6156*nc*zb^3*Zeta[3] + 1836*nc^2*zb^3*
            Zeta[3] + 6480*nc^3*zb^3*Zeta[3]))/(10368*nc^3*(-2 + zb)*
          (-1 + zb)))) + G[1, zb]*
     ((((-1 + nc)*(1 + nc)*nf*(-6 - 3*nc + 3*zb - 6*nc*zb + 4*nc*zb^2))/
         (72*nc^2) + ((-1 + nc)*(1 + nc)*(-108 + 26*nc - 420*nc^2 + 
           3102*nc^3 - 132*nc*Pi^2 + 180*nc^3*Pi^2 + 450*zb + 243*nc*zb + 
           342*nc^2*zb - 6411*nc^3*zb + 198*nc*Pi^2*zb - 270*nc^3*Pi^2*zb - 
           342*zb^2 - 9*nc*zb^2 + 78*nc^2*zb^2 + 4873*nc^3*zb^2 - 
           66*nc*Pi^2*zb^2 + 90*nc^3*Pi^2*zb^2 - 260*nc*zb^3 - 
           1356*nc^3*zb^3))/(1152*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 1] + 
      (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) + 
        ((-1 + nc)*(1 + nc)*(-72 + 190*nc + 72*nc^2 - 98*nc^3 + 108*zb - 
           459*nc*zb - 108*nc^2*zb + 351*nc^3*zb - 36*zb^2 + 357*nc*zb^2 + 
           36*nc^2*zb^2 - 325*nc^3*zb^2 - 88*nc*zb^3 + 88*nc^3*zb^3))/
         (384*nc^3*(-1 + zb)))*PlusD[\[CapitalTau], 2] - 
      ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*PlusD[\[CapitalTau], 3])/(16*nc^2) + 
      PlusD[\[CapitalTau], 0]*
       (-((-1 + nc)*(1 + nc)*nf*(-24 - 19*nc - 24*zb - 73*nc*zb + 7*nc*zb^2))/
         (432*nc^2) - ((-1 + nc)*(1 + nc)*(9720 - 7104*nc - 13152*nc^2 + 
           69836*nc^3 + 648*Pi^2 - 1548*nc*Pi^2 - 324*nc^2*Pi^2 + 
           1524*nc^3*Pi^2 - 25542*zb + 3696*nc*zb + 32118*nc^2*zb - 
           168622*nc^3*zb - 1404*Pi^2*zb + 4644*nc*Pi^2*zb + 
           612*nc^2*Pi^2*zb - 4884*nc^3*Pi^2*zb + 21384*zb^2 + 6696*nc*zb^2 - 
           25080*nc^2*zb^2 + 167008*nc^3*zb^2 + 972*Pi^2*zb^2 - 
           5049*nc*Pi^2*zb^2 - 378*nc^2*Pi^2*zb^2 + 5211*nc^3*Pi^2*zb^2 - 
           5562*zb^3 - 3192*nc*zb^3 + 6114*nc^2*zb^3 - 83806*nc^3*zb^3 - 
           216*Pi^2*zb^3 + 2349*nc*Pi^2*zb^3 + 90*nc^2*Pi^2*zb^3 - 
           2319*nc^3*Pi^2*zb^3 - 96*nc*zb^4 + 16864*nc^3*zb^4 - 
           396*nc*Pi^2*zb^4 + 372*nc^3*Pi^2*zb^4 - 648*Zeta[3] + 
           2592*nc*Zeta[3] - 648*nc^2*Zeta[3] - 7344*nc^3*Zeta[3] + 
           1296*zb*Zeta[3] - 5184*nc*zb*Zeta[3] + 1296*nc^2*zb*Zeta[3] + 
           14688*nc^3*zb*Zeta[3] - 972*zb^2*Zeta[3] + 3240*nc*zb^2*Zeta[3] - 
           972*nc^2*zb^2*Zeta[3] - 9180*nc^3*zb^2*Zeta[3] + 
           324*zb^3*Zeta[3] - 648*nc*zb^3*Zeta[3] + 324*nc^2*zb^3*Zeta[3] + 
           1836*nc^3*zb^3*Zeta[3]))/(3456*nc^3*(-2 + zb)*(-1 + zb))) + 
      delta[\[CapitalTau]]*(((-1 + nc)*(1 + nc)*nf*(1128 + 196*nc + 
           189*nc*Pi^2 - 996*zb - 1961*nc*zb - 135*nc*Pi^2*zb + 726*nc*zb^2 + 
           18*nc*Pi^2*zb^2 + 108*nc*Zeta[3] - 54*nc*zb*Zeta[3]))/
         (7776*nc^2) - ((-1 + nc)*(1 + nc)*(2786400 - 1992360*nc - 
           2575560*nc^2 + 13556640*nc^3 - 40770*Pi^2 - 234360*nc*Pi^2 - 
           25650*nc^2*Pi^2 - 200760*nc^3*Pi^2 - 1926*Pi^4 + 13392*nc*Pi^4 - 
           342*nc^2*Pi^4 - 7488*nc^3*Pi^4 - 6416010*zb + 5954220*nc*zb + 
           6154170*nc^2*zb - 34988880*nc^3*zb + 35640*Pi^2*zb + 
           416250*nc*Pi^2*zb + 91800*nc^2*Pi^2*zb + 455070*nc^3*Pi^2*zb + 
           3852*Pi^4*zb - 26784*nc*Pi^4*zb + 684*nc^2*Pi^4*zb + 
           14976*nc^3*Pi^4*zb + 4736880*zb^2 - 4953960*nc*zb^2 - 
           4734960*nc^2*zb^2 + 35397940*nc^3*zb^2 + 17550*Pi^2*zb^2 - 
           277965*nc*Pi^2*zb^2 - 91260*nc^2*Pi^2*zb^2 - 439515*nc^3*Pi^2*
            zb^2 - 2889*Pi^4*zb^2 + 16740*nc*Pi^4*zb^2 - 513*nc^2*Pi^4*zb^2 - 
           9360*nc^3*Pi^4*zb^2 - 1107270*zb^3 + 746730*nc*zb^3 + 
           1156350*nc^2*zb^3 - 16872910*nc^3*zb^3 - 12420*Pi^2*zb^3 + 
           127935*nc*Pi^2*zb^3 + 25110*nc^2*Pi^2*zb^3 + 201885*nc^3*Pi^2*
            zb^3 + 963*Pi^4*zb^3 - 3348*nc*Pi^4*zb^3 + 171*nc^2*Pi^4*zb^3 + 
           1872*nc^3*Pi^4*zb^3 + 245370*nc*zb^4 + 3113290*nc^3*zb^4 - 
           31860*nc*Pi^2*zb^4 - 35400*nc^3*Pi^2*zb^4 - 430920*Zeta[3] + 
           678240*nc*Zeta[3] + 139320*nc^2*Zeta[3] - 941760*nc^3*Zeta[3] + 
           1027080*zb*Zeta[3] - 2318760*nc*zb*Zeta[3] - 165240*nc^2*zb*
            Zeta[3] + 2907360*nc^3*zb*Zeta[3] - 779220*zb^2*Zeta[3] + 
           2736180*nc*zb^2*Zeta[3] + 30780*nc^2*zb^2*Zeta[3] - 
           3119040*nc^3*zb^2*Zeta[3] + 183060*zb^3*Zeta[3] - 
           1318140*nc*zb^3*Zeta[3] - 4860*nc^2*zb^3*Zeta[3] + 
           1416960*nc^3*zb^3*Zeta[3] + 222480*nc*zb^4*Zeta[3] - 
           233280*nc^3*zb^4*Zeta[3]))/(311040*nc^3*(-2 + zb)*(-1 + zb))))


==> anc/TBF_FourrierTransformed.m <==
IITFT[g, g, 0] = delta[zb]
 
IITFT[g, g, 1] = -((nc*(-1 + 3*zb - 2*zb^2 + zb^3)*G[0, zb])/(-1 + zb)) + 
    (nc*(1 - zb + zb^2)^2*G[1, zb])/((-1 + zb)*zb) + 
    (nc*(-1 + 3*zb - 2*zb^2 + zb^3)*Log[\[Kappa]])/(-1 + zb) + 
    (nc*delta[zb]*Log[\[Kappa]]^2)/2 - nc*Log[\[Kappa]]*PlusD[zb, 0] + 
    nc*PlusD[zb, 1]
 
IITFT[g, g, 2] = (-3*nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*G[0, 0, 0, zb])/
     (-1 + zb) + (3*nc^2*(1 - zb + zb^2)^2*G[0, 0, 1, zb])/((-1 + zb)*zb) + 
    (7*nc^2*(1 - zb + zb^2)^2*G[0, 1, 0, zb])/(2*(-1 + zb)*zb) - 
    (7*nc^2*(1 - zb + zb^2)^2*G[0, 1, 1, zb])/(2*(-1 + zb)*zb) + 
    (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(4*nc) + 
      (nc^2*(7 - 6*zb + 9*zb^2 - 10*zb^3 + 7*zb^4))/(2*(-1 + zb)*zb))*
     G[1, 0, 0, zb] + (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(4*nc) - 
      (2*nc^2*(1 - zb^3 + zb^4))/((-1 + zb)*zb))*G[1, 0, 1, zb] + 
    (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(2*nc) - 
      (nc^2*(-7 + 6*zb - 5*zb^2 + 12*zb^3 - 13*zb^4 + 4*zb^5))/
       ((-2 + zb)*(-1 + zb)*zb))*G[1, 1, 0, zb] + 
    ((-5*(-1 + nc)*(1 + nc)*nf*(-2 + zb))/(8*nc) + 
      (nc^2*(3 + 22*zb - 19*zb^2 - 2*zb^3 + 3*zb^4))/(2*(-2 + zb)*zb))*
     G[1, 1, 1, zb] - (nc^2*(3 - 3*zb + zb^2)^2*G[1, 2, 1, zb])/
     ((-2 + zb)*(-1 + zb)) + (nc^2*(3 - 3*zb + zb^2)^2*G[2, 1, 0, zb])/
     ((-2 + zb)*(-1 + zb)) - (2*nc^2*(3 - 3*zb + zb^2)^2*G[2, 1, 1, zb])/
     ((-2 + zb)*(-1 + zb)) + (nc^2*(3 - 3*zb + zb^2)^2*G[2, 2, 1, zb])/
     ((-2 + zb)*(-1 + zb)) - (nc^2*(134 - 18*Pi^2 - 507*zb + 54*Pi^2*zb + 
       373*zb^2 - 36*Pi^2*zb^2 - 134*zb^3 + 18*Pi^2*zb^3)*Log[\[Kappa]])/
     (72*(-1 + zb)) - (nc^2*(3 - 3*zb + zb^2)^2*G[2, 1, zb]*Log[\[Kappa]])/
     ((-2 + zb)*(-1 + zb)) + (nc^2*(-11 + 129*zb - 118*zb^2 + 55*zb^3)*
      Log[\[Kappa]]^2)/(24*(-1 + zb)) + 
    (nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*Log[\[Kappa]]^3)/(2*(-1 + zb)) + 
    G[0, 1, zb]*(-(nc^2*(11 - 22*zb + 129*zb^2 - 118*zb^3 + 55*zb^4))/
       (12*(-1 + zb)*zb) + (nf*(4*nc^2 - 8*nc^2*zb - 15*zb^2 + 27*nc^2*zb^2 + 
         15*zb^3 - 23*nc^2*zb^3 - 4*zb^4 + 8*nc^2*zb^4))/
       (24*nc*(-1 + zb)*zb) - (3*nc^2*(1 - zb + zb^2)^2*Log[\[Kappa]])/
       ((-1 + zb)*zb)) + G[0, 0, zb]*
     ((nc^2*(-11 + 129*zb - 118*zb^2 + 55*zb^3))/(12*(-1 + zb)) - 
      (nf*(-4*nc^2 - 15*zb + 27*nc^2*zb + 15*zb^2 - 23*nc^2*zb^2 - 4*zb^3 + 
         8*nc^2*zb^3))/(24*nc*(-1 + zb)) + 
      (3*nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*Log[\[Kappa]])/(-1 + zb)) + 
    nf*((224*nc^2 - 12*nc^2*Pi^2 + 1836*zb - 3756*nc^2*zb - 45*Pi^2*zb + 
        81*nc^2*Pi^2*zb - 2052*zb^2 + 3820*nc^2*zb^2 + 45*Pi^2*zb^2 - 
        69*nc^2*Pi^2*zb^2 + 262*zb^3 - 1102*nc^2*zb^3 - 12*Pi^2*zb^3 + 
        24*nc^2*Pi^2*zb^3)/(864*nc*(-1 + zb)) - 
      ((-20*nc^2 - 99*zb + 219*nc^2*zb + 117*zb^2 - 217*nc^2*zb^2 - 25*zb^3 + 
         71*nc^2*zb^3)*Log[\[Kappa]])/(72*nc*(-1 + zb)) - 
      ((-4*nc^2 - 15*zb + 27*nc^2*zb + 15*zb^2 - 23*nc^2*zb^2 - 4*zb^3 + 
         8*nc^2*zb^3)*Log[\[Kappa]]^2)/(48*nc*(-1 + zb))) + 
    G[1, 1, zb]*((nc^2*(22 - 426*zb + 963*zb^2 - 779*zb^3 + 286*zb^4))/
       (24*(-1 + zb)*zb) + (nc^2*(-3 - 4*zb + 11*zb^2 - 2*zb^3 - 5*zb^4 + 
         2*zb^5)*Log[\[Kappa]])/((-2 + zb)*(-1 + zb)*zb) + 
      nf*(-(8*nc^2 - 36*zb + 44*nc^2*zb + 27*zb^2 - 39*nc^2*zb^2 + 9*zb^3 - 
           13*nc^2*zb^3 - 8*zb^4 + 16*nc^2*zb^4)/(48*nc*(-1 + zb)*zb) - 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(2*nc))) + 
    G[1, 0, zb]*(-(nc^2*(11 - 132*zb + 318*zb^2 - 263*zb^3 + 99*zb^4))/
       (12*(-1 + zb)*zb) - (nc^2*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4)*
        Log[\[Kappa]])/((-1 + zb)*zb) + 
      nf*((4*nc^2 - 15*zb + 15*nc^2*zb + 9*zb^2 - 9*nc^2*zb^2 + 6*zb^3 - 
          10*nc^2*zb^3 - 4*zb^4 + 8*nc^2*zb^4)/(24*nc*(-1 + zb)*zb) + 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(4*nc))) + 
    G[0, zb]*((nc^2*(131 - 18*Pi^2 - 501*zb + 54*Pi^2*zb + 370*zb^2 - 
         36*Pi^2*zb^2 - 134*zb^3 + 18*Pi^2*zb^3))/(72*(-1 + zb)) - 
      (nc^2*(-11 + 129*zb - 118*zb^2 + 55*zb^3)*Log[\[Kappa]])/
       (12*(-1 + zb)) - (3*nc^2*(-1 + 3*zb - 2*zb^2 + zb^3)*Log[\[Kappa]]^2)/
       (2*(-1 + zb)) + nf*((-17*nc^2 - 99*zb + 213*nc^2*zb + 117*zb^2 - 
          214*nc^2*zb^2 - 25*zb^3 + 71*nc^2*zb^3)/(72*nc*(-1 + zb)) + 
        ((-4*nc^2 - 15*zb + 27*nc^2*zb + 15*zb^2 - 23*nc^2*zb^2 - 4*zb^3 + 
           8*nc^2*zb^3)*Log[\[Kappa]])/(24*nc*(-1 + zb)))) + 
    G[1, zb]*(-(nc^2*(-268 + 48*Pi^2 - 2004*zb - 48*Pi^2*zb + 2835*zb^2 + 
          72*Pi^2*zb^2 - 1635*zb^3 - 72*Pi^2*zb^3 + 268*zb^4 + 48*Pi^2*zb^4))/
       (144*(-1 + zb)*zb) + (nc^2*(11 - 132*zb + 318*zb^2 - 263*zb^3 + 
         99*zb^4)*Log[\[Kappa]])/(12*(-1 + zb)*zb) + 
      (nc^2*(1 - zb^3 + zb^4)*Log[\[Kappa]]^2)/((-1 + zb)*zb) + 
      nf*(-(40*nc^2 - 90*zb + 44*nc^2*zb + 6*Pi^2*zb - 6*nc^2*Pi^2*zb - 
           54*zb^2 + 240*nc^2*zb^2 - 9*Pi^2*zb^2 + 9*nc^2*Pi^2*zb^2 + 
           180*zb^3 - 360*nc^2*zb^3 + 3*Pi^2*zb^3 - 3*nc^2*Pi^2*zb^3 - 
           50*zb^4 + 142*nc^2*zb^4)/(144*nc*(-1 + zb)*zb) - 
        ((4*nc^2 - 15*zb + 15*nc^2*zb + 9*zb^2 - 9*nc^2*zb^2 + 6*zb^3 - 
           10*nc^2*zb^3 - 4*zb^4 + 8*nc^2*zb^4)*Log[\[Kappa]])/
         (24*nc*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
          Log[\[Kappa]]^2)/(8*nc))) + (-(nc^2*(-67 + 9*Pi^2))/36 + 
      (11*nc^2*Log[\[Kappa]])/12 + (3*nc^2*Log[\[Kappa]]^2)/2 + 
      nf*((-5*nc)/18 - (nc*Log[\[Kappa]])/6))*PlusD[zb, 1] + 
    ((-11*nc^2)/24 + (nc*nf)/12 - (3*nc^2*Log[\[Kappa]])/2)*PlusD[zb, 2] + 
    (nc^2*PlusD[zb, 3])/2 - (nc^2*(808 - 33*Pi^2 - 11646*zb + 387*Pi^2*zb + 
       10946*zb^2 - 354*Pi^2*zb^2 - 4920*zb^3 + 165*Pi^2*zb^3 - 
       1188*Zeta[3] + 3564*zb*Zeta[3] - 2376*zb^2*Zeta[3] + 
       1188*zb^3*Zeta[3]))/(432*(-1 + zb)) + 
    PlusD[zb, 0]*((nc^2*(-67 + 9*Pi^2)*Log[\[Kappa]])/36 - 
      (11*nc^2*Log[\[Kappa]]^2)/24 - (nc^2*Log[\[Kappa]]^3)/2 + 
      nf*(-(nc*(-56 + 3*Pi^2))/216 + (5*nc*Log[\[Kappa]])/18 + 
        (nc*Log[\[Kappa]]^2)/12) + (nc^2*(-808 + 33*Pi^2 + 1188*Zeta[3]))/
       432) + delta[zb]*(-(nc^2*(-67 + 9*Pi^2)*Log[\[Kappa]]^2)/72 + 
      (11*nc^2*Log[\[Kappa]]^3)/72 + (nc^2*Log[\[Kappa]]^4)/8 - 
      (nc^2*Log[\[Kappa]]*(-808 + 33*Pi^2 + 1188*Zeta[3]))/432 - 
      (nc^2*(-24280 + 1005*Pi^2 + 198*Pi^4 + 5940*Zeta[3]))/12960 + 
      nf*((nc*(-56 + 3*Pi^2)*Log[\[Kappa]])/216 - (5*nc*Log[\[Kappa]]^2)/36 - 
        (nc*Log[\[Kappa]]^3)/36 + (nc*(-328 + 15*Pi^2 + 108*Zeta[3]))/1296))
 
IITFT[g, g, 3] = (nc^3*Pi^2*(1 - zb + zb^2)^2*G[0, 0, -1, zb])/
     (48*(-1 + zb)*zb) - (nc^3*(1 - zb + zb^2)^2*G[0, 0, -1, 0, 1, zb])/
     (4*(-1 + zb)*zb) - (15*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*
      G[0, 0, 0, 0, 0, zb])/(-1 + zb) + 
    (63*nc^3*(1 - zb + zb^2)^2*G[0, 0, 0, 0, 1, zb])/(4*(-1 + zb)*zb) + 
    (33*nc^3*(1 - zb + zb^2)^2*G[0, 0, 0, 1, 0, zb])/(2*(-1 + zb)*zb) - 
    (31*nc^3*(1 - zb + zb^2)^2*G[0, 0, 0, 1, 1, zb])/(2*(-1 + zb)*zb) + 
    (35*nc^3*(1 - zb + zb^2)^2*G[0, 0, 1, 0, 0, zb])/(2*(-1 + zb)*zb) - 
    (139*nc^3*(1 - zb + zb^2)^2*G[0, 0, 1, 0, 1, zb])/(8*(-1 + zb)*zb) - 
    (37*nc^3*(1 - zb + zb^2)^2*G[0, 0, 1, 1, 0, zb])/(2*(-1 + zb)*zb) + 
    (63*nc^3*(1 - zb + zb^2)^2*G[0, 0, 1, 1, 1, zb])/(4*(-1 + zb)*zb) + 
    (nc^3*(1 - zb + zb^2)^2*G[0, 0, 1, 2, 1, zb])/(2*(-1 + zb)*zb) + 
    (18*nc^3*(1 - zb + zb^2)^2*G[0, 1, 0, 0, 0, zb])/((-1 + zb)*zb) - 
    (141*nc^3*(1 - zb + zb^2)^2*G[0, 1, 0, 0, 1, zb])/(8*(-1 + zb)*zb) - 
    (18*nc^3*(1 - zb + zb^2)^2*G[0, 1, 0, 1, 0, zb])/((-1 + zb)*zb) + 
    (355*nc^3*(1 - zb + zb^2)^2*G[0, 1, 0, 1, 1, zb])/(24*(-1 + zb)*zb) - 
    (20*nc^3*(1 - zb + zb^2)^2*G[0, 1, 1, 0, 0, zb])/((-1 + zb)*zb) + 
    (385*nc^3*(1 - zb + zb^2)^2*G[0, 1, 1, 0, 1, zb])/(24*(-1 + zb)*zb) + 
    (203*nc^3*(1 - zb + zb^2)^2*G[0, 1, 1, 1, 0, zb])/(12*(-1 + zb)*zb) - 
    (35*nc^3*(1 - zb + zb^2)^2*G[0, 1, 1, 1, 1, zb])/(6*(-1 + zb)*zb) + 
    (2*nc^3*(1 - zb + zb^2)^2*G[0, 1, 1, 2, 1, zb])/(3*(-1 + zb)*zb) - 
    (nc^3*(1 - zb + zb^2)^2*G[0, 1, 2, 1, 0, zb])/(3*(-1 + zb)*zb) + 
    (19*nc^3*(1 - zb + zb^2)^2*G[0, 1, 2, 1, 1, zb])/(12*(-1 + zb)*zb) + 
    (nc^3*(1 - zb + zb^2)^2*G[0, 1, 2, 2, 1, zb])/(6*(-1 + zb)*zb) + 
    (-((-1 + nc)*(1 + nc)*(-7 + 29*nc^2)*nf*(-2 + zb))/(24*nc^2) + 
      (6*nc^3*(3 - 2*zb + 3*zb^2 - 4*zb^3 + 3*zb^4))/((-1 + zb)*zb))*
     G[1, 0, 0, 0, 0, zb] + (((15 - 74*nc^2 + 67*nc^4)*nf*(-2 + zb))/
       (48*nc^2) - (nc^3*(-290 + 291*zb - 292*zb^2 + 465*zb^3 - 464*zb^4 + 
         143*zb^5))/(8*(-2 + zb)*(-1 + zb)*zb))*G[1, 0, 0, 0, 1, zb] + 
    (((13 - 82*nc^2 + 61*nc^4)*nf*(-2 + zb))/(48*nc^2) - 
      (nc^3*(37 - 22*zb + 33*zb^2 - 48*zb^3 + 37*zb^4))/(2*(-1 + zb)*zb))*
     G[1, 0, 0, 1, 0, zb] + (-((-7 - 72*nc^2 + 63*nc^4)*nf*(-2 + zb))/
       (48*nc^2) + (nc^3*(-734 + 1225*zb - 1716*zb^2 + 1979*zb^3 - 
         1488*zb^4 + 413*zb^5))/(24*(-2 + zb)*(-1 + zb)*zb))*
     G[1, 0, 0, 1, 1, zb] + 
    ((7*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*nf*(-2 + zb))/(16*nc^2) - 
      (nc^3*(19 - 10*zb + 15*zb^2 - 24*zb^3 + 19*zb^4))/((-1 + zb)*zb))*
     G[1, 0, 1, 0, 0, zb] + (-((10 - 35*nc^2 + 33*nc^4)*nf*(-2 + zb))/
       (24*nc^2) + (nc^3*(-136 + 141*zb - 146*zb^2 + 231*zb^3 - 226*zb^4 + 
         69*zb^5))/(4*(-2 + zb)*(-1 + zb)*zb))*G[1, 0, 1, 0, 1, zb] + 
    (-((7 - 92*nc^2 + 95*nc^4)*nf*(-2 + zb))/(48*nc^2) + 
      (nc^3*(-394 + 389*zb - 384*zb^2 + 709*zb^3 - 714*zb^4 + 217*zb^5))/
       (12*(-2 + zb)*(-1 + zb)*zb))*G[1, 0, 1, 1, 0, zb] + 
    (((-43 + 37*nc^2)*nf*(-2 + zb))/24 - 
      (nc^3*(-76 + 75*zb - 74*zb^2 + 141*zb^3 - 142*zb^4 + 43*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*G[1, 0, 1, 1, 1, zb] + 
    (-((3 + 4*nc^2)*nf*(-2 + zb))/(6*nc^2) + 
      (nc^3*(3 - 14*zb + 21*zb^2 - 10*zb^3 + 3*zb^4))/(6*(-1 + zb)*zb))*
     G[1, 0, 1, 2, 1, zb] + 
    (((-1 + nc)*(1 + nc)*nf*(14 - 58*nc^2 - 7*zb + 38*nc^2*zb))/(12*nc^2) - 
      (nc^3*(-80 + 35*zb + 22*zb^2 + 67*zb^3 - 124*zb^4 + 43*zb^5))/
       (2*(-2 + zb)*(-1 + zb)*zb))*G[1, 1, 0, 0, 0, zb] + 
    (-(nf*(-24 + 142*nc^2 - 118*nc^4 + 12*zb - 89*nc^2*zb + 75*nc^4*zb))/
       (24*nc^2) + (nc^3*(-806 + 85*zb + 764*zb^2 + 359*zb^3 - 1208*zb^4 + 
         441*zb^5))/(24*(-2 + zb)*(-1 + zb)*zb))*G[1, 1, 0, 0, 1, zb] + 
    (-(nf*(-30 + 142*nc^2 - 112*nc^4 + 15*zb - 89*nc^2*zb + 76*nc^4*zb))/
       (24*nc^2) + (nc^3*(-394 + 47*zb + 380*zb^2 + 169*zb^3 - 596*zb^4 + 
         219*zb^5))/(12*(-2 + zb)*(-1 + zb)*zb))*G[1, 1, 0, 1, 0, zb] + 
    ((nf*(130*nc^2 - 92*nc^4 + 2*zb - 71*nc^2*zb + 60*nc^4*zb))/(24*nc^2) - 
      (nc^3*(-474 + 129*zb + 248*zb^2 + 591*zb^3 - 968*zb^4 + 317*zb^5))/
       (24*(-2 + zb)*(-1 + zb)*zb))*G[1, 1, 0, 1, 1, zb] + 
    (-(nf*(-40 + 218*nc^2 - 148*nc^4 + 20*zb - 157*nc^2*zb + 122*nc^4*zb))/
       (24*nc^2) + (nc^3*(-211 - 10*zb + 315*zb^2 + 55*zb^3 - 360*zb^4 + 
         136*zb^5))/(6*(-2 + zb)*(-1 + zb)*zb))*G[1, 1, 1, 0, 0, zb] + 
    ((nf*(-66 + 328*nc^2 - 226*nc^4 + 33*zb - 260*nc^2*zb + 209*nc^4*zb))/
       (48*nc^2) - (nc^3*(-163 - 19*zb + 285*zb^2 - 8*zb^3 - 258*zb^4 + 
         103*zb^5))/(6*(-2 + zb)*(-1 + zb)*zb))*G[1, 1, 1, 0, 1, zb] + 
    ((nf*(-154 + 816*nc^2 - 502*nc^4 + 77*zb - 750*nc^2*zb + 585*nc^4*zb))/
       (96*nc^2) - (nc^3*(75 + 286*zb - 351*zb^2 - 46*zb^3 + 75*zb^4))/
       (6*(-2 + zb)*zb))*G[1, 1, 1, 1, 0, zb] + 
    (-(nf*(-30 + 64*nc^2 - 18*nc^4 + 15*zb - 186*nc^2*zb + 155*nc^4*zb))/
       (32*nc^2) + (nc^3*(-15 + 31*zb + 13*zb^2 - 25*zb^3 - 19*zb^4 + 
         13*zb^5))/(2*(-2 + zb)*(-1 + zb)*zb))*G[1, 1, 1, 1, 1, zb] + 
    (-(nf*(9 + 4*nc^2 + 7*nc^4 - 3*nc^2*zb + 5*nc^4*zb))/(6*nc^2) - 
      (nc^3*(-13 + 70*zb - 183*zb^2 + 212*zb^3 - 99*zb^4 + 16*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*G[1, 1, 1, 2, 1, zb] + 
    ((nf*(3 + 3*nc^4 - 3*nc^2*zb + 4*nc^4*zb))/(6*nc^2) + 
      (nc^3*(-15 + 216*zb - 457*zb^2 + 420*zb^3 - 179*zb^4 + 30*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*G[1, 1, 2, 1, 0, zb] + 
    (-(nf*(20 + 8*nc^2 + 20*nc^4 + 10*zb - 17*nc^2*zb + 44*nc^4*zb))/
       (24*nc^2) - (nc^3*(-132 + 2423*zb - 5410*zb^2 + 5101*zb^3 - 
         2114*zb^4 + 327*zb^5))/(24*(-2 + zb)*(-1 + zb)*zb))*
     G[1, 1, 2, 1, 1, zb] + 
    ((nf*(6 + 6*nc^4 + 10*zb + 13*nc^2*zb + 10*nc^4*zb))/(12*nc^2) + 
      (nc^3*(-48 + 861*zb - 1778*zb^2 + 1599*zb^3 - 682*zb^4 + 117*zb^5))/
       (12*(-2 + zb)*(-1 + zb)*zb))*G[1, 1, 2, 2, 1, zb] + 
    (-((-1 + nc)*(1 + nc)*nf*zb)/2 - 
      (nc^3*(-10 + 241*zb - 496*zb^2 + 431*zb^3 - 176*zb^4 + 29*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*G[1, 2, 1, 0, 0, zb] + 
    (((-6 + 5*nc^2)*nf*zb)/12 + (nc^3*(-14 + 242*zb - 492*zb^2 + 427*zb^3 - 
         177*zb^4 + 30*zb^5))/(3*(-2 + zb)*(-1 + zb)*zb))*
     G[1, 2, 1, 0, 1, zb] + (((6 - 18*nc^2 + 31*nc^4)*nf*zb)/(24*nc^2) + 
      (nc^3*(-38 + 1112*zb - 2296*zb^2 + 1993*zb^3 - 809*zb^4 + 132*zb^5))/
       (6*(-2 + zb)*(-1 + zb)*zb))*G[1, 2, 1, 1, 0, zb] + 
    (-((8 - 29*nc^2 + 51*nc^4)*nf*zb)/(24*nc^2) - 
      (nc^3*(-136 + 4003*zb - 8574*zb^2 + 7637*zb^3 - 3066*zb^4 + 475*zb^5))/
       (24*(-2 + zb)*(-1 + zb)*zb))*G[1, 2, 1, 1, 1, zb] + 
    (((8 + 9*nc^2 + 6*nc^4)*nf*zb)/(12*nc^2) + 
      (nc^3*(-44 + 821*zb - 1638*zb^2 + 1399*zb^3 - 582*zb^4 + 101*zb^5))/
       (12*(-2 + zb)*(-1 + zb)*zb))*G[1, 2, 1, 2, 1, zb] + 
    (-((6 + 6*nc^2 + 5*nc^4)*nf*zb)/(12*nc^2) - 
      (nc^3*(-16 + 391*zb - 776*zb^2 + 656*zb^3 - 271*zb^4 + 47*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*G[1, 2, 2, 1, 0, zb] + 
    (((26 + 20*nc^2 + 35*nc^4)*nf*zb)/(24*nc^2) + 
      (nc^3*(-23 + 944*zb - 1947*zb^2 + 1681*zb^3 - 678*zb^4 + 110*zb^5))/
       (6*(-2 + zb)*(-1 + zb)*zb))*G[1, 2, 2, 1, 1, zb] + 
    (-((6 + 8*nc^2 + 3*nc^4)*nf*zb)/(6*nc^2) - 
      (nc^3*(-13 + 262*zb - 515*zb^2 + 434*zb^3 - 181*zb^4 + 32*zb^5))/
       (3*(-2 + zb)*(-1 + zb)*zb))*G[1, 2, 2, 2, 1, zb] + 
    (3*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 0, 0, 0, zb])/((-2 + zb)*(-1 + zb)) - 
    (41*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 0, 0, 1, zb])/
     (12*(-2 + zb)*(-1 + zb)) - (11*nc^3*(3 - 3*zb + zb^2)^2*
      G[2, 1, 0, 1, 0, zb])/(3*(-2 + zb)*(-1 + zb)) + 
    (15*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 0, 1, 1, zb])/
     (4*(-2 + zb)*(-1 + zb)) - (35*nc^3*(3 - 3*zb + zb^2)^2*
      G[2, 1, 1, 0, 0, zb])/(3*(-2 + zb)*(-1 + zb)) + 
    (77*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 1, 0, 1, zb])/
     (8*(-2 + zb)*(-1 + zb)) + (69*nc^3*(3 - 3*zb + zb^2)^2*
      G[2, 1, 1, 1, 0, zb])/(4*(-2 + zb)*(-1 + zb)) - 
    (35*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 1, 1, 1, zb])/
     (3*(-2 + zb)*(-1 + zb)) + (17*nc^3*(3 - 3*zb + zb^2)^2*
      G[2, 1, 1, 2, 1, zb])/(2*(-2 + zb)*(-1 + zb)) - 
    (13*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 2, 1, 0, zb])/
     ((-2 + zb)*(-1 + zb)) + (197*nc^3*(3 - 3*zb + zb^2)^2*
      G[2, 1, 2, 1, 1, zb])/(12*(-2 + zb)*(-1 + zb)) - 
    (17*nc^3*(3 - 3*zb + zb^2)^2*G[2, 1, 2, 2, 1, zb])/
     (2*(-2 + zb)*(-1 + zb)) + (35*nc^3*(3 - 3*zb + zb^2)^2*
      G[2, 2, 1, 0, 0, zb])/(3*(-2 + zb)*(-1 + zb)) - 
    (40*nc^3*(3 - 3*zb + zb^2)^2*G[2, 2, 1, 0, 1, zb])/
     (3*(-2 + zb)*(-1 + zb)) - (149*nc^3*(3 - 3*zb + zb^2)^2*
      G[2, 2, 1, 1, 0, zb])/(6*(-2 + zb)*(-1 + zb)) + 
    (26*nc^3*(3 - 3*zb + zb^2)^2*G[2, 2, 1, 1, 1, zb])/
     ((-2 + zb)*(-1 + zb)) - (33*nc^3*(3 - 3*zb + zb^2)^2*
      G[2, 2, 1, 2, 1, zb])/(4*(-2 + zb)*(-1 + zb)) + 
    (14*nc^3*(3 - 3*zb + zb^2)^2*G[2, 2, 2, 1, 0, zb])/
     ((-2 + zb)*(-1 + zb)) - (131*nc^3*(3 - 3*zb + zb^2)^2*
      G[2, 2, 2, 1, 1, zb])/(8*(-2 + zb)*(-1 + zb)) + 
    (33*nc^3*(3 - 3*zb + zb^2)^2*G[2, 2, 2, 2, 1, zb])/
     (4*(-2 + zb)*(-1 + zb)) - (nc^3*Pi^2*(-1 + zb)*(13 + 8*zb + zb^2)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(192*Sqrt[1 - zb]*(3 + zb)^(3/2)) - 
    (nc^3*Pi^2*(33 - 79*zb + 2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(192*zb) + 
    (nc^3*Pi^2*(-2 + zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/4 + 
    (nc^3*(-1 + zb)*(13 + 8*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(48*Sqrt[1 - zb]*(3 + zb)^(3/2)) - 
    (nc^3*(-1 + zb)*(13 + 8*zb + zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       zb^(-1), (1 - zb)^(-1)])/(32*Sqrt[1 - zb]*(3 + zb)^(3/2)) + 
    (nc^3*(33 - 79*zb + 2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
     (48*zb) - (nc^3*(33 - 79*zb + 2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/(32*zb) - 
    nc^3*(-2 + zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
      1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)] + 
    (3*nc^3*(-2 + zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/2 - 
    (nc^3*(925 - 108*Pi^2 - 6834*zb + 324*Pi^2*zb + 5909*zb^2 - 
       216*Pi^2*zb^2 - 2779*zb^3 + 108*Pi^2*zb^3)*Log[\[Kappa]]^3)/
     (432*(-1 + zb)) + (nc^3*(-55 + 453*zb - 398*zb^2 + 187*zb^3)*
      Log[\[Kappa]]^4)/(144*(-1 + zb)) + 
    (nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*Log[\[Kappa]]^5)/(8*(-1 + zb)) + 
    G[2, 2, 1, 0, zb]*(-(nc^3*(3706 - 7412*zb + 5892*zb^2 - 2186*zb^3 + 
          319*zb^4))/(36*(-2 + zb)*(-1 + zb)) + 
      (nf*(-96 - 608*nc^2 + 236*nc^4 + 192*zb + 1216*nc^2*zb - 472*nc^4*zb - 
         72*zb^2 - 840*nc^2*zb^2 + 465*nc^4*zb^2 - 24*zb^3 + 232*nc^2*zb^3 - 
         229*nc^4*zb^3 + 12*zb^4 - 20*nc^2*zb^4 + 44*nc^4*zb^4))/
       (72*nc^2*(-2 + zb)*(-1 + zb)) - (9*nc^3*(3 - 3*zb + zb^2)^2*
        Log[\[Kappa]])/((-2 + zb)*(-1 + zb))) + G[2, 1, 1, 1, zb]*
     (-(nc^3*(22101 - 44202*zb + 37881*zb^2 - 15780*zb^3 + 2585*zb^4))/
       (72*(-2 + zb)*(-1 + zb)) + (nf*(-128 - 1364*nc^2 + 1320*nc^4 + 
         256*zb + 2728*nc^2*zb - 2640*nc^4*zb - 96*zb^2 - 2505*nc^2*zb^2 + 
         2931*nc^4*zb^2 - 32*zb^3 + 1141*nc^2*zb^3 - 1611*nc^4*zb^3 + 
         16*zb^4 - 200*nc^2*zb^4 + 328*nc^4*zb^4))/(144*nc^2*(-2 + zb)*
        (-1 + zb)) - (33*nc^3*(3 - 3*zb + zb^2)^2*Log[\[Kappa]])/
       (4*(-2 + zb)*(-1 + zb))) + G[2, 2, 2, 1, zb]*
     (-(nc^3*(4932 - 9896*zb + 7731*zb^2 - 2778*zb^3 + 396*zb^4))/
       (72*(-2 + zb)*(-1 + zb)) + (nf*(-192 - 592*nc^2 + 270*nc^4 + 384*zb + 
         1184*nc^2*zb - 545*nc^4*zb - 144*zb^2 - 684*nc^2*zb^2 + 
         549*nc^4*zb^2 - 48*zb^3 + 92*nc^2*zb^3 - 276*nc^4*zb^3 + 24*zb^4 + 
         14*nc^2*zb^4 + 54*nc^4*zb^4))/(72*nc^2*(-2 + zb)*(-1 + zb)) - 
      (6*nc^3*(3 - 3*zb + zb^2)^2*Log[\[Kappa]])/((-2 + zb)*(-1 + zb))) + 
    G[2, 1, 0, 0, zb]*(-(nc^3*(1558 - 3116*zb + 2602*zb^2 - 1044*zb^3 + 
          165*zb^4))/(12*(-2 + zb)*(-1 + zb)) + 
      (nf*(-172 + 120*nc^2 + 344*zb - 240*nc^2*zb - 303*zb^2 + 
         243*nc^2*zb^2 + 131*zb^3 - 123*nc^2*zb^3 - 22*zb^4 + 24*nc^2*zb^4))/
       (36*(-2 + zb)*(-1 + zb)) - (3*nc^3*(3 - 3*zb + zb^2)^2*Log[\[Kappa]])/
       ((-2 + zb)*(-1 + zb))) + G[2, 1, 0, 1, zb]*
     ((nc^3*(1654 - 3308*zb + 2722*zb^2 - 1068*zb^3 + 165*zb^4))/
       (12*(-2 + zb)*(-1 + zb)) - (nf*(-472 + 236*nc^2 + 944*zb - 
         472*nc^2*zb - 798*zb^2 + 465*nc^2*zb^2 + 326*zb^3 - 229*nc^2*zb^3 - 
         52*zb^4 + 44*nc^2*zb^4))/(72*(-2 + zb)*(-1 + zb)) + 
      (3*nc^3*(3 - 3*zb + zb^2)^2*Log[\[Kappa]])/((-2 + zb)*(-1 + zb))) + 
    G[2, 1, 2, 1, zb]*((nc^3*(5038 - 10108*zb + 8133*zb^2 - 3074*zb^3 + 
         462*zb^4))/(72*(-2 + zb)*(-1 + zb)) - 
      (nf*(-128 - 476*nc^2 + 234*nc^4 + 256*zb + 952*nc^2*zb - 473*nc^4*zb - 
         96*zb^2 - 603*nc^2*zb^2 + 489*nc^4*zb^2 - 32*zb^3 + 127*nc^2*zb^3 - 
         252*nc^4*zb^3 + 16*zb^4 - 2*nc^2*zb^4 + 50*nc^4*zb^4))/
       (72*nc^2*(-2 + zb)*(-1 + zb)) + (6*nc^3*(3 - 3*zb + zb^2)^2*
        Log[\[Kappa]])/((-2 + zb)*(-1 + zb))) + G[2, 1, 1, 0, zb]*
     ((nc^3*(9224 - 18448*zb + 15501*zb^2 - 6277*zb^3 + 1001*zb^4))/
       (36*(-2 + zb)*(-1 + zb)) - (nf*(-96 - 1408*nc^2 + 988*nc^4 + 192*zb + 
         2816*nc^2*zb - 1976*nc^4*zb - 72*zb^2 - 2400*nc^2*zb^2 + 
         2091*nc^4*zb^2 - 24*zb^3 + 992*nc^2*zb^3 - 1103*nc^4*zb^3 + 
         12*zb^4 - 160*nc^2*zb^4 + 220*nc^4*zb^4))/(144*nc^2*(-2 + zb)*
        (-1 + zb)) + (9*nc^3*(3 - 3*zb + zb^2)^2*Log[\[Kappa]])/
       ((-2 + zb)*(-1 + zb))) + G[2, 2, 1, 1, zb]*
     ((nc^3*(21768 - 43632*zb + 37089*zb^2 - 15258*zb^3 + 2486*zb^4))/
       (144*(-2 + zb)*(-1 + zb)) - (nf*(-416 - 1176*nc^2 + 950*nc^4 + 
         832*zb + 2352*nc^2*zb - 1915*nc^4*zb - 312*zb^2 - 1542*nc^2*zb^2 + 
         2124*nc^4*zb^2 - 104*zb^3 + 366*nc^2*zb^3 - 1165*nc^4*zb^3 + 
         52*zb^4 - 18*nc^2*zb^4 + 238*nc^4*zb^4))/(144*nc^2*(-2 + zb)*
        (-1 + zb)) + (27*nc^3*(3 - 3*zb + zb^2)^2*Log[\[Kappa]])/
       (2*(-2 + zb)*(-1 + zb))) + G[0, 1, 0, 0, zb]*
     (-(nc^3*(1386 - 2760*zb + 12219*zb^2 - 10834*zb^3 + 5093*zb^4))/
       (144*(-1 + zb)*zb) + (nf*(504*nc^4 - 1002*nc^4*zb + 315*zb^2 - 
         1260*nc^2*zb^2 + 2451*nc^4*zb^2 - 315*zb^3 + 1260*nc^2*zb^3 - 
         1949*nc^4*zb^3 + 84*zb^4 - 336*nc^2*zb^4 + 760*nc^4*zb^4))/
       (288*nc^2*(-1 + zb)*zb) - (33*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]])/
       (2*(-1 + zb)*zb)) + G[0, 0, 1, 0, zb]*
     (-(nc^3*(1408 - 2876*zb + 11727*zb^2 - 10314*zb^3 + 4818*zb^4))/
       (144*(-1 + zb)*zb) + (nf*(512*nc^4 - 1054*nc^4*zb + 207*zb^2 - 
         1218*nc^2*zb^2 + 2481*nc^4*zb^2 - 207*zb^3 + 1218*nc^2*zb^3 - 
         1959*nc^4*zb^3 + 60*zb^4 - 320*nc^2*zb^4 + 748*nc^4*zb^4))/
       (288*nc^2*(-1 + zb)*zb) - (16*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]])/
       ((-1 + zb)*zb)) + G[0, 0, 0, 1, zb]*
     (-(nc^3*(1232 - 2488*zb + 11226*zb^2 - 9992*zb^3 + 4609*zb^4))/
       (144*(-1 + zb)*zb) + (nf*(448*nc^4 - 908*nc^4*zb + 213*zb^2 - 
         1122*nc^2*zb^2 + 2361*nc^4*zb^2 - 213*zb^3 + 1122*nc^2*zb^3 - 
         1909*nc^4*zb^3 + 52*zb^4 - 292*nc^2*zb^4 + 708*nc^4*zb^4))/
       (288*nc^2*(-1 + zb)*zb) - (15*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]])/
       ((-1 + zb)*zb)) + G[0, 1, 1, 1, zb]*
     (-(nc^3*(770 - 1576*zb + 5733*zb^2 - 4960*zb^3 + 2387*zb^4))/
       (72*(-1 + zb)*zb) + (nf*(280*nc^4 - 578*nc^4*zb + 24*zb^2 - 
         621*nc^2*zb^2 + 1413*nc^4*zb^2 - 24*zb^3 + 621*nc^2*zb^3 - 
         1127*nc^4*zb^3 + 16*zb^4 - 172*nc^2*zb^4 + 428*nc^4*zb^4))/
       (144*nc^2*(-1 + zb)*zb) - (31*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]])/
       (4*(-1 + zb)*zb)) + G[0, 1, 2, 1, zb]*
     (-(nc^3*(22 - 32*zb + 195*zb^2 - 174*zb^3 + 66*zb^4))/
       (36*(-1 + zb)*zb) - (nf*(-4*nc^4 + 5*nc^4*zb + 36*zb^2 + 
         51*nc^2*zb^2 - 9*nc^4*zb^2 - 36*zb^3 - 51*nc^2*zb^3 + 6*nc^4*zb^3 + 
         6*zb^4 + 10*nc^2*zb^4))/(36*nc^2*(-1 + zb)*zb) + 
      (nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]])/((-1 + zb)*zb)) + 
    G[0, 1, 0, 1, zb]*((nc^3*(649 - 1310*zb + 5658*zb^2 - 5008*zb^3 + 
         2376*zb^4))/(72*(-1 + zb)*zb) - 
      (nf*(236*nc^4 - 478*nc^4*zb + 144*zb^2 - 531*nc^2*zb^2 + 
         1209*nc^4*zb^2 - 144*zb^3 + 531*nc^2*zb^3 - 971*nc^4*zb^3 + 
         36*zb^4 - 150*nc^2*zb^4 + 370*nc^4*zb^4))/(144*nc^2*(-1 + zb)*zb) + 
      (29*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]])/(2*(-1 + zb)*zb)) + 
    G[0, 0, 1, 1, zb]*((nc^3*(506 - 1036*zb + 4224*zb^2 - 3716*zb^3 + 
         1793*zb^4))/(72*(-1 + zb)*zb) - 
      (nf*(368*nc^4 - 760*nc^4*zb - 45*zb^2 - 1020*nc^2*zb^2 + 
         2073*nc^4*zb^2 + 45*zb^3 + 1020*nc^2*zb^3 - 1697*nc^4*zb^3 + 
         12*zb^4 - 292*nc^2*zb^4 + 592*nc^4*zb^4))/(288*nc^2*(-1 + zb)*zb) + 
      (29*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]])/(2*(-1 + zb)*zb)) + 
    G[0, 1, 1, 0, zb]*((nc^3*(1474 - 3008*zb + 12609*zb^2 - 11130*zb^3 + 
         5192*zb^4))/(144*(-1 + zb)*zb) - 
      (nf*(536*nc^4 - 1102*nc^4*zb + 153*zb^2 - 1332*nc^2*zb^2 + 
         3063*nc^4*zb^2 - 153*zb^3 + 1332*nc^2*zb^3 - 2517*nc^4*zb^3 + 
         60*zb^4 - 368*nc^2*zb^4 + 884*nc^4*zb^4))/(288*nc^2*(-1 + zb)*zb) + 
      (15*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]])/((-1 + zb)*zb)) + 
    G[0, 0, 0, 0, zb]*((nc^3*(-55 + 453*zb - 398*zb^2 + 187*zb^3))/
       (6*(-1 + zb)) - (nf*(-240*nc^4 + 105*zb - 540*nc^2*zb + 1155*nc^4*zb - 
         105*zb^2 + 540*nc^2*zb^2 - 915*nc^4*zb^2 + 28*zb^3 - 144*nc^2*zb^3 + 
         356*nc^4*zb^3))/(144*nc^2*(-1 + zb)) + 
      (15*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*Log[\[Kappa]])/(-1 + zb)) + 
    G[1, 0, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(18*nc) + 
      (nc^3*(-2464 + 10942*zb - 36844*zb^2 + 46089*zb^3 - 28052*zb^4 + 
         6501*zb^5))/(144*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(29 - 10*zb + 15*zb^2 - 34*zb^3 + 29*zb^4)*Log[\[Kappa]])/
       (2*(-1 + zb)*zb) + nf*(-(-896*nc^4 - 652*zb + 1948*nc^2*zb - 
           440*nc^4*zb + 968*zb^2 - 1586*nc^2*zb^2 - 258*nc^4*zb^2 - 
           303*zb^3 - 830*nc^2*zb^3 + 2735*nc^4*zb^3 - 113*zb^4 + 
           1104*nc^2*zb^4 - 2561*nc^4*zb^4 + 52*zb^5 - 268*nc^2*zb^5 + 
           684*nc^4*zb^5)/(288*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
        ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(-2 + zb)*Log[\[Kappa]])/
         (4*nc^2))) + G[1, 0, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/
       (18*nc) + (nc^3*(-2266 + 9435*zb - 33758*zb^2 + 43957*zb^3 - 
         27466*zb^4 + 6446*zb^5))/(144*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(15 - 4*zb + 6*zb^2 - 17*zb^3 + 15*zb^4)*Log[\[Kappa]])/
       ((-1 + zb)*zb) + nf*(-(-824*nc^4 - 888*zb + 2448*nc^2*zb - 
           1672*nc^4*zb + 1326*zb^2 - 2748*nc^2*zb^2 + 2572*nc^4*zb^2 - 
           459*zb^3 - 2*nc^2*zb^3 + 427*nc^4*zb^3 - 111*zb^4 + 
           910*nc^2*zb^4 - 1755*nc^4*zb^4 + 60*zb^5 - 264*nc^2*zb^5 + 
           580*nc^4*zb^5)/(288*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
        ((-1 + nc)*(1 + nc)*(-3 + 10*nc^2)*(-2 + zb)*Log[\[Kappa]])/
         (8*nc^2))) + G[1, 0, 0, 0, zb]*
     ((5*(-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(72*nc) - 
      (nc^3*(352 - 1082*zb + 3783*zb^2 - 3647*zb^3 + 1639*zb^4))/
       (36*(-1 + zb)*zb) - (3*nc^3*(11 - 6*zb + 9*zb^2 - 14*zb^3 + 11*zb^4)*
        Log[\[Kappa]])/(2*(-1 + zb)*zb) + 
      nf*((512*nc^4 + 403*zb - 1054*nc^2*zb + 491*nc^4*zb - 405*zb^2 + 
          420*nc^2*zb^2 + 225*nc^4*zb^2 + 6*zb^3 + 530*nc^2*zb^3 - 
          1128*nc^4*zb^3 + 56*zb^4 - 272*nc^2*zb^4 + 728*nc^4*zb^4)/
         (288*nc^2*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-5 + 19*nc^2)*
          (-2 + zb)*Log[\[Kappa]])/(16*nc^2))) + 
    G[1, 0, 1, 1, zb]*(((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(36*nc) - 
      (nc^3*(-704 + 6672*zb - 18892*zb^2 + 21942*zb^3 - 12593*zb^4 + 
         2783*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) - 
      (3*nc^3*(7 + 4*zb - 6*zb^2 - 5*zb^3 + 7*zb^4)*Log[\[Kappa]])/
       (2*(-1 + zb)*zb) + nf*((-512*nc^4 - 654*zb + 2076*nc^2*zb - 
          514*nc^4*zb + 1347*zb^2 - 2238*nc^2*zb^2 + 157*nc^4*zb^2 - 
          924*zb^3 - 412*nc^2*zb^3 + 2032*nc^4*zb^3 + 183*zb^4 + 
          1090*nc^2*zb^4 - 2007*nc^4*zb^4 + 12*zb^5 - 292*nc^2*zb^5 + 
          528*nc^4*zb^5)/(288*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
        ((1 - 30*nc^2 + 23*nc^4)*(-2 + zb)*Log[\[Kappa]])/(16*nc^2))) + 
    G[1, 2, 1, 0, zb]*((nc^3*(132 + 8373*zb - 19430*zb^2 + 17817*zb^3 - 
         7904*zb^4 + 1408*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(-2 + 59*zb - 124*zb^2 + 109*zb^3 - 44*zb^4 + 7*zb^5)*
        Log[\[Kappa]])/((-2 + zb)*(-1 + zb)*zb) + 
      nf*(-(24*nc^4 - 48*zb - 430*nc^2*zb + 206*nc^4*zb + 24*zb^2 + 
           833*nc^2*zb^2 - 588*nc^4*zb^2 + 72*zb^3 - 609*nc^2*zb^3 + 
           654*nc^4*zb^3 - 60*zb^4 + 214*nc^2*zb^4 - 292*nc^4*zb^4 + 
           12*zb^5 - 32*nc^2*zb^5 + 44*nc^4*zb^5)/(72*nc^2*(-2 + zb)*
          (-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]])/2)) + 
    G[1, 2, 2, 1, zb]*((nc^3*(132 + 5121*zb - 11988*zb^2 + 10893*zb^3 - 
         4708*zb^4 + 814*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(-2 + 59*zb - 120*zb^2 + 103*zb^3 - 42*zb^4 + 7*zb^5)*
        Log[\[Kappa]])/((-2 + zb)*(-1 + zb)*zb) + 
      nf*(-(24*nc^4 - 180*zb - 506*nc^2*zb + 190*nc^4*zb + 294*zb^2 + 
           955*nc^2*zb^2 - 590*nc^4*zb^2 - 54*zb^3 - 519*nc^2*zb^3 + 
           705*nc^4*zb^3 - 72*zb^4 + 80*nc^2*zb^4 - 335*nc^4*zb^4 + 24*zb^5 + 
           2*nc^2*zb^5 + 54*nc^4*zb^5)/(72*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
        ((1 - nc + nc^2)*(1 + nc + nc^2)*zb*Log[\[Kappa]])/(2*nc^2))) + 
    G[1, 2, 1, 1, zb]*(-(nc^3*(220 + 12533*zb - 28919*zb^2 + 27229*zb^3 - 
          12570*zb^4 + 2321*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) - 
      (nc^3*(-2 + 86*zb - 188*zb^2 + 169*zb^3 - 67*zb^4 + 10*zb^5)*
        Log[\[Kappa]])/((-2 + zb)*(-1 + zb)*zb) + 
      nf*((80*nc^4 - 292*zb - 1020*nc^2*zb + 864*nc^4*zb + 350*zb^2 + 
          1758*nc^2*zb^2 - 2420*nc^4*zb^2 + 114*zb^3 - 1104*nc^2*zb^3 + 
          2849*nc^4*zb^3 - 212*zb^4 + 356*nc^2*zb^4 - 1395*nc^4*zb^4 + 
          52*zb^5 - 58*nc^2*zb^5 + 238*nc^4*zb^5)/(144*nc^2*(-2 + zb)*
          (-1 + zb)*zb) - ((1 - 3*nc^2 + 5*nc^4)*zb*Log[\[Kappa]])/
         (4*nc^2))) + G[1, 1, 0, 0, zb]*(-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/
       (18*nc) + (nc^3*(-3080 + 22984*zb - 64806*zb^2 + 75731*zb^3 - 
         43666*zb^4 + 9669*zb^5))/(144*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(-60 + zb + 70*zb^2 + 17*zb^3 - 88*zb^4 + 33*zb^5)*Log[\[Kappa]])/
       (2*(-2 + zb)*(-1 + zb)*zb) + 
      nf*(-(-1120*nc^4 - 900*zb + 2840*nc^2*zb - 2400*nc^4*zb + 1380*zb^2 - 
           3148*nc^2*zb^2 + 4990*nc^4*zb^2 - 423*zb^3 - 344*nc^2*zb^3 - 
           1149*nc^4*zb^3 - 189*zb^4 + 1372*nc^2*zb^4 - 1881*nc^4*zb^4 + 
           84*zb^5 - 384*nc^2*zb^5 + 792*nc^4*zb^5)/(288*nc^2*(-2 + zb)*
          (-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(2 - 9*nc^2 - zb + 6*nc^2*zb)*
          Log[\[Kappa]])/(2*nc^2))) + G[1, 1, 0, 1, zb]*
     (((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(36*nc) - 
      (nc^3*(-3366 + 31785*zb - 96914*zb^2 + 116249*zb^3 - 66850*zb^4 + 
         14608*zb^5))/(288*(-2 + zb)*(-1 + zb)*zb) - 
      (nc^3*(-21 - 10*zb + 47*zb^2 - 8*zb^3 - 29*zb^4 + 12*zb^5)*
        Log[\[Kappa]])/((-2 + zb)*(-1 + zb)*zb) + 
      nf*((-612*nc^4 - 834*zb + 1924*nc^2*zb - 2054*nc^4*zb + 1299*zb^2 - 
          1646*nc^2*zb^2 + 3698*nc^4*zb^2 - 441*zb^3 - 970*nc^2*zb^3 - 
          726*nc^4*zb^3 - 144*zb^4 + 1304*nc^2*zb^4 - 1310*nc^4*zb^4 + 
          72*zb^5 - 324*nc^2*zb^5 + 524*nc^4*zb^5)/(288*nc^2*(-2 + zb)*
          (-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(14 - 62*nc^2 - 7*zb + 
           43*nc^2*zb)*Log[\[Kappa]])/(16*nc^2))) + 
    G[1, 1, 2, 1, zb]*(-(nc^3*(121 + 3294*zb - 8089*zb^2 + 7777*zb^3 - 
          3598*zb^4 + 660*zb^5))/(36*(-2 + zb)*(-1 + zb)*zb) - 
      (nc^3*(-2 + 24*zb - 60*zb^2 + 63*zb^3 - 27*zb^4 + 4*zb^5)*
        Log[\[Kappa]])/((-2 + zb)*(-1 + zb)*zb) + 
      nf*((44*nc^4 - 124*zb - 418*nc^2*zb + 112*nc^4*zb + 74*zb^2 + 
          653*nc^2*zb^2 - 526*nc^4*zb^2 + 162*zb^3 - 276*nc^2*zb^3 + 
          701*nc^4*zb^3 - 140*zb^4 + 31*nc^2*zb^4 - 333*nc^4*zb^4 + 28*zb^5 - 
          2*nc^2*zb^5 + 50*nc^4*zb^5)/(72*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
        ((2 + 2*nc^4 - 2*nc^2*zb + 3*nc^4*zb)*Log[\[Kappa]])/(4*nc^2))) + 
    G[1, 1, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(18*nc) - 
      (nc^3*(-1342 + 12684*zb - 35380*zb^2 + 41983*zb^3 - 24237*zb^4 + 
         5302*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) - 
      (nc^3*(-31 - 51*zb + 161*zb^2 - 66*zb^3 - 44*zb^4 + 23*zb^5)*
        Log[\[Kappa]])/(2*(-2 + zb)*(-1 + zb)*zb) + 
      nf*((-976*nc^4 - 726*zb + 4108*nc^2*zb - 4302*nc^4*zb + 1203*zb^2 - 
          7094*nc^2*zb^2 + 10235*nc^4*zb^2 - 414*zb^3 + 3212*nc^2*zb^3 - 
          5704*nc^4*zb^3 - 171*zb^4 + 278*nc^2*zb^4 - 417*nc^4*zb^4 + 
          84*zb^5 - 312*nc^2*zb^5 + 660*nc^4*zb^5)/(288*nc^2*(-2 + zb)*
          (-1 + zb)*zb) + ((-18 + 104*nc^2 - 74*nc^4 + 9*zb - 84*nc^2*zb + 
           69*nc^4*zb)*Log[\[Kappa]])/(16*nc^2))) + 
    G[1, 1, 1, 1, zb]*((17*(-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/(72*nc) + 
      (nc^3*(-110 + 1228*zb - 7572*zb^2 + 14489*zb^3 - 10059*zb^4 + 
         2288*zb^5))/(72*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(9 + 22*zb - 59*zb^2 + 6*zb^3 + 9*zb^4)*Log[\[Kappa]])/
       (2*(-2 + zb)*zb) + nf*(-(-160*nc^4 - 614*zb + 8036*nc^2*zb - 
           10558*nc^4*zb + 1213*zb^2 - 18286*nc^2*zb^2 + 25521*nc^4*zb^2 - 
           489*zb^3 + 12950*nc^2*zb^3 - 18493*nc^4*zb^3 - 238*zb^4 - 
           2684*nc^2*zb^4 + 3738*nc^4*zb^4 + 128*zb^5 - 112*nc^2*zb^5 + 
           240*nc^4*zb^5)/(576*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
        ((-22 + 80*nc^2 - 50*nc^4 + 11*zb - 154*nc^2*zb + 135*nc^4*zb)*
          Log[\[Kappa]])/(32*nc^2))) + G[0, 0, 0, zb]*
     (-(nf^2*(-24*nc^2 + 75*zb - 3*nc^2*zb - 75*zb^2 + 27*nc^2*zb^2 + 
          20*zb^3 + 4*nc^2*zb^3))/(432*nc*(-1 + zb)) + 
      (nc^3*(916 - 108*Pi^2 - 6816*zb + 324*Pi^2*zb + 5900*zb^2 - 
         216*Pi^2*zb^2 - 2779*zb^3 + 108*Pi^2*zb^3))/(72*(-1 + zb)) - 
      (nc^3*(-55 + 453*zb - 398*zb^2 + 187*zb^3)*Log[\[Kappa]])/
       (6*(-1 + zb)) - (15*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*Log[\[Kappa]]^2)/
       (2*(-1 + zb)) + nf*((-1860*nc^4 + 2046*zb - 6939*nc^2*zb + 
          16197*nc^4*zb - 2262*zb^2 + 7587*nc^2*zb^2 - 14769*nc^4*zb^2 + 
          657*zb^3 - 2530*nc^2*zb^3 + 6361*nc^4*zb^3)/(864*nc^2*(-1 + zb)) + 
        ((-160*nc^4 + 75*zb - 360*nc^2*zb + 765*nc^4*zb - 75*zb^2 + 
           360*nc^2*zb^2 - 605*nc^4*zb^2 + 20*zb^3 - 96*nc^2*zb^3 + 
           236*nc^4*zb^3)*Log[\[Kappa]])/(96*nc^2*(-1 + zb)))) + 
    G[2, 1, 0, zb]*(-(nc^3*(-494 + 324*Pi^2 + 988*zb - 648*Pi^2*zb + 
          75*zb^2 + 540*Pi^2*zb^2 - 569*zb^3 - 216*Pi^2*zb^3 + 148*zb^4 + 
          36*Pi^2*zb^4))/(108*(-2 + zb)*(-1 + zb)) + 
      (nc^3*(1270 - 2540*zb + 2154*zb^2 - 884*zb^3 + 143*zb^4)*Log[\[Kappa]])/
       (12*(-2 + zb)*(-1 + zb)) + (3*nc^3*(3 - 3*zb + zb^2)^2*
        Log[\[Kappa]]^2)/(2*(-2 + zb)*(-1 + zb)) + 
      nf*(-(-804 - 1124*nc^2 + 824*nc^4 + 1608*zb + 2464*nc^2*zb - 
           1864*nc^4*zb - 1005*zb^2 - 1781*nc^2*zb^2 + 2210*nc^4*zb^2 + 
           201*zb^3 + 495*nc^2*zb^3 - 1224*nc^4*zb^3 - 40*nc^2*zb^4 + 
           246*nc^4*zb^4)/(144*nc^2*(-2 + zb)*(-1 + zb)) - 
        ((-36 + 40*nc^2 + 72*zb - 80*nc^2*zb - 69*zb^2 + 81*nc^2*zb^2 + 
           33*zb^3 - 41*nc^2*zb^3 - 6*zb^4 + 8*nc^2*zb^4)*Log[\[Kappa]])/
         (12*(-2 + zb)*(-1 + zb)))) + G[2, 2, 1, zb]*
     (-(nc^3*(-5792 + 1485*Pi^2 + 11602*zb - 2970*Pi^2*zb - 8562*zb^2 + 
          2475*Pi^2*zb^2 + 2752*zb^3 - 990*Pi^2*zb^3 - 374*zb^4 + 
          165*Pi^2*zb^4))/(216*(-2 + zb)*(-1 + zb)) + 
      (nc^3*(742 - 1484*zb + 1230*zb^2 - 488*zb^3 + 77*zb^4)*Log[\[Kappa]])/
       (12*(-2 + zb)*(-1 + zb)) + (5*nc^3*(3 - 3*zb + zb^2)^2*
        Log[\[Kappa]]^2)/(2*(-2 + zb)*(-1 + zb)) + 
      nf*(-(-884 - 1284*nc^2 + 656*nc^4 + 1792*zb + 2808*nc^2*zb - 
           1540*nc^4*zb - 1041*zb^2 - 1741*nc^2*zb^2 + 2018*nc^4*zb^2 + 
           139*zb^3 + 277*nc^2*zb^3 - 1188*nc^4*zb^3 + 22*zb^4 + 
           26*nc^2*zb^4 + 246*nc^4*zb^4)/(144*nc^2*(-2 + zb)*(-1 + zb)) - 
        ((-16 - 48*nc^2 + 40*nc^4 + 32*zb + 96*nc^2*zb - 80*nc^4*zb - 
           12*zb^2 - 60*nc^2*zb^2 + 81*nc^4*zb^2 - 4*zb^3 + 12*nc^2*zb^3 - 
           41*nc^4*zb^3 + 2*zb^4 + 8*nc^4*zb^4)*Log[\[Kappa]])/
         (12*nc^2*(-2 + zb)*(-1 + zb)))) + G[2, 1, 1, zb]*
     ((nc^3*(-20348 + 4239*Pi^2 + 40726*zb - 8478*Pi^2*zb - 32700*zb^2 + 
         7065*Pi^2*zb^2 + 12322*zb^3 - 2826*Pi^2*zb^3 - 2006*zb^4 + 
         471*Pi^2*zb^4))/(432*(-2 + zb)*(-1 + zb)) - 
      (nc^3*(1082 - 2164*zb + 1875*zb^2 - 793*zb^3 + 132*zb^4)*Log[\[Kappa]])/
       (6*(-2 + zb)*(-1 + zb)) - (5*nc^3*(3 - 3*zb + zb^2)^2*Log[\[Kappa]]^2)/
       (2*(-2 + zb)*(-1 + zb)) + 
      nf*((-4140 - 5188*nc^2 + 4820*nc^4 + 8316*zb + 11492*nc^2*zb - 
          10750*nc^4*zb - 5079*zb^2 - 8253*nc^2*zb^2 + 13110*nc^4*zb^2 + 
          912*zb^3 + 2228*nc^2*zb^3 - 7450*nc^4*zb^3 + 33*zb^4 - 
          163*nc^2*zb^4 + 1520*nc^4*zb^4)/(432*nc^2*(-2 + zb)*(-1 + zb)) + 
        ((-16 - 96*nc^2 + 164*nc^4 + 32*zb + 192*nc^2*zb - 328*nc^4*zb - 
           12*zb^2 - 192*nc^2*zb^2 + 345*nc^4*zb^2 - 4*zb^3 + 96*nc^2*zb^3 - 
           181*nc^4*zb^3 + 2*zb^4 - 18*nc^2*zb^4 + 36*nc^4*zb^4)*
          Log[\[Kappa]])/(24*nc^2*(-2 + zb)*(-1 + zb)))) + 
    G[0, 0, 1, zb]*((nf^2*(6*nc^2 - 12*nc^2*zb + 15*zb^2 + 3*nc^2*zb^2 - 
         15*zb^3 + 3*nc^2*zb^3 + 4*zb^4 + 2*nc^2*zb^4))/
       (108*nc*(-1 + zb)*zb) - (nc^3*(-5550 + 765*Pi^2 + 11115*zb - 
         1530*Pi^2*zb - 40632*zb^2 + 2295*Pi^2*zb^2 + 35067*zb^3 - 
         1530*Pi^2*zb^3 - 16579*zb^4 + 765*Pi^2*zb^4))/(432*(-1 + zb)*zb) + 
      (nc^3*(33 - 66*zb + 291*zb^2 - 258*zb^3 + 121*zb^4)*Log[\[Kappa]])/
       (4*(-1 + zb)*zb) + (7*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]]^2)/
       ((-1 + zb)*zb) + nf*(-(3936*nc^4 + 36*nc^2*zb - 7788*nc^4*zb + 
           3603*zb^2 - 13734*nc^2*zb^2 + 33099*nc^4*zb^2 - 4071*zb^3 + 
           15174*nc^2*zb^3 - 30327*nc^4*zb^3 + 1200*zb^4 - 5184*nc^2*zb^4 + 
           12904*nc^4*zb^4)/(1728*nc^2*(-1 + zb)*zb) - 
        ((36*nc^4 - 72*nc^4*zb + 15*zb^2 - 90*nc^2*zb^2 + 183*nc^4*zb^2 - 
           15*zb^3 + 90*nc^2*zb^3 - 147*nc^4*zb^3 + 4*zb^4 - 24*nc^2*zb^4 + 
           56*nc^4*zb^4)*Log[\[Kappa]])/(24*nc^2*(-1 + zb)*zb))) + 
    G[0, 1, 0, zb]*((nf^2*(6*nc^2 - 12*nc^2*zb + 15*zb^2 + 3*nc^2*zb^2 - 
         15*zb^3 + 3*nc^2*zb^3 + 4*zb^4 + 2*nc^2*zb^4))/
       (108*nc*(-1 + zb)*zb) - (nc^3*(-6354 + 792*Pi^2 + 12558*zb - 
         1584*Pi^2*zb - 44313*zb^2 + 2376*Pi^2*zb^2 + 38109*zb^3 - 
         1584*Pi^2*zb^3 - 17707*zb^4 + 792*Pi^2*zb^4))/(432*(-1 + zb)*zb) + 
      (nc^3*(55 - 110*zb + 477*zb^2 - 422*zb^3 + 198*zb^4)*Log[\[Kappa]])/
       (6*(-1 + zb)*zb) + (29*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]]^2)/
       (4*(-1 + zb)*zb) + nf*(-(4416*nc^4 - 36*nc^2*zb - 8376*nc^4*zb + 
           4275*zb^2 - 15738*nc^2*zb^2 + 36231*nc^4*zb^2 - 4671*zb^3 + 
           17538*nc^2*zb^3 - 33567*nc^4*zb^3 + 1332*zb^4 - 5452*nc^2*zb^4 + 
           14152*nc^4*zb^4)/(1728*nc^2*(-1 + zb)*zb) - 
        ((80*nc^4 - 160*nc^4*zb + 45*zb^2 - 195*nc^2*zb^2 + 390*nc^4*zb^2 - 
           45*zb^3 + 195*nc^2*zb^3 - 310*nc^4*zb^3 + 12*zb^4 - 52*nc^2*zb^4 + 
           120*nc^4*zb^4)*Log[\[Kappa]])/(48*nc^2*(-1 + zb)*zb))) + 
    G[0, 1, 1, zb]*(-(nf^2*(12*nc^2 - 24*nc^2*zb + 15*zb^2 + 21*nc^2*zb^2 - 
          15*zb^3 - 9*nc^2*zb^3 + 4*zb^4 + 8*nc^2*zb^4))/
       (216*nc*(-1 + zb)*zb) + (nc^3*(-6488 + 957*Pi^2 + 12751*zb - 
         1914*Pi^2*zb - 28563*zb^2 + 2871*Pi^2*zb^2 + 22300*zb^3 - 
         1914*Pi^2*zb^3 - 10148*zb^4 + 957*Pi^2*zb^4))/(432*(-1 + zb)*zb) - 
      (nc^3*(209 - 418*zb + 1905*zb^2 - 1696*zb^3 + 792*zb^4)*Log[\[Kappa]])/
       (24*(-1 + zb)*zb) - (19*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]]^2)/
       (4*(-1 + zb)*zb) + nf*((4496*nc^4 - 216*nc^2*zb - 8632*nc^4*zb + 
          2007*zb^2 - 12774*nc^2*zb^2 + 30819*nc^4*zb^2 - 2367*zb^3 + 
          14682*nc^2*zb^3 - 28087*nc^4*zb^3 + 966*zb^4 - 3872*nc^2*zb^4 + 
          11650*nc^4*zb^4)/(1728*nc^2*(-1 + zb)*zb) + 
        ((152*nc^4 - 304*nc^4*zb + 27*zb^2 - 438*nc^2*zb^2 + 801*nc^4*zb^2 - 
           27*zb^3 + 438*nc^2*zb^3 - 649*nc^4*zb^3 + 12*zb^4 - 
           112*nc^2*zb^4 + 244*nc^4*zb^4)*Log[\[Kappa]])/
         (96*nc^2*(-1 + zb)*zb))) + G[1, 0, 0, zb]*
     ((nf^2*(12*nc^2 - 57*zb + 17*nc^2*zb + 102*zb^2 - 42*nc^2*zb^2 - 
         55*zb^3 + 23*nc^2*zb^3 + 10*zb^4 + 2*nc^2*zb^4))/
       (216*nc*(-1 + zb)*zb) - (nc^3*(12708 - 1584*Pi^2 - 73870*zb + 
         924*Pi^2*zb + 192140*zb^2 - 264*Pi^2*zb^2 - 211961*zb^3 + 
         1524*Pi^2*zb^3 + 120105*zb^4 - 2184*Pi^2*zb^4 - 26860*zb^5 + 
         732*Pi^2*zb^5))/(432*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(110 - 346*zb + 1191*zb^2 - 1153*zb^3 + 517*zb^4)*Log[\[Kappa]])/
       (12*(-1 + zb)*zb) + (nc^3*(29 - 10*zb + 15*zb^2 - 34*zb^3 + 29*zb^4)*
        Log[\[Kappa]]^2)/(4*(-1 + zb)*zb) + 
      nf*(-(2208*nc^4 + 390*zb - 105*nc^2*zb - 7505*nc^4*zb + 90*Pi^2*zb + 
           492*nc^2*Pi^2*zb - 222*nc^4*Pi^2*zb + 1143*zb^2 - 6774*nc^2*zb^2 + 
           22725*nc^4*zb^2 - 135*Pi^2*zb^2 - 738*nc^2*Pi^2*zb^2 + 
           333*nc^4*Pi^2*zb^2 - 1872*zb^3 + 9521*nc^2*zb^3 - 
           20955*nc^4*zb^3 + 45*Pi^2*zb^3 + 246*nc^2*Pi^2*zb^3 - 
           111*nc^4*Pi^2*zb^3 + 657*zb^4 - 3728*nc^2*zb^4 + 8751*nc^4*zb^4)/
         (864*nc^2*(-1 + zb)*zb) - ((160*nc^4 + 80*zb - 330*nc^2*zb + 
           218*nc^4*zb - 57*zb^2 + 138*nc^2*zb^2 - 33*nc^4*zb^2 - 27*zb^3 + 
           168*nc^2*zb^3 - 317*nc^4*zb^3 + 20*zb^4 - 88*nc^2*zb^4 + 
           228*nc^4*zb^4)*Log[\[Kappa]])/(96*nc^2*(-1 + zb)*zb) - 
        ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(-2 + zb)*Log[\[Kappa]]^2)/
         (8*nc^2))) + G[1, 0, 1, zb]*
     (-(nf^2*(12*nc^2 - 60*zb + 28*nc^2*zb + 105*zb^2 - 57*nc^2*zb^2 - 
          53*zb^3 + 25*nc^2*zb^3 + 8*zb^4 + 4*nc^2*zb^4))/
       (216*nc*(-1 + zb)*zb) + (nc^3*(15768 - 3048*Pi^2 - 124694*zb - 
         324*Pi^2*zb + 350245*zb^2 + 3696*Pi^2*zb^2 - 400894*zb^3 + 
         108*Pi^2*zb^3 + 231063*zb^4 - 3480*Pi^2*zb^4 - 51788*zb^5 + 
         1356*Pi^2*zb^5))/(864*(-2 + zb)*(-1 + zb)*zb) - 
      (nc^3*(66 - 258*zb + 987*zb^2 - 993*zb^3 + 440*zb^4)*Log[\[Kappa]])/
       (12*(-1 + zb)*zb) - (nc^3*(5 + 2*zb - 3*zb^2 - 4*zb^3 + 5*zb^4)*
        Log[\[Kappa]]^2)/((-1 + zb)*zb) + 
      nf*((1488*nc^4 + 843*zb - 5083*nc^4*zb + 12*Pi^2*zb + 
          528*nc^2*Pi^2*zb - 288*nc^4*Pi^2*zb + 414*zb^2 - 6078*nc^2*zb^2 + 
          17556*nc^4*zb^2 - 18*Pi^2*zb^2 - 792*nc^2*Pi^2*zb^2 + 
          432*nc^4*Pi^2*zb^2 - 1539*zb^3 + 8650*nc^2*zb^3 - 17473*nc^4*zb^3 + 
          6*Pi^2*zb^3 + 264*nc^2*Pi^2*zb^3 - 144*nc^4*Pi^2*zb^3 + 600*zb^4 - 
          3718*nc^2*zb^4 + 7660*nc^4*zb^4)/(864*nc^2*(-1 + zb)*zb) + 
        ((48*nc^4 + 48*zb - 171*nc^2*zb + 171*nc^4*zb - 45*zb^2 + 
           108*nc^2*zb^2 - 135*nc^4*zb^2 - 3*zb^3 + 51*nc^2*zb^3 - 
           72*nc^4*zb^3 + 8*zb^4 - 36*nc^2*zb^4 + 76*nc^4*zb^4)*
          Log[\[Kappa]])/(48*nc^2*(-1 + zb)*zb) + 
        ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(-2 + zb)*Log[\[Kappa]]^2)/
         (8*nc^2))) + G[1, 2, 1, zb]*
     ((nc^3*(-268 - 24*Pi^2 - 2654*zb + 1167*Pi^2*zb - 722*zb^2 - 
         2454*Pi^2*zb^2 + 5363*zb^3 + 2145*Pi^2*zb^3 - 5071*zb^4 - 
         858*Pi^2*zb^4 + 1409*zb^5 + 135*Pi^2*zb^5))/(216*(-2 + zb)*(-1 + zb)*
        zb) - (nc^3*(22 + 895*zb - 2138*zb^2 + 2056*zb^3 - 956*zb^4 + 
         176*zb^5)*Log[\[Kappa]])/(12*(-2 + zb)*(-1 + zb)*zb) - 
      (nc^3*(27 - 62*zb + 57*zb^2 - 22*zb^3 + 3*zb^4)*Log[\[Kappa]]^2)/
       (2*(-2 + zb)*(-1 + zb)) + 
      nf*((80*nc^4 - 2448*zb - 2926*nc^2*zb + 1894*nc^4*zb + 4038*zb^2 + 
          4631*nc^2*zb^2 - 4469*nc^4*zb^2 - 36*Pi^2*zb^2 - 
          84*nc^2*Pi^2*zb^2 + 24*nc^4*Pi^2*zb^2 - 1641*zb^3 - 
          1542*nc^2*zb^3 + 5807*nc^4*zb^3 + 54*Pi^2*zb^3 + 
          126*nc^2*Pi^2*zb^3 - 36*nc^4*Pi^2*zb^3 - 15*zb^4 - 325*nc^2*zb^4 - 
          3474*nc^4*zb^4 - 18*Pi^2*zb^4 - 42*nc^2*Pi^2*zb^4 + 
          12*nc^4*Pi^2*zb^4 + 66*zb^5 + 152*nc^2*zb^5 + 738*nc^4*zb^5)/
         (432*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
        ((8*nc^4 - 16*zb - 58*nc^2*zb + 66*nc^4*zb + 8*zb^2 + 107*nc^2*zb^2 - 
           195*nc^4*zb^2 + 24*zb^3 - 75*nc^2*zb^3 + 224*nc^4*zb^3 - 20*zb^4 + 
           26*nc^2*zb^4 - 103*nc^4*zb^4 + 4*zb^5 - 4*nc^2*zb^5 + 
           16*nc^4*zb^5)*Log[\[Kappa]])/(24*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
        ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]]^2)/4)) + 
    G[1, 1, 0, zb]*((nc^3*(12976 - 1896*Pi^2 - 123212*zb + 186*Pi^2*zb + 
         322548*zb^2 + 1836*Pi^2*zb^2 - 350732*zb^3 + 498*Pi^2*zb^3 + 
         194021*zb^4 - 2520*Pi^2*zb^4 - 42401*zb^5 + 954*Pi^2*zb^5))/
       (432*(-2 + zb)*(-1 + zb)*zb) - 
      (nc^3*(-418 + 2791*zb - 7972*zb^2 + 9612*zb^3 - 5685*zb^4 + 1276*zb^5)*
        Log[\[Kappa]])/(24*(-2 + zb)*(-1 + zb)*zb) - 
      (nc^3*(-19 - 15*zb + 55*zb^2 - 15*zb^3 - 25*zb^4 + 11*zb^5)*
        Log[\[Kappa]]^2)/(2*(-2 + zb)*(-1 + zb)*zb) + 
      nf^2*(-(12*nc^2 - 159*zb + 127*nc^2*zb + 231*zb^2 - 183*nc^2*zb^2 - 
           92*zb^3 + 64*nc^2*zb^3 + 8*zb^4 + 4*nc^2*zb^4)/
         (216*nc*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/
         (12*nc)) + nf*((-17984*nc^4 - 11208*zb - 43776*nc^2*zb + 
          96232*nc^4*zb - 456*Pi^2*zb - 6480*nc^2*Pi^2*zb + 
          3192*nc^4*Pi^2*zb + 15738*zb^2 + 145164*nc^2*zb^2 - 
          272214*nc^4*zb^2 + 768*Pi^2*zb^2 + 13392*nc^2*Pi^2*zb^2 - 
          6864*nc^4*Pi^2*zb^2 + 135*zb^3 - 177554*nc^2*zb^3 + 
          329459*nc^4*zb^3 - 354*Pi^2*zb^3 - 8748*nc^2*Pi^2*zb^3 + 
          4710*nc^4*Pi^2*zb^3 - 7929*zb^4 + 100710*nc^2*zb^4 - 
          200725*nc^4*zb^4 + 42*Pi^2*zb^4 + 1836*nc^2*Pi^2*zb^4 - 
          1038*nc^4*Pi^2*zb^4 + 2664*zb^5 - 21376*nc^2*zb^5 + 
          46632*nc^4*zb^5)/(3456*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
        ((-304*nc^4 - 142*zb + 864*nc^2*zb - 874*nc^4*zb + 185*zb^2 - 
           1152*nc^2*zb^2 + 1851*nc^4*zb^2 + 3*zb^3 + 184*nc^2*zb^3 - 
           649*nc^4*zb^3 - 78*zb^4 + 280*nc^2*zb^4 - 440*nc^4*zb^4 + 
           24*zb^5 - 96*nc^2*zb^5 + 216*nc^4*zb^5)*Log[\[Kappa]])/
         (96*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
        ((-1 + nc)*(1 + nc)*(10 - 66*nc^2 - 5*zb + 45*nc^2*zb)*
          Log[\[Kappa]]^2)/(32*nc^2))) + G[1, 1, 1, zb]*
     (-(nc^3*(3864 - 1548*Pi^2 - 197526*zb - 1200*Pi^2*zb + 500264*zb^2 + 
          4740*Pi^2*zb^2 - 525667*zb^3 - 1500*Pi^2*zb^3 + 281560*zb^4 - 
          2040*Pi^2*zb^4 - 59747*zb^5 + 936*Pi^2*zb^5))/
       (432*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(-110 + 814*zb - 3305*zb^2 + 5183*zb^3 - 3440*zb^4 + 792*zb^5)*
        Log[\[Kappa]])/(24*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(-11 - 37*zb + 113*zb^2 - 71*zb^3 - 5*zb^4 + 9*zb^5)*
        Log[\[Kappa]]^2)/(4*(-2 + zb)*(-1 + zb)*zb) + 
      nf^2*((24*nc^2 - 546*zb + 538*nc^2*zb + 753*zb^2 - 741*nc^2*zb^2 - 
          263*zb^3 + 235*nc^2*zb^3 + 8*zb^4 + 16*nc^2*zb^4)/
         (432*nc*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/
         (4*nc)) + nf*(-(-7104*nc^4 - 15210*zb - 85884*nc^2*zb + 
           81254*nc^4*zb + 504*Pi^2*zb - 8112*nc^2*Pi^2*zb + 
           4440*nc^4*Pi^2*zb + 29985*zb^2 + 199230*nc^2*zb^2 - 
           216623*nc^4*zb^2 - 1440*Pi^2*zb^2 + 17184*nc^2*Pi^2*zb^2 - 
           10368*nc^4*Pi^2*zb^2 - 13968*zb^3 - 194980*nc^2*zb^3 + 
           273628*nc^4*zb^3 + 1278*Pi^2*zb^3 - 11580*nc^2*Pi^2*zb^3 + 
           7782*nc^4*Pi^2*zb^3 - 3003*zb^4 + 108306*nc^2*zb^4 - 
           186631*nc^4*zb^4 - 342*Pi^2*zb^4 + 2508*nc^2*Pi^2*zb^4 - 
           1854*nc^4*Pi^2*zb^4 + 2196*zb^5 - 24944*nc^2*zb^5 + 
           47220*nc^4*zb^5)/(3456*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
        ((-80*nc^4 - 50*zb + 1060*nc^2*zb - 1498*nc^4*zb + 73*zb^2 - 
           2210*nc^2*zb^2 + 3437*nc^4*zb^2 + 18*zb^3 + 1428*nc^2*zb^3 - 
           2302*nc^4*zb^3 - 61*zb^4 - 230*nc^2*zb^4 + 335*nc^4*zb^4 + 
           20*zb^5 - 32*nc^2*zb^5 + 76*nc^4*zb^5)*Log[\[Kappa]])/
         (96*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
        ((-1 + nc)*(1 + nc)*(6 - 42*nc^2 - 3*zb + 53*nc^2*zb)*
          Log[\[Kappa]]^2)/(32*nc^2))) + 
    ((nc*nf^2)/108 - (nc^3*(-925 + 108*Pi^2))/432 + (55*nc^3*Log[\[Kappa]])/
       36 + (5*nc^3*Log[\[Kappa]]^2)/4 + 
      nf*((-41*nc^2)/108 - (5*nc^2*Log[\[Kappa]])/18))*PlusD[1 - z, 3] + 
    ((-55*nc^3)/144 + (5*nc^2*nf)/72 - (5*nc^3*Log[\[Kappa]])/8)*
     PlusD[1 - z, 4] + (nc^3*PlusD[1 - z, 5])/8 + 
    (nc^3*Log[\[Kappa]]*(-101795 + 14790*Pi^2 - 288*Pi^4 + 2532435*zb - 
       120780*Pi^2*zb + 864*Pi^4*zb - 2473480*zb^2 + 105990*Pi^2*zb^2 - 
       576*Pi^4*zb^2 + 1227265*zb^3 - 50535*Pi^2*zb^3 + 288*Pi^4*zb^3 + 
       77220*Zeta[3] - 620460*zb*Zeta[3] + 543240*zb^2*Zeta[3] - 
       255420*zb^3*Zeta[3]))/(12960*(-1 + zb)) - 
    (nc^3*Log[\[Kappa]]^2*(4204 - 363*Pi^2 - 20793*zb + 3105*Pi^2*zb + 
       16697*zb^2 - 2742*Pi^2*zb^2 - 7585*zb^3 + 1287*Pi^2*zb^3 - 
       4428*Zeta[3] + 13284*zb*Zeta[3] - 8856*zb^2*Zeta[3] + 
       4428*zb^3*Zeta[3]))/(864*(-1 + zb)) + 
    (nc^3*(8930310 - 1127340*Pi^2 - 14904*Pi^4 + 207105404*zb + 
       11245110*Pi^2*zb - 232740*Pi^4*zb - 360860255*zb^2 - 
       15955890*Pi^2*zb^2 + 404136*Pi^4*zb^2 + 179091634*zb^3 + 
       6658050*Pi^2*zb^3 - 189036*Pi^4*zb^3 + 1137959*zb^4 + 
       489030*Pi^2*zb^4 - 4680*Pi^4*zb^4 - 35405052*zb^5 - 
       1310868*Pi^2*zb^5 + 37224*Pi^4*zb^5 + 324*Pi^2*zb^6 - 
       16533720*Zeta[3] + 1321920*Pi^2*Zeta[3] + 94867200*zb*Zeta[3] - 
       4847040*Pi^2*zb*Zeta[3] - 117696240*zb^2*Zeta[3] + 
       4847040*Pi^2*zb^2*Zeta[3] + 49128120*zb^3*Zeta[3] - 
       1762560*Pi^2*zb^3*Zeta[3] + 968760*zb^4*Zeta[3] - 
       10734120*zb^5*Zeta[3] + 440640*Pi^2*zb^5*Zeta[3]))/
     (466560*(-1 + zb)^2*(3 + zb)) + PlusD[1 - z, 2]*
     ((nc^3*(-925 + 108*Pi^2)*Log[\[Kappa]])/144 - (55*nc^3*Log[\[Kappa]]^2)/
       24 - (5*nc^3*Log[\[Kappa]]^3)/4 + 
      nf^2*((-5*nc)/108 - (nc*Log[\[Kappa]])/36) + 
      nf*((-27 + 941*nc^2 - 66*nc^2*Pi^2)/864 + (41*nc^2*Log[\[Kappa]])/36 + 
        (5*nc^2*Log[\[Kappa]]^2)/12) + 
      (nc^3*(-4204 + 363*Pi^2 + 4428*Zeta[3]))/864) + 
    G[0, 0, zb]*(-(nc^3*(919 - 108*Pi^2 - 6822*zb + 324*Pi^2*zb + 5903*zb^2 - 
          216*Pi^2*zb^2 - 2779*zb^3 + 108*Pi^2*zb^3)*Log[\[Kappa]])/
       (72*(-1 + zb)) + (nc^3*(-55 + 453*zb - 398*zb^2 + 187*zb^3)*
        Log[\[Kappa]]^2)/(12*(-1 + zb)) + (5*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*
        Log[\[Kappa]]^3)/(2*(-1 + zb)) + 
      nf^2*((-192*nc^2 - 330*zb + 1059*nc^2*zb + 222*zb^2 - 759*nc^2*zb^2 - 
          140*zb^3 + 432*nc^2*zb^3)/(2592*nc*(-1 + zb)) + 
        (nc*(-1 + 3*zb - 2*zb^2 + zb^3)*Log[\[Kappa]])/(18*(-1 + zb))) + 
      nf*((-324*nc^2 + 10668*nc^4 - 810*nc^4*Pi^2 - 14832*zb + 
          49296*nc^2*zb - 100074*nc^4*zb - 495*Pi^2*zb - 3510*nc^2*Pi^2*zb + 
          4059*nc^4*Pi^2*zb + 18063*zb^2 - 59232*nc^2*zb^2 + 
          97515*nc^4*zb^2 + 495*Pi^2*zb^2 + 3510*nc^2*Pi^2*zb^2 - 
          3261*nc^4*Pi^2*zb^2 - 6036*zb^3 + 13262*nc^2*zb^3 - 
          45462*nc^4*zb^3 - 60*Pi^2*zb^3 - 744*nc^2*Pi^2*zb^3 + 
          1224*nc^4*Pi^2*zb^3)/(5184*nc^2*(-1 + zb)) - 
        ((-1264*nc^4 + 1011*zb - 4518*nc^2*zb + 11091*nc^4*zb - 1119*zb^2 + 
           4950*nc^2*zb^2 - 10151*nc^4*zb^2 + 320*zb^3 - 1644*nc^2*zb^3 + 
           4316*nc^4*zb^3)*Log[\[Kappa]])/(576*nc^2*(-1 + zb)) - 
        ((-40*nc^4 + 15*zb - 90*nc^2*zb + 195*nc^4*zb - 15*zb^2 + 
           90*nc^2*zb^2 - 155*nc^4*zb^2 + 4*zb^3 - 24*nc^2*zb^3 + 
           60*nc^4*zb^3)*Log[\[Kappa]]^2)/(48*nc^2*(-1 + zb))) - 
      (nc^3*(24960 - 2214*Pi^2 - 148896*zb + 21879*Pi^2*zb + 125340*zb^2 - 
         19698*Pi^2*zb^2 - 56716*zb^3 + 8679*Pi^2*zb^3 - 26568*Zeta[3] + 
         79704*zb*Zeta[3] - 53136*zb^2*Zeta[3] + 26568*zb^3*Zeta[3]))/
       (2592*(-1 + zb))) + 
    nf^2*(((-200*nc^2 + 12*nc^2*Pi^2 - 4152*zb + 6567*nc^2*zb - 90*Pi^2*zb + 
         54*nc^2*Pi^2*zb + 4800*zb^2 - 7087*nc^2*zb^2 + 90*Pi^2*zb^2 - 
         66*nc^2*Pi^2*zb^2 - 1048*zb^3 + 2124*nc^2*zb^3 - 24*Pi^2*zb^3 + 
         12*nc^2*Pi^2*zb^3)*Log[\[Kappa]])/(2592*nc*(-1 + zb)) + 
      ((-20*nc^2 - 213*zb + 333*nc^2*zb + 231*zb^2 - 331*nc^2*zb^2 - 
         58*zb^3 + 104*nc^2*zb^3)*Log[\[Kappa]]^2)/(432*nc*(-1 + zb)) + 
      ((-2*nc^2 - 15*zb + 21*nc^2*zb + 15*zb^2 - 19*nc^2*zb^2 - 4*zb^3 + 
         6*nc^2*zb^3)*Log[\[Kappa]]^3)/(216*nc*(-1 + zb)) + 
      (-1856*nc^2 + 216*nc^2*Pi^2 - 103368*zb + 160233*nc^2*zb - 
        2394*Pi^2*zb + 1998*nc^2*Pi^2*zb + 123240*zb^2 - 182299*nc^2*zb^2 + 
        2718*Pi^2*zb^2 - 2538*nc^2*Pi^2*zb^2 - 23632*zb^3 + 51348*nc^2*zb^3 - 
        492*Pi^2*zb^3 + 288*nc^2*Pi^2*zb^3 - 1728*nc^2*Zeta[3] - 
        16200*zb*Zeta[3] + 21384*nc^2*zb*Zeta[3] + 16200*zb^2*Zeta[3] - 
        19656*nc^2*zb^2*Zeta[3] - 4320*zb^3*Zeta[3] + 6048*nc^2*zb^3*Zeta[3])/
       (46656*nc*(-1 + zb))) + G[2, 1, zb]*
     ((nc^3*(84 + 162*Pi^2 - 168*zb - 324*Pi^2*zb + 120*zb^2 + 
         270*Pi^2*zb^2 - 36*zb^3 - 108*Pi^2*zb^3 - 13*zb^4 + 18*Pi^2*zb^4)*
        Log[\[Kappa]])/(72*(-2 + zb)*(-1 + zb)) - 
      (nc^3*(419 - 838*zb + 741*zb^2 - 322*zb^3 + 55*zb^4)*Log[\[Kappa]]^2)/
       (12*(-2 + zb)*(-1 + zb)) - (nc^3*(3 - 3*zb + zb^2)^2*Log[\[Kappa]]^3)/
       (2*(-2 + zb)*(-1 + zb)) + 
      nf*(-(-195168 - 329712*nc^2 + 85908*nc^4 - 1440*Pi^2 + 960*nc^2*Pi^2 - 
           2940*nc^4*Pi^2 + 584844*zb + 1001976*nc^2*zb - 282624*nc^4*zb + 
           4320*Pi^2*zb - 2880*nc^2*Pi^2*zb + 8670*nc^4*Pi^2*zb - 
           633060*zb^2 - 1121820*nc^2*zb^2 + 418980*nc^4*zb^2 - 
           3960*Pi^2*zb^2 + 6240*nc^2*Pi^2*zb^2 - 11580*nc^4*Pi^2*zb^2 + 
           292335*zb^3 + 560730*nc^2*zb^3 - 340185*nc^4*zb^3 + 
           720*Pi^2*zb^3 - 7680*nc^2*Pi^2*zb^3 + 8850*nc^4*Pi^2*zb^3 - 
           49080*zb^4 - 117750*nc^2*zb^4 + 140770*nc^4*zb^4 + 540*Pi^2*zb^4 + 
           4140*nc^2*Pi^2*zb^4 - 3600*nc^4*Pi^2*zb^4 + 189*zb^5 + 
           6816*nc^2*zb^5 - 22909*nc^4*zb^5 - 180*Pi^2*zb^5 - 
           780*nc^2*Pi^2*zb^5 + 600*nc^4*Pi^2*zb^5 - 27*zb^6 - 
           108*nc^2*zb^6 + 27*nc^4*zb^6)/(12960*nc^2*(-2 + zb)*(-1 + zb)^2) + 
        ((-804 - 468*nc^2 + 736*nc^4 + 1608*zb + 1152*nc^2*zb - 
           1688*nc^4*zb - 1005*zb^2 - 873*nc^2*zb^2 + 2100*nc^4*zb^2 + 
           201*zb^3 + 243*nc^2*zb^3 - 1202*nc^4*zb^3 - 18*nc^2*zb^4 + 
           246*nc^4*zb^4)*Log[\[Kappa]])/(144*nc^2*(-2 + zb)*(-1 + zb)) + 
        ((-4 + 40*nc^2 + 8*zb - 80*nc^2*zb - 21*zb^2 + 81*nc^2*zb^2 + 
           17*zb^3 - 41*nc^2*zb^3 - 4*zb^4 + 8*nc^2*zb^4)*Log[\[Kappa]]^2)/
         (24*(-2 + zb)*(-1 + zb))) + 
      (nc^3*(1073586 - 58140*Pi^2 - 3214758*zb + 173940*Pi^2*zb + 
         3937710*zb^2 - 215475*Pi^2*zb^2 - 2524470*zb^3 + 141525*Pi^2*zb^3 + 
         844280*zb^4 - 48780*Pi^2*zb^4 - 116468*zb^5 + 6930*Pi^2*zb^5 + 
         54*zb^6 - 126360*Zeta[3] + 379080*zb*Zeta[3] - 463320*zb^2*Zeta[3] + 
         294840*zb^3*Zeta[3] - 98280*zb^4*Zeta[3] + 14040*zb^5*Zeta[3]))/
       (6480*(-2 + zb)*(-1 + zb)^2)) + G[0, 1, zb]*
     ((nc^3*(-925 + 120*Pi^2 + 1847*zb - 240*Pi^2*zb - 6828*zb^2 + 
         360*Pi^2*zb^2 + 5906*zb^3 - 240*Pi^2*zb^3 - 2779*zb^4 + 
         120*Pi^2*zb^4)*Log[\[Kappa]])/(72*(-1 + zb)*zb) - 
      (nc^3*(33 - 66*zb + 291*zb^2 - 258*zb^3 + 121*zb^4)*Log[\[Kappa]]^2)/
       (8*(-1 + zb)*zb) - (2*nc^3*(1 - zb + zb^2)^2*Log[\[Kappa]]^3)/
       ((-1 + zb)*zb) + nf^2*(-(60*nc^2 - 108*nc^2*zb - 120*zb^2 + 
           333*nc^2*zb^2 + 120*zb^3 - 285*nc^2*zb^3 - 46*zb^4 + 
           132*nc^2*zb^4)/(648*nc*(-1 + zb)*zb) - 
        (nc*(1 - zb + zb^2)^2*Log[\[Kappa]])/(18*(-1 + zb)*zb)) + 
      nf*(-(972*nc^2 - 34680*nc^4 + 2448*nc^4*Pi^2 - 1296*nc^2*zb + 
           56900*nc^4*zb - 4134*nc^4*Pi^2*zb - 48654*zb^2 + 
           138744*nc^2*zb^2 - 310270*nc^4*zb^2 + 54*Pi^2*zb^2 - 
           11556*nc^2*Pi^2*zb^2 + 12228*nc^4*Pi^2*zb^2 + 39591*zb^3 - 
           119586*nc^2*zb^3 + 210195*nc^4*zb^3 - 36*Pi^2*zb^3 + 
           7704*nc^2*Pi^2*zb^3 - 6786*nc^4*Pi^2*zb^3 + 1953*zb^4 - 
           18240*nc^2*zb^4 - 33163*nc^4*zb^4 + 126*Pi^2*zb^4 + 
           1404*nc^2*Pi^2*zb^4 + 228*nc^4*Pi^2*zb^4 - 5550*zb^5 + 
           12366*nc^2*zb^5 - 46714*nc^4*zb^5 + 48*Pi^2*zb^5 - 
           816*nc^2*Pi^2*zb^5 + 1344*nc^4*Pi^2*zb^5)/(5184*nc^2*(-1 + zb)*zb*
          (3 + zb)) + ((1312*nc^4 - 2600*nc^4*zb + 1017*zb^2 - 
           4590*nc^2*zb^2 + 11205*nc^4*zb^2 - 1125*zb^3 + 5094*nc^2*zb^3 - 
           10313*nc^4*zb^3 + 320*zb^4 - 1692*nc^2*zb^4 + 4364*nc^4*zb^4)*
          Log[\[Kappa]])/(576*nc^2*(-1 + zb)*zb) + 
        ((36*nc^4 - 72*nc^4*zb + 15*zb^2 - 90*nc^2*zb^2 + 183*nc^4*zb^2 - 
           15*zb^3 + 90*nc^2*zb^3 - 147*nc^4*zb^3 + 4*zb^4 - 24*nc^2*zb^4 + 
           56*nc^4*zb^4)*Log[\[Kappa]]^2)/(48*nc^2*(-1 + zb)*zb)) + 
      (nc^3*(-80250 + 6732*Pi^2 + 132796*zb - 11328*Pi^2*zb - 410588*zb^2 + 
         75099*Pi^2*zb^2 + 228084*zb^3 - 46341*Pi^2*zb^3 - 30245*zb^4 + 
         7188*Pi^2*zb^4 - 52585*zb^5 + 10494*Pi^2*zb^5 + 93960*Zeta[3] - 
         156600*zb*Zeta[3] + 219240*zb^2*Zeta[3] - 93960*zb^3*Zeta[3] + 
         31320*zb^4*Zeta[3] + 31320*zb^5*Zeta[3]))/(2592*(-1 + zb)*zb*
        (3 + zb))) + nf*((Pi^2*(-1 + zb)*(81 + 13*nc^2 + 54*zb + 8*nc^2*zb + 
         9*zb^2 + nc^2*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
       (192*Sqrt[1 - zb]*(3 + zb)^(3/2)) - 
      (Pi^2*(-6*nc^2 - 6*zb + 19*nc^2*zb + 6*zb^2 + 4*nc^2*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
       (192*zb) - (nc^2*Pi^2*(-2 + zb)*J[(1 - zb)^(-1), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/16 - 
      ((-1 + zb)*(81 + 13*nc^2 + 54*zb + 8*nc^2*zb + 9*zb^2 + nc^2*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
       (48*Sqrt[1 - zb]*(3 + zb)^(3/2)) + 
      ((-1 + zb)*(81 + 13*nc^2 + 54*zb + 8*nc^2*zb + 9*zb^2 + nc^2*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/
       (32*Sqrt[1 - zb]*(3 + zb)^(3/2)) + 
      ((-6*nc^2 - 6*zb + 19*nc^2*zb + 6*zb^2 + 4*nc^2*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         (1 - zb)^(-1), (1 - zb)^(-1)])/(48*zb) - 
      ((-6*nc^2 - 6*zb + 19*nc^2*zb + 6*zb^2 + 4*nc^2*zb^2)*
        J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         zb^(-1), (1 - zb)^(-1)])/(32*zb) + 
      (nc^2*(-2 + zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/4 - 
      (3*nc^2*(-2 + zb)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
         1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/8 + 
      ((-54*nc^2 + 1882*nc^4 - 132*nc^4*Pi^2 - 642*zb + 3864*nc^2*zb - 
         19710*nc^4*zb + 90*Pi^2*zb - 315*nc^2*Pi^2*zb + 621*nc^4*Pi^2*zb + 
         687*zb^2 - 5484*nc^2*zb^2 + 19529*nc^4*zb^2 - 90*Pi^2*zb^2 + 
         315*nc^2*Pi^2*zb^2 - 489*nc^4*Pi^2*zb^2 - 144*zb^3 + 
         1729*nc^2*zb^3 - 8557*nc^4*zb^3 + 24*Pi^2*zb^3 - 84*nc^2*Pi^2*zb^3 + 
         192*nc^4*Pi^2*zb^3)*Log[\[Kappa]]^2)/(1728*nc^2*(-1 + zb)) - 
      ((-1312*nc^4 + 69*zb - 4602*nc^2*zb + 12213*nc^4*zb - 69*zb^2 + 
         5034*nc^2*zb^2 - 11333*nc^4*zb^2 - 1656*nc^2*zb^3 + 4648*nc^4*zb^3)*
        Log[\[Kappa]]^3)/(3456*nc^2*(-1 + zb)) - 
      ((-20*nc^2 - 45*zb + 105*nc^2*zb + 45*zb^2 - 85*nc^2*zb^2 - 12*zb^3 + 
         32*nc^2*zb^3)*Log[\[Kappa]]^4)/(288*(-1 + zb)) + 
      (Log[\[Kappa]]*(-5940*nc^2 + 44004*nc^4 - 4032*nc^4*Pi^2 - 43908*zb + 
         225780*nc^2*zb - 564120*nc^4*zb + 3483*Pi^2*zb - 
         21546*nc^2*Pi^2*zb + 32103*nc^4*Pi^2*zb + 53502*zb^2 - 
         237840*nc^2*zb^2 + 539322*nc^4*zb^2 - 4131*Pi^2*zb^2 + 
         23058*nc^2*Pi^2*zb^2 - 28935*nc^4*Pi^2*zb^2 - 15192*zb^3 + 
         103780*nc^2*zb^3 - 248764*nc^4*zb^3 + 1920*Pi^2*zb^3 - 
         6816*nc^2*Pi^2*zb^3 + 12960*nc^4*Pi^2*zb^3 + 5184*nc^2*Zeta[3] - 
         17280*nc^4*Zeta[3] + 13608*zb*Zeta[3] - 79704*nc^2*zb*Zeta[3] + 
         71280*nc^4*zb*Zeta[3] - 13608*zb^2*Zeta[3] + 74520*nc^2*zb^2*
          Zeta[3] - 54000*nc^4*zb^2*Zeta[3] + 5184*zb^3*Zeta[3] - 
         20736*nc^2*zb^3*Zeta[3] + 22464*nc^4*zb^3*Zeta[3]))/
       (20736*nc^2*(-1 + zb)) - (-1390770*nc^2 + 5177490*nc^4 + 
        4860*nc^2*Pi^2 - 397620*nc^4*Pi^2 + 3888*nc^2*Pi^4 - 4536*nc^4*Pi^4 - 
        7727022*zb + 6456132*nc^2*zb - 75233338*nc^4*zb + 416340*Pi^2*zb - 
        4910760*nc^2*Pi^2*zb + 4315620*nc^4*Pi^2*zb + 27702*Pi^4*zb + 
        53136*nc^2*Pi^4*zb - 32130*nc^4*Pi^4*zb + 15501150*zb^2 - 
        24207345*nc^2*zb^2 + 129806395*nc^4*zb^2 - 889110*Pi^2*zb^2 + 
        8686260*nc^2*Pi^2*zb^2 - 6530430*nc^4*Pi^2*zb^2 - 46170*Pi^4*zb^2 - 
        98064*nc^2*Pi^4*zb^2 + 57294*nc^4*Pi^4*zb^2 - 7461162*zb^3 + 
        22316952*nc^2*zb^3 - 71216078*nc^4*zb^3 + 728190*Pi^2*zb^3 - 
        2874330*nc^2*Pi^2*zb^3 + 3314400*nc^4*Pi^2*zb^3 + 15390*Pi^4*zb^3 + 
        29268*nc^2*Pi^4*zb^3 - 30798*nc^4*Pi^4*zb^3 - 1358622*zb^4 + 
        215017*nc^2*zb^4 - 1653843*nc^4*zb^4 - 101250*Pi^2*zb^4 - 
        1201500*nc^2*Pi^2*zb^4 - 27810*nc^4*Pi^2*zb^4 + 5130*Pi^4*zb^4 + 
        14472*nc^2*Pi^4*zb^4 + 3186*nc^4*Pi^4*zb^4 + 1045656*zb^5 - 
        3389986*nc^2*zb^5 + 13119374*nc^4*zb^5 - 153216*Pi^2*zb^5 + 
        299286*nc^2*Pi^2*zb^5 - 675114*nc^4*Pi^2*zb^5 - 2052*Pi^4*zb^5 - 
        2700*nc^2*Pi^4*zb^5 + 6984*nc^4*Pi^4*zb^5 - 162*Pi^2*zb^6 - 
        648*nc^2*Pi^2*zb^6 + 162*nc^4*Pi^2*zb^6 + 797040*nc^2*Zeta[3] - 
        4853520*nc^4*Zeta[3] + 1171260*zb*Zeta[3] - 29049840*nc^2*zb*
         Zeta[3] + 26947620*nc^4*zb*Zeta[3] - 2389500*zb^2*Zeta[3] + 
        48130200*nc^2*zb^2*Zeta[3] - 34798140*nc^4*zb^2*Zeta[3] + 
        2295540*zb^3*Zeta[3] - 18344880*nc^2*zb^3*Zeta[3] + 
        15366780*nc^4*zb^3*Zeta[3] - 539460*zb^4*Zeta[3] - 
        4286520*nc^2*zb^4*Zeta[3] + 514620*nc^4*zb^4*Zeta[3] - 
        537840*zb^5*Zeta[3] + 2754000*nc^2*zb^5*Zeta[3] - 
        3177360*nc^4*zb^5*Zeta[3])/(933120*nc^2*(-1 + zb)^2*(3 + zb))) + 
    PlusD[1 - z, 0]*((nc^3*(-925 + 108*Pi^2)*Log[\[Kappa]]^3)/432 - 
      (55*nc^3*Log[\[Kappa]]^4)/144 - (nc^3*Log[\[Kappa]]^5)/8 + 
      nf^2*((nc*(-50 + 3*Pi^2)*Log[\[Kappa]])/648 - (5*nc*Log[\[Kappa]]^2)/
         108 - (nc*Log[\[Kappa]]^3)/108 + (nc*(-232 + 45*Pi^2 - 216*Zeta[3]))/
         5832) - (nc^3*Log[\[Kappa]]*(101795 - 14880*Pi^2 + 288*Pi^4 - 
         77220*Zeta[3]))/12960 + (nc^3*Log[\[Kappa]]^2*(-4204 + 363*Pi^2 + 
         4428*Zeta[3]))/864 - (nc^3*(1485145 - 200760*Pi^2 + 1188*Pi^4 - 
         2663280*Zeta[3] + 220320*Pi^2*Zeta[3]))/233280 + 
      nf*(((-27 + 941*nc^2 - 66*nc^2*Pi^2)*Log[\[Kappa]]^2)/864 + 
        (41*nc^2*Log[\[Kappa]]^3)/108 + (5*nc^2*Log[\[Kappa]]^4)/72 + 
        (-230985 + 857245*nc^2 + 2430*Pi^2 - 86970*nc^2*Pi^2 + 648*Pi^4 + 
          1080*nc^2*Pi^4 + 123120*Zeta[3] - 721440*nc^2*Zeta[3])/466560 + 
        (Log[\[Kappa]]*(-495 + 3667*nc^2 - 348*nc^2*Pi^2 + 432*Zeta[3] - 
           1440*nc^2*Zeta[3]))/1728)) + PlusD[1 - z, 1]*
     (-(nc^3*(-925 + 108*Pi^2)*Log[\[Kappa]]^2)/144 + 
      (55*nc^3*Log[\[Kappa]]^3)/36 + (5*nc^3*Log[\[Kappa]]^4)/8 + 
      nf^2*(-(nc*(-50 + 3*Pi^2))/648 + (5*nc*Log[\[Kappa]])/54 + 
        (nc*Log[\[Kappa]]^2)/36) + (nc^3*(101795 - 14880*Pi^2 + 288*Pi^4 - 
         77220*Zeta[3]))/12960 - (nc^3*Log[\[Kappa]]*(-4204 + 363*Pi^2 + 
         4428*Zeta[3]))/432 + 
      nf*(((27 - 941*nc^2 + 66*nc^2*Pi^2)*Log[\[Kappa]])/432 - 
        (41*nc^2*Log[\[Kappa]]^2)/36 - (5*nc^2*Log[\[Kappa]]^3)/18 + 
        (495 - 3667*nc^2 + 348*nc^2*Pi^2 - 432*Zeta[3] + 1440*nc^2*Zeta[3])/
         1728)) + G[0, zb]*((nc^3*(922 - 108*Pi^2 - 6828*zb + 324*Pi^2*zb + 
         5906*zb^2 - 216*Pi^2*zb^2 - 2779*zb^3 + 108*Pi^2*zb^3)*
        Log[\[Kappa]]^2)/(144*(-1 + zb)) - 
      (nc^3*(-55 + 453*zb - 398*zb^2 + 187*zb^3)*Log[\[Kappa]]^3)/
       (36*(-1 + zb)) - (5*nc^3*(-1 + 3*zb - 2*zb^2 + zb^3)*Log[\[Kappa]]^4)/
       (8*(-1 + zb)) + nf^2*(-(-696*nc^2 + 72*nc^2*Pi^2 - 13440*zb + 
           22854*nc^2*zb - 630*Pi^2*zb + 414*nc^2*Pi^2*zb + 14736*zb^2 - 
           23769*nc^2*zb^2 + 630*Pi^2*zb^2 - 486*nc^2*Pi^2*zb^2 - 4036*zb^3 + 
           8429*nc^2*zb^3 - 168*Pi^2*zb^3 + 96*nc^2*Pi^2*zb^3)/
         (15552*nc*(-1 + zb)) - ((-68*nc^2 - 456*zb + 789*nc^2*zb + 
           456*zb^2 - 721*nc^2*zb^2 - 132*zb^3 + 264*nc^2*zb^3)*
          Log[\[Kappa]])/(864*nc*(-1 + zb)) - 
        ((-4*nc^2 - 15*zb + 27*nc^2*zb + 15*zb^2 - 23*nc^2*zb^2 - 4*zb^3 + 
           8*nc^2*zb^3)*Log[\[Kappa]]^2)/(144*nc*(-1 + zb))) - 
      (nc^3*(-100205 + 15135*Pi^2 - 288*Pi^4 + 2809490*zb - 116400*Pi^2*zb + 
         864*Pi^4*zb - 2746830*zb^2 + 101265*Pi^2*zb^2 - 576*Pi^4*zb^2 + 
         1286945*zb^3 - 46375*Pi^2*zb^3 + 288*Pi^4*zb^3 + 83700*Zeta[3] - 
         699840*zb*Zeta[3] + 622080*zb^2*Zeta[3] - 273240*zb^3*Zeta[3]))/
       (12960*(-1 + zb)) + (nc^3*Log[\[Kappa]]*(4171 - 363*Pi^2 - 21591*zb + 
         3429*Pi^2*zb + 17627*zb^2 - 3066*Pi^2*zb^2 - 8052*zb^3 + 
         1386*Pi^2*zb^3 - 4428*Zeta[3] + 13284*zb*Zeta[3] - 
         8856*zb^2*Zeta[3] + 4428*zb^3*Zeta[3]))/(432*(-1 + zb)) + 
      nf*(-((-108*nc^2 + 3608*nc^4 - 264*nc^4*Pi^2 - 2994*zb + 
            12312*nc^2*zb - 35532*nc^4*zb - 9*Pi^2*zb - 954*nc^2*Pi^2*zb + 
            1287*nc^4*Pi^2*zb + 3723*zb^2 - 15696*nc^2*zb^2 + 
            34939*nc^4*zb^2 + 9*Pi^2*zb^2 + 954*nc^2*Pi^2*zb^2 - 
            1023*nc^4*Pi^2*zb^2 - 1216*zb^3 + 3950*nc^2*zb^3 - 
            15930*nc^4*zb^3 + 12*Pi^2*zb^3 - 216*nc^2*Pi^2*zb^3 + 
            396*nc^4*Pi^2*zb^3)*Log[\[Kappa]])/(1728*nc^2*(-1 + zb)) + 
        ((-1288*nc^4 + 555*zb - 4482*nc^2*zb + 11559*nc^4*zb - 627*zb^2 + 
           4914*nc^2*zb^2 - 10631*nc^4*zb^2 + 172*zb^3 - 1624*nc^2*zb^3 + 
           4444*nc^4*zb^3)*Log[\[Kappa]]^2)/(1152*nc^2*(-1 + zb)) + 
        ((-80*nc^4 + 15*zb - 180*nc^2*zb + 405*nc^4*zb - 15*zb^2 + 
           180*nc^2*zb^2 - 325*nc^4*zb^2 + 4*zb^3 - 48*nc^2*zb^3 + 
           124*nc^4*zb^3)*Log[\[Kappa]]^3)/(288*nc^2*(-1 + zb)) - 
        (-19116*nc^2 + 117180*nc^4 + 216*nc^2*Pi^2 - 12888*nc^4*Pi^2 - 
          208296*zb + 975588*nc^2*zb - 1738596*nc^4*zb + 5067*Pi^2*zb - 
          74646*nc^2*Pi^2*zb + 94059*nc^4*Pi^2*zb + 275634*zb^2 - 
          1020984*nc^2*zb^2 + 1654986*nc^4*zb^2 - 7443*Pi^2*zb^2 + 
          78534*nc^2*Pi^2*zb^2 - 83763*nc^4*Pi^2*zb^2 - 88248*zb^3 + 
          362952*nc^2*zb^3 - 705628*nc^4*zb^3 + 4860*Pi^2*zb^3 - 
          21096*nc^2*Pi^2*zb^3 + 37716*nc^4*Pi^2*zb^3 + 15552*nc^2*Zeta[3] - 
          59616*nc^4*Zeta[3] - 29808*zb*Zeta[3] - 332424*nc^2*zb*Zeta[3] + 
          250776*nc^4*zb*Zeta[3] + 29808*zb^2*Zeta[3] + 316872*nc^2*zb^2*
           Zeta[3] - 196344*nc^4*zb^2*Zeta[3] + 864*zb^3*Zeta[3] - 
          76032*nc^2*zb^3*Zeta[3] + 69984*nc^4*zb^3*Zeta[3])/
         (62208*nc^2*(-1 + zb)))) + G[1, 0, zb]*
     ((nc^3*(3700 - 480*Pi^2 - 25586*zb + 324*Pi^2*zb + 66426*zb^2 - 
         168*Pi^2*zb^2 - 72605*zb^3 + 540*Pi^2*zb^3 + 40659*zb^4 - 
         696*Pi^2*zb^4 - 8998*zb^5 + 228*Pi^2*zb^5)*Log[\[Kappa]])/
       (144*(-2 + zb)*(-1 + zb)*zb) - 
      (nc^3*(99 - 324*zb + 1086*zb^2 - 1059*zb^3 + 473*zb^4)*Log[\[Kappa]]^2)/
       (24*(-1 + zb)*zb) - (2*nc^3*(1 - zb^3 + zb^4)*Log[\[Kappa]]^3)/
       ((-1 + zb)*zb) + nf^2*(-(240*nc^2 - 1836*zb + 1752*nc^2*zb - 
           84*Pi^2*zb + 84*nc^2*Pi^2*zb + 2076*zb^2 - 1749*nc^2*zb^2 + 
           126*Pi^2*zb^2 - 126*nc^2*Pi^2*zb^2 - 496*zb^3 + 117*nc^2*zb^3 - 
           42*Pi^2*zb^3 + 42*nc^2*Pi^2*zb^3 - 140*zb^4 + 432*nc^2*zb^4)/
         (2592*nc*(-1 + zb)*zb) - ((4*nc^2 - 33*zb + 25*nc^2*zb + 42*zb^2 - 
           30*nc^2*zb^2 - 13*zb^3 + 5*nc^2*zb^3 + 4*nc^2*zb^4)*Log[\[Kappa]])/
         (72*nc*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
          Log[\[Kappa]]^2)/(24*nc)) + 
      (nc^3*(54256 - 4950*Pi^2 + 621880*zb + 22755*Pi^2*zb - 1185252*zb^2 - 
         76398*Pi^2*zb^2 + 891902*zb^3 + 93198*Pi^2*zb^3 - 279428*zb^4 - 
         55032*Pi^2*zb^4 + 24332*zb^5 + 12507*Pi^2*zb^5 - 62640*Zeta[3] + 
         49464*zb*Zeta[3] - 36288*zb^2*Zeta[3] + 78840*zb^3*Zeta[3] - 
         92016*zb^4*Zeta[3] + 29592*zb^5*Zeta[3]))/(2592*(-2 + zb)*(-1 + zb)*
        zb) + nf*(((656*nc^4 - 2*zb + 557*nc^2*zb - 2227*nc^4*zb + 
           6*Pi^2*zb + 132*nc^2*Pi^2*zb - 66*nc^4*Pi^2*zb + 390*zb^2 - 
           2892*nc^2*zb^2 + 6960*nc^4*zb^2 - 9*Pi^2*zb^2 - 
           198*nc^2*Pi^2*zb^2 + 99*nc^4*Pi^2*zb^2 - 498*zb^3 + 
           3221*nc^2*zb^3 - 6573*nc^4*zb^3 + 3*Pi^2*zb^3 + 
           66*nc^2*Pi^2*zb^3 - 33*nc^4*Pi^2*zb^3 + 160*zb^4 - 
           1202*nc^2*zb^4 + 2786*nc^4*zb^4)*Log[\[Kappa]])/
         (288*nc^2*(-1 + zb)*zb) + ((36*nc^4 + 7*zb - 80*nc^2*zb + 
           73*nc^4*zb + 42*nc^2*zb^2 - 42*nc^4*zb^2 - 9*zb^3 + 34*nc^2*zb^3 - 
           61*nc^4*zb^3 + 4*zb^4 - 20*nc^2*zb^4 + 52*nc^4*zb^4)*
          Log[\[Kappa]]^2)/(48*nc^2*(-1 + zb)*zb) + 
        ((-1 + nc)*(1 + nc)*(-1 + 11*nc^2)*(-2 + zb)*Log[\[Kappa]]^3)/
         (48*nc^2) - (-1512*nc^2 + 47752*nc^4 - 3600*nc^4*Pi^2 + 8808*zb - 
          84460*nc^2*zb - 53212*nc^4*zb - 2976*Pi^2*zb + 9768*nc^2*Pi^2*zb + 
          3864*nc^4*Pi^2*zb + 27798*zb^2 - 24700*nc^2*zb^2 + 
          409078*nc^4*zb^2 + 7500*Pi^2*zb^2 - 5100*nc^2*Pi^2*zb^2 - 
          11652*nc^4*Pi^2*zb^2 - 75411*zb^3 + 193354*nc^2*zb^3 - 
          687139*nc^4*zb^3 - 6426*Pi^2*zb^3 - 8292*nc^2*Pi^2*zb^3 + 
          16818*nc^4*Pi^2*zb^3 + 53799*zb^4 - 119954*nc^2*zb^4 + 
          486607*nc^4*zb^4 + 1950*Pi^2*zb^4 + 6888*nc^2*Pi^2*zb^4 - 
          10926*nc^4*Pi^2*zb^4 - 12072*zb^5 + 20052*nc^2*zb^5 - 
          120820*nc^4*zb^5 - 120*Pi^2*zb^5 - 1344*nc^2*Pi^2*zb^5 + 
          2592*nc^4*Pi^2*zb^5 + 13824*zb*Zeta[3] + 82080*nc^2*zb*Zeta[3] - 
          23328*nc^4*zb*Zeta[3] - 27648*zb^2*Zeta[3] - 164160*nc^2*zb^2*
           Zeta[3] + 46656*nc^4*zb^2*Zeta[3] + 17280*zb^3*Zeta[3] + 
          102600*nc^2*zb^3*Zeta[3] - 29160*nc^4*zb^3*Zeta[3] - 
          3456*zb^4*Zeta[3] - 20520*nc^2*zb^4*Zeta[3] + 5832*nc^4*zb^4*
           Zeta[3])/(10368*nc^2*(-2 + zb)*(-1 + zb)*zb))) + 
    G[1, zb]*(-(nc^3*(-1314 + 204*Pi^2 + 11180*zb - 72*Pi^2*zb - 26343*zb^2 + 
          108*Pi^2*zb^2 + 22147*zb^3 - 240*Pi^2*zb^3 - 8730*zb^4 + 
          204*Pi^2*zb^4)*Log[\[Kappa]]^2)/(288*(-1 + zb)*zb) + 
      (nc^3*(77 - 280*zb + 924*zb^2 - 919*zb^3 + 407*zb^4)*Log[\[Kappa]]^3)/
       (72*(-1 + zb)*zb) + (nc^3*(3 + 2*zb - 3*zb^2 - 2*zb^3 + 3*zb^4)*
        Log[\[Kappa]]^4)/(8*(-1 + zb)*zb) + 
      (nc^3*(-1251780 + 226800*Pi^2 - 6228*Pi^4 + 62173646*zb - 
         871350*Pi^2*zb - 3366*Pi^4*zb - 156664357*zb^2 + 2569485*Pi^2*zb^2 + 
         12960*Pi^4*zb^2 + 158534862*zb^3 - 3069390*Pi^2*zb^3 - 
         4842*Pi^4*zb^3 - 80394791*zb^4 + 1851105*Pi^2*zb^4 - 
         4752*Pi^4*zb^4 + 16299838*zb^5 - 432270*Pi^2*zb^5 + 2322*Pi^4*zb^5 + 
         855360*Zeta[3] - 5711040*zb*Zeta[3] + 17092080*zb^2*Zeta[3] - 
         19469160*zb^3*Zeta[3] + 10891800*zb^4*Zeta[3] - 
         2387880*zb^5*Zeta[3]))/(77760*(-2 + zb)*(-1 + zb)*zb) - 
      (nc^3*Log[\[Kappa]]*(6828 - 792*Pi^2 + 96334*zb + 2841*Pi^2*zb - 
         199358*zb^2 - 10110*Pi^2*zb^2 + 166368*zb^3 + 12792*Pi^2*zb^3 - 
         63405*zb^4 - 7866*Pi^2*zb^4 + 8796*zb^5 + 1848*Pi^2*zb^5 - 
         8424*Zeta[3] + 8100*zb*Zeta[3] - 7776*zb^2*Zeta[3] + 
         13284*zb^3*Zeta[3] - 13608*zb^4*Zeta[3] + 4212*zb^5*Zeta[3]))/
       (432*(-2 + zb)*(-1 + zb)*zb) + 
      nf^2*(((80*nc^2 - 868*zb + 947*nc^2*zb - 24*Pi^2*zb + 24*nc^2*Pi^2*zb + 
           780*zb^2 - 726*nc^2*zb^2 + 36*Pi^2*zb^2 - 36*nc^2*Pi^2*zb^2 + 
           60*zb^3 - 221*nc^2*zb^3 - 12*Pi^2*zb^3 + 12*nc^2*Pi^2*zb^3 - 
           132*zb^4 + 264*nc^2*zb^4)*Log[\[Kappa]])/(864*nc*(-1 + zb)*zb) + 
        ((4*nc^2 - 48*zb + 48*nc^2*zb + 51*zb^2 - 51*nc^2*zb^2 - 7*zb^3 + 
           3*nc^2*zb^3 - 4*zb^4 + 8*nc^2*zb^4)*Log[\[Kappa]]^2)/
         (144*nc*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
          Log[\[Kappa]]^3)/(36*nc) + (1056*nc^2 - 72*nc^2*Pi^2 - 20376*zb + 
          24539*nc^2*zb - 144*Pi^2*zb + 528*nc^2*Pi^2*zb + 15060*zb^2 - 
          12507*nc^2*zb^2 - 342*Pi^2*zb^2 - 234*nc^2*Pi^2*zb^2 + 6952*zb^3 - 
          13093*nc^2*zb^3 + 510*Pi^2*zb^3 - 246*nc^2*Pi^2*zb^3 - 4036*zb^4 + 
          8429*nc^2*zb^4 - 168*Pi^2*zb^4 + 96*nc^2*Pi^2*zb^4 - 
          4320*zb*Zeta[3] + 4320*nc^2*zb*Zeta[3] + 6480*zb^2*Zeta[3] - 
          6480*nc^2*zb^2*Zeta[3] - 2160*zb^3*Zeta[3] + 2160*nc^2*zb^3*
           Zeta[3])/(15552*nc*(-1 + zb)*zb)) + 
      nf*(-((992*nc^4 - 91*zb + 2486*nc^2*zb - 3315*nc^4*zb - 48*Pi^2*zb + 
            168*nc^2*Pi^2*zb - 120*nc^4*Pi^2*zb + 528*zb^2 - 7368*nc^2*zb^2 + 
            11664*nc^4*zb^2 + 72*Pi^2*zb^2 - 252*nc^2*Pi^2*zb^2 + 
            180*nc^4*Pi^2*zb^2 - 609*zb^3 + 6610*nc^2*zb^3 - 
            11713*nc^4*zb^3 - 24*Pi^2*zb^3 + 84*nc^2*Pi^2*zb^3 - 
            60*nc^4*Pi^2*zb^3 + 172*zb^4 - 2336*nc^2*zb^4 + 5124*nc^4*zb^4)*
           Log[\[Kappa]]^2)/(1152*nc^2*(-1 + zb)*zb) - 
        ((56*nc^4 - 7*zb - 168*nc^2*zb + 207*nc^4*zb + 18*zb^2 + 
           126*nc^2*zb^2 - 192*nc^4*zb^2 - 15*zb^3 + 34*nc^2*zb^3 - 
           59*nc^4*zb^3 + 4*zb^4 - 32*nc^2*zb^4 + 84*nc^4*zb^4)*
          Log[\[Kappa]]^3)/(288*nc^2*(-1 + zb)*zb) - 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]]^4)/16 + 
        (Log[\[Kappa]]*(-432*nc^2 + 13552*nc^4 - 1152*nc^4*Pi^2 + 2552*zb - 
           14696*nc^2*zb - 32072*nc^4*zb - 1044*Pi^2*zb + 3144*nc^2*Pi^2*zb + 
           252*nc^4*Pi^2*zb + 5210*zb^2 - 8060*nc^2*zb^2 + 162030*nc^4*zb^2 + 
           1818*Pi^2*zb^2 - 2940*nc^2*Pi^2*zb^2 - 1494*nc^4*Pi^2*zb^2 - 
           16353*zb^3 + 40362*nc^2*zb^3 - 239425*nc^4*zb^3 - 1044*Pi^2*zb^3 - 
           708*nc^2*Pi^2*zb^3 + 3612*nc^4*Pi^2*zb^3 + 11419*zb^4 - 
           27670*nc^2*zb^4 + 160983*nc^4*zb^4 + 150*Pi^2*zb^4 + 
           1368*nc^2*Pi^2*zb^4 - 2970*nc^4*Pi^2*zb^4 - 2432*zb^5 + 
           5684*nc^2*zb^5 - 39308*nc^4*zb^5 + 24*Pi^2*zb^5 - 
           336*nc^2*Pi^2*zb^5 + 792*nc^4*Pi^2*zb^5 - 2592*zb*Zeta[3] + 
           18144*nc^2*zb*Zeta[3] - 5184*nc^4*zb*Zeta[3] + 5184*zb^2*Zeta[3] - 
           36288*nc^2*zb^2*Zeta[3] + 10368*nc^4*zb^2*Zeta[3] - 
           3240*zb^3*Zeta[3] + 22680*nc^2*zb^3*Zeta[3] - 6480*nc^4*zb^3*
            Zeta[3] + 648*zb^4*Zeta[3] - 4536*nc^2*zb^4*Zeta[3] + 
           1296*nc^4*zb^4*Zeta[3]))/(3456*nc^2*(-2 + zb)*(-1 + zb)*zb) + 
        (-181440*nc^2 + 1401840*nc^4 - 154080*nc^4*Pi^2 - 359364*zb + 
          9916804*nc^2*zb - 8685976*nc^4*zb - 38070*Pi^2*zb + 
          274500*nc^2*Pi^2*zb + 503010*nc^4*Pi^2*zb - 5472*Pi^4*zb - 
          12528*nc^2*Pi^4*zb + 4752*nc^4*Pi^4*zb + 2750658*zb^2 - 
          25103138*nc^2*zb^2 + 28368932*nc^4*zb^2 - 765*Pi^2*zb^2 + 
          183150*nc^2*Pi^2*zb^2 - 1539585*nc^4*Pi^2*zb^2 + 10944*Pi^4*zb^2 + 
          25056*nc^2*Pi^4*zb^2 - 9504*nc^4*Pi^4*zb^2 - 4211928*zb^3 + 
          25379068*nc^2*zb^3 - 33923392*nc^4*zb^3 + 78210*Pi^2*zb^3 - 
          930540*nc^2*Pi^2*zb^3 + 1890090*nc^4*Pi^2*zb^3 - 6840*Pi^4*zb^3 - 
          15660*nc^2*Pi^4*zb^3 + 5940*nc^4*Pi^4*zb^3 + 2344404*zb^4 - 
          13125434*nc^2*zb^4 + 20673506*nc^4*zb^4 - 82755*Pi^2*zb^4 + 
          676050*nc^2*Pi^2*zb^4 - 1150335*nc^4*Pi^2*zb^4 + 1368*Pi^4*zb^4 + 
          3132*nc^2*Pi^4*zb^4 - 1188*nc^4*Pi^4*zb^4 - 440592*zb^5 + 
          2741712*nc^2*zb^5 - 4902348*nc^4*zb^5 + 24300*Pi^2*zb^5 - 
          145440*nc^2*Pi^2*zb^5 + 268620*nc^4*Pi^2*zb^5 + 
          155520*nc^2*Zeta[3] - 466560*nc^4*Zeta[3] - 425520*zb*Zeta[3] + 
          2097360*nc^2*zb*Zeta[3] + 1308960*nc^4*zb*Zeta[3] + 
          906120*zb^2*Zeta[3] - 1515240*nc^2*zb^2*Zeta[3] - 
          3045600*nc^4*zb^2*Zeta[3] - 761400*zb^3*Zeta[3] - 
          1395360*nc^2*zb^3*Zeta[3] + 3187080*nc^4*zb^3*Zeta[3] + 
          198720*zb^4*Zeta[3] + 1461240*nc^2*zb^4*Zeta[3] - 
          1575720*nc^4*zb^4*Zeta[3] + 4320*zb^5*Zeta[3] - 
          328320*nc^2*zb^5*Zeta[3] + 306720*nc^4*zb^5*Zeta[3])/
         (311040*nc^2*(-2 + zb)*(-1 + zb)*zb))) + 
    G[1, 1, zb]*(-(nc^3*(2092 - 432*Pi^2 - 44612*zb - 156*Pi^2*zb + 
          115953*zb^2 + 864*Pi^2*zb^2 - 124210*zb^3 - 168*Pi^2*zb^3 + 
          67537*zb^4 - 540*Pi^2*zb^4 - 14504*zb^5 + 228*Pi^2*zb^5)*
         Log[\[Kappa]])/(144*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(-220 + 1088*zb - 3696*zb^2 + 5191*zb^3 - 3375*zb^4 + 792*zb^5)*
        Log[\[Kappa]]^2)/(48*(-2 + zb)*(-1 + zb)*zb) + 
      (nc^3*(-11 - 19*zb + 55*zb^2 - 23*zb^3 - 13*zb^4 + 7*zb^5)*
        Log[\[Kappa]]^3)/(6*(-2 + zb)*(-1 + zb)*zb) + 
      nf^2*((120*nc^2 - 2106*zb + 2319*nc^2*zb - 66*Pi^2*zb + 
          66*nc^2*Pi^2*zb + 2598*zb^2 - 2694*nc^2*zb^2 + 99*Pi^2*zb^2 - 
          99*nc^2*Pi^2*zb^2 - 640*zb^3 + 507*nc^2*zb^3 - 33*Pi^2*zb^3 + 
          33*nc^2*Pi^2*zb^3 - 92*zb^4 + 264*nc^2*zb^4)/(1296*nc*(-1 + zb)*
          zb) + ((4*nc^2 - 81*zb + 81*nc^2*zb + 108*zb^2 - 108*nc^2*zb^2 - 
           35*zb^3 + 31*nc^2*zb^3 + 4*nc^2*zb^4)*Log[\[Kappa]])/
         (72*nc*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
          Log[\[Kappa]]^2)/(8*nc)) - 
      (nc^3*(3240 + 1131540*zb - 183150*Pi^2*zb + 32005484*zb^2 + 
         1332825*Pi^2*zb^2 - 64823190*zb^3 - 3525705*Pi^2*zb^3 + 
         45306406*zb^4 + 3217365*Pi^2*zb^4 - 8481084*zb^5 - 
         1034145*Pi^2*zb^5 - 4879354*zb^6 - 293610*Pi^2*zb^6 + 1924822*zb^7 + 
         185460*Pi^2*zb^7 + 216*zb^8 - 1788480*zb*Zeta[3] - 
         680400*zb^2*Zeta[3] + 2291760*zb^3*Zeta[3] + 1013040*zb^4*Zeta[3] - 
         2395440*zb^5*Zeta[3] + 127440*zb^6*Zeta[3] + 317520*zb^7*Zeta[3]))/
       (25920*(-2 + zb)*(-1 + zb)*zb^2*(3 + zb)) + 
      nf*(-((-3328*nc^4 - 2908*zb - 22480*nc^2*zb + 24572*nc^4*zb + 
            216*Pi^2*zb - 1488*nc^2*Pi^2*zb + 984*nc^4*Pi^2*zb + 4904*zb^2 + 
            58748*nc^2*zb^2 - 71052*nc^4*zb^2 - 480*Pi^2*zb^2 + 
            3120*nc^2*Pi^2*zb^2 - 2160*nc^4*Pi^2*zb^2 - 987*zb^3 - 
            60158*nc^2*zb^3 + 87897*nc^4*zb^3 + 342*Pi^2*zb^3 - 
            2076*nc^2*Pi^2*zb^3 + 1518*nc^4*Pi^2*zb^3 - 1649*zb^4 + 
            31370*nc^2*zb^4 - 55425*nc^4*zb^4 - 78*Pi^2*zb^4 + 
            444*nc^2*Pi^2*zb^4 - 342*nc^4*Pi^2*zb^4 + 640*zb^5 - 
            6584*nc^2*zb^5 + 13208*nc^4*zb^5)*Log[\[Kappa]])/
         (1152*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
        ((-160*nc^4 + 14*zb + 828*nc^2*zb - 1098*nc^4*zb - 73*zb^2 - 
           1422*nc^2*zb^2 + 2263*nc^4*zb^2 + 117*zb^3 + 684*nc^2*zb^3 - 
           1145*nc^4*zb^3 - 74*zb^4 + 6*nc^2*zb^4 - 100*nc^4*zb^4 + 16*zb^5 - 
           48*nc^2*zb^5 + 128*nc^4*zb^5)*Log[\[Kappa]]^2)/
         (192*nc^2*(-2 + zb)*(-1 + zb)*zb) - 
        ((-1 + nc)*(1 + nc)*(2 - 58*nc^2 - zb + 41*nc^2*zb)*Log[\[Kappa]]^3)/
         (96*nc^2) + (6480*nc^4 - 19440*nc^2*zb + 581880*nc^4*zb - 
          66600*nc^4*Pi^2*zb + 1254078*zb^2 + 144672*nc^2*zb^2 - 
          432638*nc^4*zb^2 - 54630*Pi^2*zb^2 + 227340*nc^2*Pi^2*zb^2 - 
          31470*nc^4*Pi^2*zb^2 - 2016645*zb^3 - 1855900*nc^2*zb^3 + 
          4394745*nc^4*zb^3 + 95235*Pi^2*zb^3 - 153990*nc^2*Pi^2*zb^3 + 
          465*nc^4*Pi^2*zb^3 + 350397*zb^4 + 1606268*nc^2*zb^4 - 
          7024357*nc^4*zb^4 - 46830*Pi^2*zb^4 - 122580*nc^2*Pi^2*zb^4 + 
          121290*nc^4*Pi^2*zb^4 + 588657*zb^5 + 132868*nc^2*zb^5 + 
          4012143*nc^4*zb^5 - 5985*Pi^2*zb^5 + 85650*nc^2*Pi^2*zb^5 - 
          99915*nc^4*Pi^2*zb^5 - 97443*zb^6 - 225992*nc^2*zb^6 + 
          439303*nc^4*zb^6 + 6690*Pi^2*zb^6 + 9180*nc^2*Pi^2*zb^6 - 
          4170*nc^4*Pi^2*zb^6 - 55176*zb^7 - 8364*nc^2*zb^7 - 
          616384*nc^4*zb^7 - 240*Pi^2*zb^7 - 8160*nc^2*Pi^2*zb^7 + 
          14160*nc^4*Pi^2*zb^7 - 108*zb^8 - 432*nc^2*zb^8 + 108*nc^4*zb^8 + 
          12960*zb^2*Zeta[3] + 1931040*nc^2*zb^2*Zeta[3] - 
          622080*nc^4*zb^2*Zeta[3] + 69120*zb^3*Zeta[3] - 
          3296160*nc^2*zb^3*Zeta[3] + 1127520*nc^4*zb^3*Zeta[3] - 
          98280*zb^4*Zeta[3] + 1217160*nc^2*zb^4*Zeta[3] - 
          468720*nc^4*zb^4*Zeta[3] + 2160*zb^5*Zeta[3] + 
          321840*nc^2*zb^5*Zeta[3] - 103680*nc^4*zb^5*Zeta[3] + 
          14040*zb^6*Zeta[3] - 173880*nc^2*zb^6*Zeta[3] + 
          66960*nc^4*zb^6*Zeta[3])/(51840*nc^2*(-2 + zb)*(-1 + zb)*zb^2*
          (3 + zb)))) + delta[zb]*(-(nc^3*(-925 + 108*Pi^2)*Log[\[Kappa]]^4)/
       1728 + (11*nc^3*Log[\[Kappa]]^5)/144 + (nc^3*Log[\[Kappa]]^6)/48 + 
      (nc^3*Log[\[Kappa]]^2*(101795 - 14880*Pi^2 + 288*Pi^4 - 77220*Zeta[3]))/
       25920 - (nc^3*Log[\[Kappa]]^3*(-4204 + 363*Pi^2 + 4428*Zeta[3]))/
       2592 + (nc^3*Log[\[Kappa]]*(1485145 - 200760*Pi^2 + 1188*Pi^4 - 
         2663280*Zeta[3] + 220320*Pi^2*Zeta[3]))/233280 + 
      nf^2*(-(nc*(-50 + 3*Pi^2)*Log[\[Kappa]]^2)/1296 + 
        (5*nc*Log[\[Kappa]]^3)/324 + (nc*Log[\[Kappa]]^4)/432 - 
        (nc*Log[\[Kappa]]*(-232 + 45*Pi^2 - 216*Zeta[3]))/5832 + 
        (nc*(-1280 - 14040*Pi^2 + 783*Pi^4 + 54000*Zeta[3]))/2099520) + 
      (nc^3*(52119490 - 4796940*Pi^2 - 330993*Pi^4 + 29628*Pi^6 - 
         74250000*Zeta[3] + 3742200*Pi^2*Zeta[3] + 37324800*Zeta[3]^2 - 
         29509920*Zeta[5]))/8398080 + 
      nf*(((27 - 941*nc^2 + 66*nc^2*Pi^2)*Log[\[Kappa]]^3)/2592 - 
        (41*nc^2*Log[\[Kappa]]^4)/432 - (nc^2*Log[\[Kappa]]^5)/72 + 
        (Log[\[Kappa]]^2*(495 - 3667*nc^2 + 348*nc^2*Pi^2 - 432*Zeta[3] + 
           1440*nc^2*Zeta[3]))/3456 + (Log[\[Kappa]]*(230985 - 857245*nc^2 - 
           2430*Pi^2 + 86970*nc^2*Pi^2 - 648*Pi^4 - 1080*nc^2*Pi^4 - 
           123120*Zeta[3] + 721440*nc^2*Zeta[3]))/466560 + 
        (5768145 - 14023445*nc^2 - 133650*Pi^2 + 1320330*nc^2*Pi^2 - 
          12312*Pi^4 + 32940*nc^2*Pi^4 - 2475360*Zeta[3] + 
          10368000*nc^2*Zeta[3] + 116640*Pi^2*Zeta[3] - 563760*nc^2*Pi^2*
           Zeta[3] - 1632960*Zeta[5] + 3732480*nc^2*Zeta[5])/8398080))
 
IITFT[g, q, 0] = 0
 
IITFT[g, q, 1] = -((-1 + nc)*(1 + nc)*(-1 + zb))/(4*nc) - 
    ((-1 + nc)*(1 + nc)*(1 + zb^2)*G[0, zb])/(4*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(1 + zb^2)*G[1, zb])/(4*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(1 + zb^2)*Log[\[Kappa]])/(4*nc*(-1 + zb))
 
IITFT[g, q, 2] = -((-1 + nc)*(1 + nc)*(-1 + 11*nc^2)*(1 + zb^2)*
       G[0, 0, 0, zb])/(16*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + zb^2)*G[0, 0, 1, zb])/
     (8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*(1 + zb^2)*
      G[0, 1, 0, zb])/(8*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*(1 + zb^2)*G[0, 1, 1, zb])/
     (8*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 31*nc^2 - 24*nc^2*zb - 
       3*zb^2 + 17*nc^2*zb^2)*G[1, 0, 0, zb])/(16*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-1 + 25*nc^2 - 24*nc^2*zb - 3*zb^2 + 11*nc^2*zb^2)*
      G[1, 0, 1, zb])/(16*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(10*nc^2 - 10*nc^2*zb - zb^2 + 5*nc^2*zb^2)*
      G[1, 1, 0, zb])/(4*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-5 - 71*nc^2 - 5*zb + 25*nc^2*zb)*G[1, 1, 1, zb])/
     (32*nc^2) + ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[1, 2, 1, zb])/
     (4*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 0, zb])/
     (4*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 1, 1, zb])/
     (2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*G[2, 2, 1, zb])/
     (4*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-81 - 223*nc^2 - 6*Pi^2 + 
       12*nc^2*Pi^2 + 171*zb + 369*nc^2*zb - 45*zb^2 - 529*nc^2*zb^2 - 
       6*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 176*nc^2*zb^3)*Log[\[Kappa]])/
     (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 + 11*nc^2 - 6*zb + 
       222*nc^2*zb - 3*zb^2 - 37*nc^2*zb^2 + 16*nc^2*zb^3)*Log[\[Kappa]]^2)/
     (192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 + zb^2)*Log[\[Kappa]]^3)/
     (8*(-1 + zb)) + G[0, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-9 - 27*nc^2 - 6*zb + 246*nc^2*zb - 21*zb^2 - 
          75*nc^2*zb^2 + 16*nc^2*zb^3))/(96*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + zb^2)*Log[\[Kappa]])/
       (8*nc^2*(-1 + zb))) + G[0, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(1 + zb^2))/
       (24*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-12 - 17*nc^2 + 3*zb + 
         117*nc^2*zb - 18*zb^2 - 41*nc^2*zb^2 + 8*nc^2*zb^3))/
       (48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + zb^2)*
        Log[\[Kappa]])/(8*nc^2*(-1 + zb))) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-1 + zb))/8 + 
      ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*Log[\[Kappa]])/(4*(-1 + zb))) + 
    G[1, 1, zb]*(-((-1 + nc)*(1 + nc)*nf*(1 + zb^2))/(12*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-81 - 1059*nc^2 + 126*zb + 1722*nc^2*zb - 
         45*zb^2 - 575*nc^2*zb^2 + 160*nc^2*zb^3))/(192*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(1 + 17*nc^2 - 20*nc^2*zb - zb^2 + 7*nc^2*zb^2)*
        Log[\[Kappa]])/(8*nc^2*(-1 + zb))) + 
    G[1, 0, zb]*(-((-1 + nc)*(1 + nc)*(-7 - 57*nc^2 + 7*zb + 97*nc^2*zb - 
          6*zb^2 - 36*nc^2*zb^2 + 8*nc^2*zb^3))/(16*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 29*nc^2 - 24*nc^2*zb - 3*zb^2 + 15*nc^2*zb^2)*
        Log[\[Kappa]])/(16*nc^2*(-1 + zb))) + 
    nf*(-((-1 + nc)*(1 + nc)*(26 + 3*Pi^2 + 60*zb + 26*zb^2 + 3*Pi^2*zb^2))/
       (432*nc*(-1 + zb)) - (5*(-1 + nc)*(1 + nc)*(1 + zb^2)*Log[\[Kappa]])/
       (36*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(1 + zb^2)*Log[\[Kappa]]^2)/
       (24*nc*(-1 + zb))) + G[0, zb]*
     (((-1 + nc)*(1 + nc)*nf*(4 - 3*zb + 4*zb^2))/(36*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-36 - 182*nc^2 - 3*Pi^2 + 15*nc^2*Pi^2 + 225*zb + 
         447*nc^2*zb - 488*nc^2*zb^2 - 3*Pi^2*zb^2 + 15*nc^2*Pi^2*zb^2 + 
         176*nc^2*zb^3))/(288*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-9 - 15*nc^2 - 6*zb + 222*nc^2*zb - 21*zb^2 - 
         63*nc^2*zb^2 + 16*nc^2*zb^3)*Log[\[Kappa]])/(96*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + zb^2)*Log[\[Kappa]]^2)/
       (16*nc^2*(-1 + zb))) + G[1, zb]*
     (-((-1 + nc)*(1 + nc)*(-126 - 3526*nc^2 - 9*Pi^2 + 93*nc^2*Pi^2 + 
          351*zb + 3909*nc^2*zb - 72*nc^2*Pi^2*zb - 135*zb^2 - 
          2573*nc^2*zb^2 - 15*Pi^2*zb^2 + 51*nc^2*Pi^2*zb^2 + 704*nc^2*zb^3))/
       (576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-12 - 152*nc^2 + 21*zb + 
         279*nc^2*zb - 9*zb^2 - 89*nc^2*zb^2 + 24*nc^2*zb^3)*Log[\[Kappa]])/
       (48*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 + 27*nc^2 - 24*nc^2*zb - 
         zb^2 + 13*nc^2*zb^2)*Log[\[Kappa]]^2)/(32*nc^2*(-1 + zb)) + 
      nf*((-5*(-1 + nc)*(1 + nc)*(1 + zb^2))/(36*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(1 + zb^2)*Log[\[Kappa]])/(12*nc*(-1 + zb)))) - 
    ((-1 + nc)*(1 + nc)*(-486 - 1354*nc^2 - 81*Pi^2 - 87*nc^2*Pi^2 + 
       2160*zb - 17376*nc^2*zb - 18*Pi^2*zb + 594*nc^2*Pi^2*zb + 648*zb^2 + 
       4508*nc^2*zb^2 - 117*Pi^2*zb^2 - 231*nc^2*Pi^2*zb^2 - 2432*nc^2*zb^3 + 
       48*nc^2*Pi^2*zb^3 + 2376*nc^2*Zeta[3] + 2376*nc^2*zb^2*Zeta[3]))/
     (3456*nc^2*(-1 + zb))
 
IITFT[g, q, 3] = ((-1 + nc)*nc*(1 + nc)*Pi^2*(1 + zb^2)*G[0, 0, -1, zb])/
     (192*(-1 + zb)) - ((-1 + nc)*nc*(1 + nc)*(1 + zb^2)*
      G[0, 0, -1, 0, 1, zb])/(16*(-1 + zb)) - 
    (5*(-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 21*nc^4)*(1 + zb^2)*
      G[0, 0, 0, 0, 0, zb])/(32*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(25 - 65*nc^2 + 288*nc^4)*(1 + zb^2)*
      G[0, 0, 0, 0, 1, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(13 - 53*nc^2 + 330*nc^4)*(1 + zb^2)*
      G[0, 0, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(4 - 31*nc^2 + 151*nc^4)*(1 + zb^2)*
      G[0, 0, 0, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(3 - 14*nc^2 + 88*nc^4)*(1 + zb^2)*
      G[0, 0, 1, 0, 0, zb])/(24*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(8 - 25*nc^2 + 106*nc^4)*(1 + zb^2)*
      G[0, 0, 1, 0, 1, zb])/(32*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(1 - 30*nc^2 + 117*nc^4)*(1 + zb^2)*
      G[0, 0, 1, 1, 0, zb])/(32*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(3 - 37*nc^2 + 149*nc^4)*(1 + zb^2)*
      G[0, 0, 1, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)^2*(1 + nc)^2*(13 + 16*nc^2)*(1 + zb^2)*G[0, 0, 1, 2, 1, zb])/
     (48*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(17 - 64*nc^2 + 351*nc^4)*
      (1 + zb^2)*G[0, 1, 0, 0, 0, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(25 - 90*nc^2 + 308*nc^4)*(1 + zb^2)*
      G[0, 1, 0, 0, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(15 - 79*nc^2 + 338*nc^4)*(1 + zb^2)*
      G[0, 1, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(5 - 81*nc^2 + 269*nc^4)*(1 + zb^2)*
      G[0, 1, 0, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(21 - 97*nc^2 + 362*nc^4)*(1 + zb^2)*
      G[0, 1, 1, 0, 0, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(36 - 201*nc^2 + 533*nc^4)*(1 + zb^2)*
      G[0, 1, 1, 0, 1, zb])/(192*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(18 - 107*nc^2 + 281*nc^4)*(1 + zb^2)*
      G[0, 1, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(3 - 40*nc^2 + 27*nc^4)*(1 + zb^2)*
      G[0, 1, 1, 1, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)^2*(1 + nc)^2*(17 + 13*nc^2)*(1 + zb^2)*G[0, 1, 1, 2, 1, zb])/
     (48*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-9 + 3*nc^2 + 8*nc^4)*
      (1 + zb^2)*G[0, 1, 2, 1, 0, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-15 + 5*nc^2 + nc^4)*(1 + zb^2)*
      G[0, 1, 2, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-9 + 3*nc^2 + 14*nc^4)*(1 + zb^2)*
      G[0, 1, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(23 - 40*nc^2 + 2097*nc^4 - 24*nc^2*zb - 
       1752*nc^4*zb + 49*zb^2 - 200*nc^2*zb^2 + 1047*nc^4*zb^2)*
      G[1, 0, 0, 0, 0, zb])/(192*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(8 - 89*nc^2 + 1070*nc^4 + 4*zb + 40*nc^2*zb - 
       924*nc^4*zb + 36*zb^2 - 139*nc^2*zb^2 + 500*nc^4*zb^2)*
      G[1, 0, 0, 0, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(13 - 75*nc^2 + 1058*nc^4 - 4*zb + 32*nc^2*zb - 
       900*nc^4*zb + 27*zb^2 - 133*nc^2*zb^2 + 518*nc^4*zb^2)*
      G[1, 0, 0, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(37 - 44*nc^2 + 1345*nc^4 - 40*zb + 8*nc^2*zb - 
       1120*nc^4*zb + 39*zb^2 - 236*nc^2*zb^2 + 751*nc^4*zb^2)*
      G[1, 0, 0, 1, 1, zb])/(192*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(7 - 35*nc^2 + 564*nc^4 + 18*nc^2*zb - 486*nc^4*zb + 
       14*zb^2 - 65*nc^2*zb^2 + 275*nc^4*zb^2)*G[1, 0, 1, 0, 0, zb])/
     (48*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(2 - 97*nc^2 + 981*nc^4 + 
       4*zb + 76*nc^2*zb - 840*nc^4*zb + 30*zb^2 - 127*nc^2*zb^2 + 
       479*nc^4*zb^2)*G[1, 0, 1, 0, 1, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(57 + 26*nc^2 + 2103*nc^4 - 32*zb + 16*nc^2*zb - 
       1960*nc^4*zb + 47*zb^2 - 242*nc^2*zb^2 + 1001*nc^4*zb^2)*
      G[1, 0, 1, 1, 0, zb])/(192*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(15 + 30*nc^2 + 839*nc^4 - 16*zb + 8*nc^2*zb - 
       776*nc^4*zb + 13*zb^2 - 76*nc^2*zb^2 + 415*nc^4*zb^2)*
      G[1, 0, 1, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(5 + 15*nc^2 + 22*nc^4 - 12*zb - 12*nc^2*zb - 
       24*nc^4*zb - 11*zb^2 + 3*nc^2*zb^2 + 14*nc^4*zb^2)*
      G[1, 0, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    (((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(3 - 156*nc^2 + 2937*nc^4 + 176*nc^2*zb - 
         2992*nc^4*zb + 69*zb^2 - 332*nc^2*zb^2 + 1447*nc^4*zb^2))/
       (192*nc^3*(-1 + zb)))*G[1, 1, 0, 0, 0, zb] + 
    (-((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-5 - 121*nc^2 + 1333*nc^4 + 148*nc^2*zb - 
         1404*nc^4*zb + 41*zb^2 - 171*nc^2*zb^2 + 621*nc^4*zb^2))/
       (96*nc^3*(-1 + zb)))*G[1, 1, 0, 0, 1, zb] + 
    (-((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(2 - 133*nc^2 + 1263*nc^4 + 164*nc^2*zb - 
         1364*nc^4*zb + 34*zb^2 - 175*nc^2*zb^2 + 621*nc^4*zb^2))/
       (96*nc^3*(-1 + zb)))*G[1, 1, 0, 1, 0, zb] + 
    (((-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(27 - 70*nc^2 + 733*nc^4 - 36*zb + 112*nc^2*zb - 
         864*nc^4*zb + 21*zb^2 - 126*nc^2*zb^2 + 349*nc^4*zb^2))/
       (96*nc^3*(-1 + zb)))*G[1, 1, 0, 1, 1, zb] + 
    ((-3*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-24 - 170*nc^2 + 1385*nc^4 + 12*zb + 268*nc^2*zb - 
         1692*nc^4*zb + 36*zb^2 - 194*nc^2*zb^2 + 787*nc^4*zb^2))/
       (96*nc^3*(-1 + zb)))*G[1, 1, 1, 0, 0, zb] + 
    ((3*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(16*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-51 - 310*nc^2 + 2107*nc^4 + 24*zb + 504*nc^2*zb - 
         2552*nc^4*zb + 51*zb^2 - 290*nc^2*zb^2 + 1285*nc^4*zb^2))/
       (192*nc^3*(-1 + zb)))*G[1, 1, 1, 0, 1, zb] + 
    ((11*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(32*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-183 - 698*nc^2 + 3001*nc^4 + 120*zb + 
         1376*nc^2*zb - 5176*nc^4*zb + 63*zb^2 - 486*nc^2*zb^2 + 
         2367*nc^4*zb^2))/(384*nc^3*(-1 + zb)))*G[1, 1, 1, 1, 0, zb] + 
    ((-15*(-1 + nc)^2*(1 + nc)^2*nf*(1 + zb))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-133 - 522*nc^2 - 737*nc^4 + 176*zb + 
         672*nc^2*zb - 464*nc^4*zb - 43*zb^2 - 150*nc^2*zb^2 + 
         1393*nc^4*zb^2))/(384*nc^3*(-1 + zb)))*G[1, 1, 1, 1, 1, zb] + 
    ((-1 + nc)*(1 + nc)*(73 - 22*nc^2 - 123*nc^4 - 76*zb + 32*nc^2*zb + 
       100*nc^4*zb + 3*zb^2 - 10*nc^2*zb^2 + 47*nc^4*zb^2)*
      G[1, 1, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(33 - 54*nc^2 + 219*nc^4 - 36*zb + 56*nc^2*zb - 
       196*nc^4*zb + 3*zb^2 - 14*nc^2*zb^2 + 85*nc^4*zb^2)*
      G[1, 1, 2, 1, 0, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(83 - 101*nc^2 + 233*nc^4 - 86*zb + 114*nc^2*zb - 
       226*nc^4*zb + 9*zb^2 - 31*nc^2*zb^2 + 164*nc^4*zb^2)*
      G[1, 1, 2, 1, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(83 - 70*nc^2 + 195*nc^4 - 80*zb + 68*nc^2*zb - 
       152*nc^4*zb + 9*zb^2 - 22*nc^2*zb^2 + 59*nc^4*zb^2)*
      G[1, 1, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(9 - 48*nc^2 + 367*nc^4 - 12*zb + 48*nc^2*zb - 
       324*nc^4*zb + 3*zb^2 - 12*nc^2*zb^2 + 97*nc^4*zb^2)*
      G[1, 2, 1, 0, 0, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(9 - 45*nc^2 + 345*nc^4 - 12*zb + 44*nc^2*zb - 
       312*nc^4*zb + 3*zb^2 - 11*nc^2*zb^2 + 83*nc^4*zb^2)*
      G[1, 2, 1, 0, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(78 - 291*nc^2 + 1650*nc^4 - 84*zb + 280*nc^2*zb - 
       1444*nc^4*zb + 18*zb^2 - 73*nc^2*zb^2 + 450*nc^4*zb^2)*
      G[1, 2, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(103 - 362*nc^2 + 1238*nc^4 - 108*zb + 368*nc^2*zb - 
       1152*nc^4*zb + 23*zb^2 - 96*nc^2*zb^2 + 484*nc^4*zb^2)*
      G[1, 2, 1, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(70 - 47*nc^2 + 241*nc^4 - 64*zb + 44*nc^2*zb - 
       208*nc^4*zb + 12*zb^2 - 15*nc^2*zb^2 + 45*nc^4*zb^2)*
      G[1, 2, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(51 - 63*nc^2 + 619*nc^4 - 48*zb + 56*nc^2*zb - 
       520*nc^4*zb + 9*zb^2 - 17*nc^2*zb^2 + 113*nc^4*zb^2)*
      G[1, 2, 2, 1, 0, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(238 - 323*nc^2 + 1240*nc^4 - 220*zb + 304*nc^2*zb - 
       1052*nc^4*zb + 42*zb^2 - 89*nc^2*zb^2 + 340*nc^4*zb^2)*
      G[1, 2, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(93 - 24*nc^2 + 361*nc^4 - 84*zb + 24*nc^2*zb - 
       300*nc^4*zb + 15*zb^2 - 12*nc^2*zb^2 + 55*nc^4*zb^2)*
      G[1, 2, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-1 + 17*nc^2)*(5 - 4*zb + zb^2)*
      G[2, 1, 0, 0, 0, zb])/(24*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-8 + 33*nc^2)*(5 - 4*zb + zb^2)*
      G[2, 1, 0, 0, 1, zb])/(48*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-1 + 10*nc^2)*(5 - 4*zb + zb^2)*
      G[2, 1, 0, 1, 0, zb])/(12*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-3 - 5*nc^2 + 43*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 1, 0, 1, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(3 - 21*nc^2 + 116*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 1, 1, 0, 0, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(6 - 41*nc^2 + 184*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 1, 1, 0, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(9 - 79*nc^2 + 326*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 1, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(5 - 37*nc^2 + 98*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 1, 1, 1, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(17 - 7*nc^2 + 78*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 1, 1, 2, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(3 - 2*nc^2 + 47*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 1, 2, 1, 0, zb])/(16*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(40 - 49*nc^2 + 305*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 1, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(15 - 5*nc^2 + 82*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 1, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(3 - 4*nc^2 + 63*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 2, 1, 0, 0, zb])/(24*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(6 - 11*nc^2 + 143*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 2, 1, 0, 1, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(30 - 53*nc^2 + 513*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 2, 1, 1, 0, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(37 - 104*nc^2 + 483*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 2, 1, 1, 1, zb])/(96*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(5 - 2*nc^2 + 26*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 2, 1, 2, 1, zb])/(16*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(12 + nc^2 + 157*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 2, 2, 1, 0, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(54 - 46*nc^2 + 293*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 2, 2, 1, 1, zb])/(96*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(18 + 5*nc^2 + 86*nc^4)*(5 - 4*zb + zb^2)*
      G[2, 2, 2, 2, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*Pi^2*(-1 + zb)*(5 + 23*nc^2 + 2*zb + 8*nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(256*nc*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(5 + 11*nc^2 + zb + 13*nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
     (256*nc) + ((-1 + nc)*(1 + nc)*Pi^2*(-1 - 10*nc^2 - zb + 2*nc^2*zb)*
      J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(64*nc) - 
    (3*(-1 + nc)*(1 + nc)*(1 + nc^2)*Pi^2*(1 + zb^2)*
      J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(128*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-1 + zb)*(5 + 23*nc^2 + 2*zb + 8*nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
     (64*nc*Sqrt[1 - zb]*Sqrt[3 + zb]) - 
    (3*(-1 + nc)*(1 + nc)*(-1 + zb)*(5 + 23*nc^2 + 2*zb + 8*nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/
     (128*nc*Sqrt[1 - zb]*Sqrt[3 + zb]) - 
    ((-1 + nc)*(1 + nc)*(5 + 11*nc^2 + zb + 13*nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(64*nc) + 
    (3*(-1 + nc)*(1 + nc)*(5 + 11*nc^2 + zb + 13*nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       zb^(-1), (1 - zb)^(-1)])/(128*nc) - 
    ((-1 + nc)*(1 + nc)*(-1 - 10*nc^2 - zb + 2*nc^2*zb)*
      J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
     (16*nc) + (3*(-1 + nc)*(1 + nc)*(-1 - 10*nc^2 - zb + 2*nc^2*zb)*
      J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/(32*nc) + 
    (3*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + zb^2)*
      J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
     (32*nc*(-1 + zb)) - (9*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + zb^2)*
      J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/
     (64*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-81 - 2772*nc^2 - 10035*nc^4 + 
       24*Pi^2 - 240*nc^2*Pi^2 + 600*nc^4*Pi^2 + 180*zb + 5076*nc^2*zb - 
       20904*nc^4*zb - 99*zb^2 - 864*nc^2*zb^2 - 10869*nc^4*zb^2 + 
       24*Pi^2*zb^2 - 240*nc^2*Pi^2*zb^2 + 600*nc^4*Pi^2*zb^2 + 
       992*nc^4*zb^3)*Log[\[Kappa]]^3)/(13824*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(27 + 113*nc^2 - 18*zb + 594*nc^2*zb - 9*zb^2 - 
       31*nc^2*zb^2 + 48*nc^2*zb^3)*Log[\[Kappa]]^4)/(1152*nc*(-1 + zb)) + 
    ((-1 + nc)*nc*(1 + nc)*(1 + zb^2)*Log[\[Kappa]]^5)/(32*(-1 + zb)) + 
    G[0, 1, 2, 1, zb]*(((-1 + nc)*(1 + nc)*nf*(1 + zb^2))/(18*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(9 + 6*nc^2 + 35*nc^4 - 6*zb + 12*nc^2*zb + 
         138*nc^4*zb - 75*zb^2 - 45*nc^2*zb^2 + 14*nc^4*zb^2 + 16*nc^4*zb^3))/
       (144*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 + zb^2)*
        Log[\[Kappa]])/(16*nc^3*(-1 + zb))) + G[0, 0, 0, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*nf*(1 + zb^2))/(48*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(22 - 117*nc^2 - 63*nc^4 + 8*zb - 27*nc^2*zb + 
         1309*nc^4*zb + 54*zb^2 - 170*nc^2*zb^2 - 409*nc^4*zb^2 - 
         4*nc^2*zb^3 + 100*nc^4*zb^3))/(96*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(1 - 3*nc^2 + 11*nc^4)*(1 + zb^2)*Log[\[Kappa]])/
       (4*nc^3*(-1 + zb))) + G[0, 1, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(-7 + 51*nc^2)*nf*(1 + zb^2))/
       (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(243 - 838*nc^2 + 
         219*nc^4 + 162*zb - 204*nc^2*zb + 16842*nc^4*zb - 9*zb^2 - 
         2452*nc^2*zb^2 - 3675*nc^4*zb^2 + 96*nc^2*zb^3 + 1248*nc^4*zb^3))/
       (1152*nc^3*(-1 + zb)) + (3*(-1 + nc)*(1 + nc)*(1 - 5*nc^2 + 14*nc^4)*
        (1 + zb^2)*Log[\[Kappa]])/(16*nc^3*(-1 + zb))) + 
    G[0, 1, 1, 1, zb]*(((-1 + nc)*(1 + nc)*(-6 + 59*nc^2)*nf*(1 + zb^2))/
       (144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(27 - 147*nc^2 + 
         1070*nc^4 + 90*zb - 138*nc^2*zb + 6324*nc^4*zb - 81*zb^2 - 
         861*nc^2*zb^2 - 352*nc^4*zb^2 + 48*nc^2*zb^3 + 552*nc^4*zb^3))/
       (576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 21*nc^2 + 39*nc^4)*
        (1 + zb^2)*Log[\[Kappa]])/(32*nc^3*(-1 + zb))) + 
    G[0, 1, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*nf*(1 + zb^2))/
       (72*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(57 - 545*nc^2 - 12*nc^4 + 
         36*zb - 618*nc^2*zb + 7278*nc^4*zb + 249*zb^2 - 824*nc^2*zb^2 - 
         1743*nc^4*zb^2 - 48*nc^2*zb^3 + 568*nc^4*zb^3))/
       (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3 - 13*nc^2 + 42*nc^4)*
        (1 + zb^2)*Log[\[Kappa]])/(16*nc^3*(-1 + zb))) + 
    G[0, 0, 0, 0, zb]*(((-1 + nc)*(1 + nc)*(1 + 25*nc^2)*nf*(1 + zb^2))/
       (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(147 - 1798*nc^2 - 
         745*nc^4 + 126*zb + 696*nc^2*zb + 15258*nc^4*zb + 303*zb^2 - 
         2722*nc^2*zb^2 - 4417*nc^4*zb^2 + 16*nc^2*zb^3 + 1168*nc^4*zb^3))/
       (1152*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3 - 10*nc^2 + 47*nc^4)*
        (1 + zb^2)*Log[\[Kappa]])/(16*nc^3*(-1 + zb))) + 
    G[0, 0, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*nf*(1 + zb^2))/
       (72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(153 - 760*nc^2 - 369*nc^4 + 
         30*zb - 102*nc^2*zb + 7950*nc^4*zb + 213*zb^2 - 1183*nc^2*zb^2 - 
         2292*nc^4*zb^2 - 24*nc^2*zb^3 + 600*nc^4*zb^3))/
       (576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(3 - 13*nc^2 + 48*nc^4)*
        (1 + zb^2)*Log[\[Kappa]])/(16*nc^3*(-1 + zb))) + 
    G[0, 0, 1, 1, zb]*(((-1 + nc)*(1 + nc)*(-1 + 27*nc^2)*nf*(1 + zb^2))/
       (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(261 - 1082*nc^2 - 
         1143*nc^4 + 174*zb - 48*nc^2*zb + 11802*nc^4*zb + 33*zb^2 - 
         2300*nc^2*zb^2 - 3189*nc^4*zb^2 + 96*nc^2*zb^3 + 912*nc^4*zb^3))/
       (1152*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3 - 32*nc^2 + 81*nc^4)*
        (1 + zb^2)*Log[\[Kappa]])/(32*nc^3*(-1 + zb))) + 
    G[0, 1, 0, 0, zb]*(-((-1 + nc)*(1 + nc)*(1 + 4*nc^2)*nf*(1 + zb^2))/
       (144*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(111 - 772*nc^2 - 
         337*nc^4 + 18*zb - 204*nc^2*zb + 8508*nc^4*zb + 195*zb^2 - 
         1192*nc^2*zb^2 - 2335*nc^4*zb^2 - 24*nc^2*zb^3 + 648*nc^4*zb^3))/
       (576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(7 - 28*nc^2 + 97*nc^4)*
        (1 + zb^2)*Log[\[Kappa]])/(32*nc^3*(-1 + zb))) + 
    G[2, 1, 0, 1, zb]*(((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/
       (36*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-90 + 240*nc^2 - 2396*nc^4 + 
         81*zb - 207*nc^2*zb + 2179*nc^4*zb - 18*zb^2 + 48*nc^2*zb^2 - 
         661*nc^4*zb^2 + 84*nc^4*zb^3))/(144*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(5 - 4*zb + zb^2)*Log[\[Kappa]])/
       (8*nc*(-1 + zb))) + G[2, 1, 0, 0, zb]*
     (((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(72*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-180 + 687*nc^2 - 4241*nc^4 + 162*zb - 
         600*nc^2*zb + 3710*nc^4*zb - 36*zb^2 + 147*nc^2*zb^2 - 
         1145*nc^4*zb^2 + 176*nc^4*zb^3))/(288*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(5 - 4*zb + zb^2)*Log[\[Kappa]])/
       (8*nc*(-1 + zb))) + G[2, 1, 2, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(24*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-423 + 48*nc^2 - 704*nc^4 + 435*zb + 30*nc^2*zb + 
         633*nc^4*zb - 111*zb^2 - 15*nc^2*zb^2 - 156*nc^4*zb^2 + 
         16*nc^4*zb^3))/(144*nc^3*(-1 + zb)) - 
      (3*(-1 + nc)*(1 + nc)*(1 - nc^2 + 6*nc^4)*(5 - 4*zb + zb^2)*
        Log[\[Kappa]])/(16*nc^3*(-1 + zb))) + G[2, 2, 2, 1, zb]*
     (((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(9*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-594 + 30*nc^2 - 500*nc^4 + 621*zb + 72*nc^2*zb + 
         572*nc^4*zb - 162*zb^2 - 21*nc^2*zb^2 - 155*nc^4*zb^2 + 
         8*nc^4*zb^3))/(144*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(2 - nc^2 + 9*nc^4)*(5 - 4*zb + zb^2)*
        Log[\[Kappa]])/(8*nc^3*(-1 + zb))) + G[2, 2, 1, 0, zb]*
     (((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(9*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-342 + 219*nc^2 - 1257*nc^4 + 351*zb - 
         129*nc^2*zb + 1235*nc^4*zb - 90*zb^2 + 27*nc^2*zb^2 - 
         350*nc^4*zb^2 + 40*nc^4*zb^3))/(144*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 15*nc^4)*(5 - 4*zb + zb^2)*
        Log[\[Kappa]])/(8*nc^3*(-1 + zb))) + G[2, 1, 1, 1, zb]*
     ((-2*(-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(9*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1506 + 2313*nc^2 - 19951*nc^4 + 1464*zb - 
         1938*nc^2*zb + 14978*nc^4*zb - 354*zb^2 + 381*nc^2*zb^2 - 
         4175*nc^4*zb^2 + 792*nc^4*zb^3))/(576*nc^3*(-1 + zb)) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 5*nc^2 + 16*nc^4)*(5 - 4*zb + zb^2)*
        Log[\[Kappa]])/(32*nc^3*(-1 + zb))) + G[2, 1, 1, 0, zb]*
     (((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(144*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1224 + 2391*nc^2 - 16193*nc^4 + 1188*zb - 
         1962*nc^2*zb + 13492*nc^4*zb - 288*zb^2 + 435*nc^2*zb^2 - 
         4015*nc^4*zb^2 + 672*nc^4*zb^3))/(576*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(1 - 7*nc^2 + 28*nc^4)*(5 - 4*zb + zb^2)*
        Log[\[Kappa]])/(16*nc^3*(-1 + zb))) + G[2, 2, 1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(5 - 4*zb + zb^2))/(12*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-480 + 247*nc^2 - 983*nc^4 + 490*zb - 
         135*nc^2*zb + 615*nc^4*zb - 124*zb^2 + 20*nc^2*zb^2 - 
         135*nc^4*zb^2 + 48*nc^4*zb^3))/(96*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(5 - 9*nc^2 + 40*nc^4)*(5 - 4*zb + zb^2)*
        Log[\[Kappa]])/(16*nc^3*(-1 + zb))) + G[1, 2, 2, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(1 + 9*nc^2 - 8*nc^2*zb - 3*zb^2 + nc^2*zb^2))/
       (24*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-325 + 55*nc^2 - 480*nc^4 + 
         348*zb - 12*nc^2*zb + 644*nc^4*zb - 77*zb^2 + 11*nc^2*zb^2 - 
         232*nc^4*zb^2 + 48*nc^4*zb^3))/(96*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(17 - 22*nc^2 + 71*nc^4 - 16*zb + 20*nc^2*zb - 
         60*nc^4*zb + 3*zb^2 - 6*nc^2*zb^2 + 17*nc^4*zb^2)*Log[\[Kappa]])/
       (16*nc^3*(-1 + zb))) + G[1, 1, 2, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(-27 + 17*nc^2 + 24*zb - 8*nc^2*zb + 9*zb^2 + 
          9*nc^2*zb^2))/(72*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-771 - 42*nc^2 - 3199*nc^4 + 780*zb + 18*nc^2*zb + 
         3704*nc^4*zb - 63*zb^2 + 78*nc^2*zb^2 - 1305*nc^4*zb^2 + 
         320*nc^4*zb^3))/(288*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(11 - 9*nc^2 - 3*nc^4 - 12*zb + 12*nc^2*zb + zb^2 - 
         3*nc^2*zb^2 + 19*nc^4*zb^2)*Log[\[Kappa]])/(16*nc^3*(-1 + zb))) + 
    G[1, 2, 1, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(-1 + nc^2 + 3*zb^2 + 
         nc^2*zb^2))/(24*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-153 + 124*nc^2 - 1251*nc^4 + 156*zb - 
         116*nc^2*zb + 1486*nc^4*zb - 21*zb^2 + 46*nc^2*zb^2 - 
         491*nc^4*zb^2 + 112*nc^4*zb^3))/(96*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(3 - 16*nc^2 + 85*nc^4 - 4*zb + 16*nc^2*zb - 
         76*nc^4*zb + zb^2 - 4*nc^2*zb^2 + 27*nc^4*zb^2)*Log[\[Kappa]])/
       (16*nc^3*(-1 + zb))) + G[1, 2, 1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(-5 + 40*nc^2 - 28*nc^2*zb + 15*zb^2 + 
          12*nc^2*zb^2))/(72*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2142 + 951*nc^2 - 10007*nc^4 + 2208*zb - 
         936*nc^2*zb + 9794*nc^4*zb - 390*zb^2 + 417*nc^2*zb^2 - 
         2799*nc^4*zb^2 + 992*nc^4*zb^3))/(576*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(13 - 28*nc^2 + 108*nc^4 - 14*zb + 30*nc^2*zb - 
         100*nc^4*zb + 3*zb^2 - 8*nc^2*zb^2 + 48*nc^4*zb^2)*Log[\[Kappa]])/
       (16*nc^3*(-1 + zb))) + G[1, 0, 0, 1, zb]*
     (((-1 + nc)*(1 + nc)*nf*(2 - 19*nc^2 + 27*zb - 23*nc^2*zb - 11*zb^2 + 
         6*nc^2*zb^2))/(144*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(171 - 1169*nc^2 - 4716*nc^4 - 186*zb + 
         774*nc^2*zb + 13310*nc^4*zb + 393*zb^2 - 1111*nc^2*zb^2 - 
         5118*nc^4*zb^2 - 120*nc^2*zb^3 + 1240*nc^4*zb^3))/
       (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 - 16*nc^2 + 149*nc^4 + 
         12*nc^2*zb - 132*nc^4*zb + 5*zb^2 - 20*nc^2*zb^2 + 69*nc^4*zb^2)*
        Log[\[Kappa]])/(16*nc^3*(-1 + zb))) + G[1, 0, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(-5 + 61*nc^2 - 27*zb - 41*nc^2*zb + 8*zb^2 + 
          12*nc^2*zb^2))/(144*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(54 - 694*nc^2 - 2332*nc^4 - 51*zb + 528*nc^2*zb + 
         6542*nc^4*zb + 132*zb^2 - 599*nc^2*zb^2 - 2610*nc^4*zb^2 - 
         60*nc^2*zb^3 + 660*nc^4*zb^3))/(288*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(3 - 31*nc^2 + 320*nc^4 + 24*nc^2*zb - 
         288*nc^4*zb + 9*zb^2 - 41*nc^2*zb^2 + 148*nc^4*zb^2)*Log[\[Kappa]])/
       (32*nc^3*(-1 + zb))) + G[1, 0, 0, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(5 - 35*nc^2 + 54*zb - 6*nc^2*zb - 23*zb^2 + 
          25*nc^2*zb^2))/(288*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(105 - 4556*nc^2 - 9489*nc^4 - 18*zb + 
         4236*nc^2*zb + 26934*nc^4*zb + 561*zb^2 - 3748*nc^2*zb^2 - 
         10417*nc^4*zb^2 - 48*nc^2*zb^3 + 2608*nc^4*zb^3))/
       (1152*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(3 - 24*nc^2 + 321*nc^4 + 
         12*nc^2*zb - 276*nc^4*zb + 9*zb^2 - 40*nc^2*zb^2 + 155*nc^4*zb^2)*
        Log[\[Kappa]])/(32*nc^3*(-1 + zb))) + G[1, 0, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*nf*(-55 + 9*nc^2 - 6*zb + 22*nc^2*zb - zb^2 + 
         3*nc^2*zb^2))/(288*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(489 - 1910*nc^2 - 14703*nc^4 - 498*zb + 
         1944*nc^2*zb + 25114*nc^4*zb + 117*zb^2 - 2146*nc^2*zb^2 - 
         9447*nc^4*zb^2 - 96*nc^2*zb^3 + 2288*nc^4*zb^3))/
       (1152*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(7 - 32*nc^2 + 615*nc^4 - 
         8*zb + 40*nc^2*zb - 600*nc^4*zb + 9*zb^2 - 64*nc^2*zb^2 + 
         257*nc^4*zb^2)*Log[\[Kappa]])/(64*nc^3*(-1 + zb))) + 
    G[1, 1, 1, 1, zb]*(((-1 + nc)*(1 + nc)*(-330 + 7245*nc^2 + 6261*nc^4 + 
         780*zb - 8088*nc^2*zb - 2772*nc^4*zb - 450*zb^2 + 1963*nc^2*zb^2 - 
         7137*nc^4*zb^2 - 1120*nc^2*zb^3 + 1728*nc^4*zb^3))/
       (1152*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(31 + 118*nc^2 - 77*nc^4 - 
         9*zb - 58*nc^2*zb + 411*nc^4*zb)*Log[\[Kappa]])/(128*nc^3) + 
      nf*(-((-1 + nc)*(1 + nc)*(59 + 261*nc^2 - 144*zb - 360*nc^2*zb + 
            61*zb^2 + 27*nc^2*zb^2))/(288*nc^2*(-1 + zb)) - 
        (11*(-1 + nc)^2*(1 + nc)^2*(1 + zb)*Log[\[Kappa]])/(32*nc^2))) + 
    G[1, 1, 0, 0, zb]*(((-1 + nc)*(1 + nc)*(15 - 448*nc^2 - 5435*nc^4 - 
         45*zb + 324*nc^2*zb + 10483*nc^4*zb + 138*zb^2 - 566*nc^2*zb^2 - 
         4214*nc^4*zb^2 - 156*nc^2*zb^3 + 972*nc^4*zb^3))/
       (288*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 - 20*nc^2 + 201*nc^4 + 
         26*nc^2*zb - 214*nc^4*zb + 5*zb^2 - 26*nc^2*zb^2 + 97*nc^4*zb^2)*
        Log[\[Kappa]])/(16*nc^3*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(-13 - 17*nc^2 + 72*zb - 44*nc^2*zb - 29*zb^2 + 
           7*nc^2*zb^2))/(144*nc^2*(-1 + zb)) - 
        ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*Log[\[Kappa]])/(16*nc^2))) + 
    G[1, 1, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*(144 + 607*nc^2 - 14723*nc^4 - 
          396*zb - 1488*nc^2*zb + 31082*nc^4*zb + 468*zb^2 - 1015*nc^2*zb^2 - 
          14023*nc^4*zb^2 - 672*nc^2*zb^3 + 2800*nc^4*zb^3))/
       (1152*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-7 - 70*nc^2 + 637*nc^4 + 
         104*nc^2*zb - 712*nc^4*zb + 15*zb^2 - 82*nc^2*zb^2 + 307*nc^4*zb^2)*
        Log[\[Kappa]])/(64*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(-11 - 43*nc^2 + 72*zb - 4*nc^2*zb - 25*zb^2 + 
            11*nc^2*zb^2))/(144*nc^2*(-1 + zb)) + 
        ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*Log[\[Kappa]])/(16*nc^2))) + 
    G[1, 1, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*(-156 + 4003*nc^2 - 18687*nc^4 + 
          135*zb - 5094*nc^2*zb + 37355*nc^4*zb + 21*zb^2 + 803*nc^2*zb^2 - 
          16924*nc^4*zb^2 - 1248*nc^2*zb^3 + 4352*nc^4*zb^3))/
       (1152*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-19 - 90*nc^2 + 
         563*nc^4 + 8*zb + 168*nc^2*zb - 776*nc^4*zb + 11*zb^2 - 
         78*nc^2*zb^2 + 341*nc^4*zb^2)*Log[\[Kappa]])/(64*nc^3*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(25 + 191*nc^2 - 153*zb - 79*nc^2*zb + 
           44*zb^2 + 92*nc^2*zb^2))/(288*nc^2*(-1 + zb)) + 
        (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb)*Log[\[Kappa]])/(16*nc^2))) + 
    G[0, 0, 0, zb]*(-((-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/
       (144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(54 + 547*nc^2 - 9755*nc^4 - 
         12*Pi^2 - 276*nc^2*Pi^2 + 1032*nc^4*Pi^2 - 459*zb + 16854*nc^2*zb - 
         14571*nc^4*zb - 1035*zb^2 - 743*nc^2*zb^2 - 16664*nc^4*zb^2 - 
         12*Pi^2*zb^2 - 276*nc^2*Pi^2*zb^2 + 1032*nc^4*Pi^2*zb^2 + 
         1088*nc^2*zb^3 + 3624*nc^4*zb^3))/(3456*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(27 - 220*nc^2 - 23*nc^4 + 18*zb - 84*nc^2*zb + 
         2346*nc^4*zb + 63*zb^2 - 334*nc^2*zb^2 - 605*nc^4*zb^2 - 
         8*nc^2*zb^3 + 184*nc^4*zb^3)*Log[\[Kappa]])/(192*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(3 - 13*nc^2 + 44*nc^4)*(1 + zb^2)*Log[\[Kappa]]^2)/
       (32*nc^3*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(-47 + 823*nc^2 - 30*zb - 42*nc^2*zb - 
           365*zb^2 + 1021*nc^2*zb^2 - 48*zb^3 + 80*nc^2*zb^3))/
         (1728*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb^2)*
          Log[\[Kappa]])/(48*nc^2*(-1 + zb)))) + 
    G[0, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*(459 + 3392*nc^2 - 17803*nc^4 - 
          684*nc^2*Pi^2 + 2376*nc^4*Pi^2 - 3096*zb + 27288*nc^2*zb - 
          31776*nc^4*zb - 2385*zb^2 + 3848*nc^2*zb^2 - 30895*nc^4*zb^2 - 
          684*nc^2*Pi^2*zb^2 + 2376*nc^4*Pi^2*zb^2 + 480*nc^2*zb^3 + 
          6704*nc^4*zb^3))/(6912*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(27 - 169*nc^2 - 28*nc^4 + 24*zb - 216*nc^2*zb + 
         2256*nc^4*zb + 75*zb^2 - 253*nc^2*zb^2 - 592*nc^4*zb^2 - 
         16*nc^2*zb^3 + 176*nc^4*zb^3)*Log[\[Kappa]])/(192*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(3 - 14*nc^2 + 39*nc^4)*(1 + zb^2)*Log[\[Kappa]]^2)/
       (32*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(-203 + 715*nc^2 + 72*zb - 108*nc^2*zb - 
            533*zb^2 + 1033*nc^2*zb^2 - 48*zb^3 + 80*nc^2*zb^3))/
         (1728*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + zb^2)*
          Log[\[Kappa]])/(48*nc^2*(-1 + zb)))) + 
    G[0, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*(1323 + 2800*nc^2 - 22827*nc^4 + 
          12*Pi^2 - 732*nc^2*Pi^2 + 2424*nc^4*Pi^2 - 4104*zb + 
          28608*nc^2*zb - 34128*nc^4*zb - 693*zb^2 + 3580*nc^2*zb^2 - 
          35823*nc^4*zb^2 + 12*Pi^2*zb^2 - 732*nc^2*Pi^2*zb^2 + 
          2424*nc^4*Pi^2*zb^2 + 480*nc^2*zb^3 + 7904*nc^4*zb^3))/
       (6912*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 - 82*nc^2 + 21*nc^4 + 
         9*zb - 111*nc^2*zb + 1218*nc^4*zb + 27*zb^2 - 130*nc^2*zb^2 - 
         279*nc^4*zb^2 - 8*nc^2*zb^3 + 96*nc^4*zb^3)*Log[\[Kappa]])/
       (96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3 - 14*nc^2 + 41*nc^4)*
        (1 + zb^2)*Log[\[Kappa]]^2)/(32*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(-247 + 939*nc^2 + 48*zb + 468*nc^2*zb - 
            577*zb^2 + 921*nc^2*zb^2 - 48*zb^3 + 112*nc^2*zb^3))/
         (1728*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + zb^2)*
          Log[\[Kappa]])/(24*nc^2*(-1 + zb)))) + 
    G[0, 1, 1, zb]*(((-1 + nc)*(1 + nc)*(1521 + 792*nc^2 - 26065*nc^4 - 
         24*Pi^2 - 834*nc^2*Pi^2 + 3018*nc^4*Pi^2 - 5868*zb + 21156*nc^2*zb + 
         23520*nc^4*zb + 3105*zb^2 + 5088*nc^2*zb^2 - 57625*nc^4*zb^2 - 
         24*Pi^2*zb^2 - 834*nc^2*Pi^2*zb^2 + 3018*nc^4*Pi^2*zb^2 - 
         384*nc^2*zb^3 + 16080*nc^4*zb^3))/(6912*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(9 - 92*nc^2 + 551*nc^4 + 54*zb - 480*nc^2*zb + 
         4638*nc^4*zb - 27*zb^2 - 404*nc^2*zb^2 - 697*nc^4*zb^2 - 
         32*nc^2*zb^3 + 384*nc^4*zb^3)*Log[\[Kappa]])/(384*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(1 - 9*nc^2 + 28*nc^4)*(1 + zb^2)*Log[\[Kappa]]^2)/
       (32*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(279 - 1075*nc^2 + 216*zb + 192*nc^2*zb + 
            477*zb^2 - 1441*nc^2*zb^2 + 64*zb^3 + 48*nc^2*zb^3))/
         (1728*nc^2*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*
          (1 + zb^2)*Log[\[Kappa]])/(96*nc^2*(-1 + zb)))) + 
    G[2, 1, 1, zb]*(((-1 + nc)*(1 + nc)*(10224 - 3996*nc^2 - 12132*nc^4 + 
         210*Pi^2 + 420*nc^2*Pi^2 - 2145*nc^4*Pi^2 - 12330*zb + 63*nc^2*zb + 
         21509*nc^4*zb - 168*Pi^2*zb - 336*nc^2*Pi^2*zb + 1716*nc^4*Pi^2*zb + 
         3654*zb^2 + 1197*nc^2*zb^2 - 14897*nc^4*zb^2 + 42*Pi^2*zb^2 + 
         84*nc^2*Pi^2*zb^2 - 429*nc^4*Pi^2*zb^2 + 4096*nc^4*zb^3))/
       (1728*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-102 + 108*nc^2 - 
         960*nc^4 + 99*zb - 90*nc^2*zb + 686*nc^4*zb - 24*zb^2 + 
         18*nc^2*zb^2 - 191*nc^4*zb^2 + 40*nc^4*zb^3)*Log[\[Kappa]])/
       (48*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 - 3*nc^2 + 16*nc^4)*
        (5 - 4*zb + zb^2)*Log[\[Kappa]]^2)/(32*nc^3*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(-40 - 512*nc^2 - 210*zb + 304*nc^2*zb + 
           75*zb^2 - 67*nc^2*zb^2 + 20*zb^3))/(432*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*Log[\[Kappa]])/
         (6*(-1 + zb)))) + G[2, 2, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(8064 - 1368*nc^2 - 7624*nc^4 + 105*Pi^2 + 
          195*nc^2*Pi^2 - 1560*nc^4*Pi^2 - 9342*zb - 1008*nc^2*zb + 
          10066*nc^4*zb - 84*Pi^2*zb - 156*nc^2*Pi^2*zb + 1248*nc^4*Pi^2*zb + 
          2682*zb^2 + 900*nc^2*zb^2 - 5878*nc^4*zb^2 + 21*Pi^2*zb^2 + 
          39*nc^2*Pi^2*zb^2 - 312*nc^4*Pi^2*zb^2 + 1600*nc^4*zb^3))/
       (1728*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-228 + 87*nc^2 - 
         393*nc^4 + 234*zb - 36*nc^2*zb + 302*nc^4*zb - 60*zb^2 + 
         3*nc^2*zb^2 - 77*nc^4*zb^2 + 16*nc^4*zb^3)*Log[\[Kappa]])/
       (96*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 7*nc^4)*
        (5 - 4*zb + zb^2)*Log[\[Kappa]]^2)/(16*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(-24 - 94*nc^2 - 126*zb + 32*nc^2*zb + 
            45*zb^2 - 11*nc^2*zb^2 + 12*zb^3))/(432*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*Log[\[Kappa]])/
         (24*(-1 + zb)))) + G[2, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(5184 - 2772*nc^2 - 12404*nc^4 + 135*Pi^2 + 
          105*nc^2*Pi^2 - 750*nc^4*Pi^2 - 6534*zb + 666*nc^2*zb + 
          14996*nc^4*zb - 108*Pi^2*zb - 84*nc^2*Pi^2*zb + 600*nc^4*Pi^2*zb + 
          1998*zb^2 + 450*nc^2*zb^2 - 9356*nc^4*zb^2 + 27*Pi^2*zb^2 + 
          21*nc^2*Pi^2*zb^2 - 150*nc^4*Pi^2*zb^2 + 2720*nc^4*zb^3))/
       (1728*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-60 + 165*nc^2 - 
         1163*nc^4 + 54*zb - 144*nc^2*zb + 946*nc^4*zb - 12*zb^2 + 
         33*nc^2*zb^2 - 283*nc^4*zb^2 + 48*nc^4*zb^3)*Log[\[Kappa]])/
       (96*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*
        (5 - 4*zb + zb^2)*Log[\[Kappa]]^2)/(16*nc*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(-24 - 182*nc^2 - 126*zb + 88*nc^2*zb + 
            45*zb^2 - 19*nc^2*zb^2 + 12*zb^3))/(432*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*Log[\[Kappa]])/
         (24*(-1 + zb)))) + G[1, 2, 1, zb]*
     (((-1 + nc)*(1 + nc)*(6246 - 1254*nc^2 - 7520*nc^4 + 162*Pi^2 + 
         207*nc^2*Pi^2 - 1053*nc^4*Pi^2 - 6588*zb - 48*nc^2*zb + 
         19432*nc^4*zb - 132*Pi^2*zb - 192*nc^2*Pi^2*zb + 924*nc^4*Pi^2*zb + 
         990*zb^2 + 222*nc^2*zb^2 - 9876*nc^4*zb^2 + 24*Pi^2*zb^2 + 
         39*nc^2*Pi^2*zb^2 - 315*nc^4*Pi^2*zb^2 + 3600*nc^4*zb^3))/
       (1728*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-153 + 42*nc^2 - 
         797*nc^4 + 156*zb - 54*nc^2*zb + 812*nc^4*zb - 21*zb^2 + 
         30*nc^2*zb^2 - 255*nc^4*zb^2 + 80*nc^4*zb^3)*Log[\[Kappa]])/
       (96*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(3 - 6*nc^2 + 39*nc^4 - 
         4*zb + 8*nc^2*zb - 36*nc^4*zb + zb^2 - 2*nc^2*zb^2 + 21*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(32*nc^3*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(27 - 194*nc^2 - 48*zb + 80*nc^2*zb - 33*zb^2 - 
           39*nc^2*zb^2 + 20*zb^3))/(432*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-1 + 11*nc^2 - 8*nc^2*zb + 3*zb^2 + 3*nc^2*zb^2)*
          Log[\[Kappa]])/(24*nc^2*(-1 + zb)))) + 
    G[1, 0, 0, zb]*(((-1 + nc)*(1 + nc)*(1485 - 1142*nc^2 - 38435*nc^4 - 
         129*Pi^2 + 174*nc^2*Pi^2 - 4689*nc^4*Pi^2 - 1638*zb - 
         16674*nc^2*zb + 59940*nc^4*zb + 120*Pi^2*zb + 120*nc^2*Pi^2*zb + 
         4224*nc^4*Pi^2*zb + 1530*zb^2 + 2102*nc^2*zb^2 + 2236*nc^4*zb^2 - 
         63*Pi^2*zb^2 + 546*nc^2*Pi^2*zb^2 - 2031*nc^4*Pi^2*zb^2 - 
         1152*nc^2*zb^3 + 584*nc^4*zb^3))/(3456*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(21 - 387*nc^2 - 1098*nc^4 - 30*zb + 240*nc^2*zb + 
         3702*nc^4*zb + 81*zb^2 - 377*nc^2*zb^2 - 1336*nc^4*zb^2 - 
         40*nc^2*zb^3 + 376*nc^4*zb^3)*Log[\[Kappa]])/(192*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(1 - 32*nc^2 + 299*nc^4 + 24*nc^2*zb - 
         264*nc^4*zb + 7*zb^2 - 40*nc^2*zb^2 + 141*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(64*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(928 + 121*nc^2 - 1014*zb + 300*nc^2*zb - 
            52*zb^2 + 487*nc^2*zb^2 - 72*zb^3 + 72*nc^2*zb^3))/
         (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 16*nc^2 - 9*zb - 
           3*nc^2*zb + zb^2 + 5*nc^2*zb^2)*Log[\[Kappa]])/
         (48*nc^2*(-1 + zb)))) + G[1, 0, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(567 - 3253*nc^2 - 45438*nc^4 - 81*Pi^2 + 
          288*nc^2*Pi^2 - 5613*nc^4*Pi^2 - 576*zb - 9669*nc^2*zb + 
          67599*nc^4*zb + 72*Pi^2*zb - 144*nc^2*Pi^2*zb + 5280*nc^4*Pi^2*zb + 
          1035*zb^2 - 2156*nc^2*zb^2 - 8313*nc^4*zb^2 - 63*Pi^2*zb^2 + 
          564*nc^2*Pi^2*zb^2 - 2271*nc^4*Pi^2*zb^2 + 144*nc^2*zb^3 + 
          3968*nc^4*zb^3))/(3456*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(24 - 173*nc^2 - 979*nc^4 - 57*zb + 30*nc^2*zb + 
         3219*nc^4*zb + 69*zb^2 - 237*nc^2*zb^2 - 1296*nc^4*zb^2 - 
         48*nc^2*zb^3 + 352*nc^4*zb^3)*Log[\[Kappa]])/(192*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 - 24*nc^2 + 273*nc^4 + 24*nc^2*zb - 
         264*nc^4*zb + 5*zb^2 - 32*nc^2*zb^2 + 115*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(64*nc^3*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(427 - 73*nc^2 - 483*zb + 303*nc^2*zb - 
           55*zb^2 + 81*nc^2*zb^2 - 36*zb^3 + 68*nc^2*zb^3))/
         (432*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-3 + 25*nc^2 - 9*zb - 
           15*nc^2*zb + 6*nc^2*zb^2)*Log[\[Kappa]])/(48*nc^2*(-1 + zb)))) + 
    G[1, 1, 1, zb]*(((-1 + nc)*(1 + nc)*nf^2*(1 + zb^2))/(24*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-28251 - 368*nc^2 - 800133*nc^4 - 1122*Pi^2 + 
         2796*nc^2*Pi^2 - 23010*nc^4*Pi^2 + 48384*zb + 13080*nc^2*zb + 
         1033480*nc^4*zb + 1392*Pi^2*zb - 4848*nc^2*Pi^2*zb + 
         27744*nc^4*Pi^2*zb - 20133*zb^2 - 15560*nc^2*zb^2 - 
         311779*nc^4*zb^2 - 558*Pi^2*zb^2 + 3204*nc^2*Pi^2*zb^2 - 
         13086*nc^4*Pi^2*zb^2 + 7168*nc^2*zb^3 + 125376*nc^4*zb^3))/
       (13824*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-93 + 1521*nc^2 + 
         460*nc^4 + 183*zb - 1566*nc^2*zb + 1607*nc^4*zb - 90*zb^2 + 
         269*nc^2*zb^2 - 2211*nc^4*zb^2 - 224*nc^2*zb^3 + 672*nc^4*zb^3)*
        Log[\[Kappa]])/(384*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-7 - 24*nc^2 + 247*nc^4 + 8*zb + 56*nc^2*zb - 
         416*nc^4*zb - zb^2 - 32*nc^2*zb^2 + 201*nc^4*zb^2)*Log[\[Kappa]]^2)/
       (128*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(10147 - 8199*nc^2 - 54*Pi^2 + 54*nc^2*Pi^2 - 
            10668*zb + 12724*nc^2*zb + 1033*zb^2 - 1981*nc^2*zb^2 + 
            54*Pi^2*zb^2 - 54*nc^2*Pi^2*zb^2 - 416*zb^3 + 2016*nc^2*zb^3))/
         (3456*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(23 + 101*nc^2 - 51*zb - 
           109*nc^2*zb + 20*zb^2 + 24*nc^2*zb^2)*Log[\[Kappa]])/
         (96*nc^2*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(1 + zb)*
          Log[\[Kappa]]^2)/(32*nc^2))) + G[1, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(-7344 - 10544*nc^2 - 171688*nc^4 - 513*Pi^2 + 
          846*nc^2*Pi^2 - 12249*nc^4*Pi^2 + 14076*zb - 7854*nc^2*zb + 
          270290*nc^4*zb + 528*Pi^2*zb - 600*nc^2*Pi^2*zb + 
          12600*nc^4*Pi^2*zb - 6192*zb^2 - 8194*nc^2*zb^2 - 46342*nc^4*zb^2 - 
          303*Pi^2*zb^2 + 1626*nc^2*Pi^2*zb^2 - 5727*nc^4*Pi^2*zb^2 + 
          1824*nc^2*zb^3 + 20544*nc^4*zb^3))/(6912*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-9 + 171*nc^2 - 1946*nc^4 - 30*zb - 276*nc^2*zb + 
         4396*nc^4*zb + 39*zb^2 - 111*nc^2*zb^2 - 1770*nc^4*zb^2 - 
         112*nc^2*zb^3 + 480*nc^4*zb^3)*Log[\[Kappa]])/(192*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-9 - 62*nc^2 + 631*nc^4 + 104*nc^2*zb - 
         712*nc^4*zb + 9*zb^2 - 74*nc^2*zb^2 + 305*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(128*nc^3*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(3835 - 1091*nc^2 - 9*Pi^2 + 9*nc^2*Pi^2 - 
           4686*zb + 2702*nc^2*zb + 407*zb^2 + 353*nc^2*zb^2 + 9*Pi^2*zb^2 - 
           9*nc^2*Pi^2*zb^2 - 192*zb^3 + 400*nc^2*zb^3))/
         (1728*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(2 + 15*nc^2 - 12*zb - 
           4*nc^2*zb + 3*zb^2 + 6*nc^2*zb^2)*Log[\[Kappa]])/
         (24*nc^2*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*
          Log[\[Kappa]]^2)/(32*nc^2))) - 
    ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^2*(-1377 - 15660*nc^2 - 41699*nc^4 - 
       108*Pi^2 - 1488*nc^2*Pi^2 + 324*nc^4*Pi^2 + 3510*zb + 36552*nc^2*zb + 
       40578*nc^4*zb + 144*Pi^2*zb - 2520*nc^2*Pi^2*zb + 14472*nc^4*Pi^2*zb + 
       675*zb^2 + 8844*nc^2*zb^2 - 133727*nc^4*zb^2 + 180*Pi^2*zb^2 - 
       1776*nc^2*Pi^2*zb^2 - 3276*nc^4*Pi^2*zb^2 - 2016*nc^2*zb^3 + 
       48416*nc^4*zb^3 - 192*nc^2*Pi^2*zb^3 + 1152*nc^4*Pi^2*zb^3 + 
       2160*Zeta[3] - 4752*nc^2*Zeta[3] + 28512*nc^4*Zeta[3] + 
       2160*zb^2*Zeta[3] - 4752*nc^2*zb^2*Zeta[3] + 28512*nc^4*zb^2*Zeta[3]))/
     (27648*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*
      (134055 + 1260540*nc^2 + 2618365*nc^4 + 39690*Pi^2 + 122280*nc^2*Pi^2 - 
       134610*nc^4*Pi^2 - 180*Pi^4 - 2628*nc^2*Pi^4 + 2160*nc^4*Pi^4 - 
       602640*zb - 3525120*nc^2*zb + 34260720*nc^4*zb - 130680*Pi^2*zb + 
       227160*nc^2*Pi^2*zb - 472320*nc^4*Pi^2*zb - 134055*zb^2 - 
       422820*nc^2*zb^2 - 8146085*nc^4*zb^2 + 75870*Pi^2*zb^2 + 
       143520*nc^2*Pi^2*zb^2 - 307230*nc^4*Pi^2*zb^2 - 180*Pi^4*zb^2 - 
       2628*nc^2*Pi^4*zb^2 + 2160*nc^4*Pi^4*zb^2 - 54720*nc^2*zb^3 + 
       5531200*nc^4*zb^3 - 7680*nc^2*Pi^2*zb^3 + 40320*nc^4*Pi^2*zb^3 - 
       252720*Zeta[3] + 60480*nc^2*Zeta[3] - 265680*nc^4*Zeta[3] - 
       103680*zb*Zeta[3] + 12960*nc^2*zb*Zeta[3] - 6855840*nc^4*zb*Zeta[3] + 
       6480*zb^2*Zeta[3] + 760320*nc^2*zb^2*Zeta[3] + 
       1341360*nc^4*zb^2*Zeta[3] - 518400*nc^4*zb^3*Zeta[3]))/
     (829440*nc^3*(-1 + zb)) + 
    nf^2*(((-1 + nc)*(1 + nc)*(50 + 3*Pi^2)*(1 + zb^2)*Log[\[Kappa]])/
       (864*nc*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(1 + zb^2)*Log[\[Kappa]]^2)/
       (144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 + zb^2)*Log[\[Kappa]]^3)/
       (144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(250 + 45*Pi^2 - 36*zb + 
         250*zb^2 + 45*Pi^2*zb^2 + 216*Zeta[3] + 216*zb^2*Zeta[3]))/
       (7776*nc*(-1 + zb))) + G[0, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf^2*(4 - 3*zb + 4*zb^2))/(216*nc*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(243 + 888*nc^2 - 6235*nc^4 + 24*Pi^2 - 
         216*nc^2*Pi^2 + 624*nc^4*Pi^2 - 792*zb + 8220*nc^2*zb - 
         13572*nc^4*zb - 369*zb^2 + 1056*nc^2*zb^2 - 9175*nc^4*zb^2 + 
         24*Pi^2*zb^2 - 216*nc^2*Pi^2*zb^2 + 624*nc^4*Pi^2*zb^2 + 
         160*nc^2*zb^3 + 1552*nc^4*zb^3)*Log[\[Kappa]])/
       (2304*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(9 - 168*nc^2 + 79*nc^4 + 
         18*zb - 216*nc^2*zb + 2214*nc^4*zb + 45*zb^2 - 252*nc^2*zb^2 - 
         473*nc^4*zb^2 - 16*nc^2*zb^3 + 176*nc^4*zb^3)*Log[\[Kappa]]^2)/
       (384*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 - 7*nc^2 + 22*nc^4)*
        (1 + zb^2)*Log[\[Kappa]]^3)/(48*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(-1765 - 811*nc^2 - 90*Pi^2 + 66*nc^2*Pi^2 + 
            12666*zb + 4614*nc^2*zb - 11257*zb^2 + 4913*nc^2*zb^2 - 
            90*Pi^2*zb^2 + 66*nc^2*Pi^2*zb^2 + 1368*zb^3 + 392*nc^2*zb^3))/
         (10368*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-69 + 253*nc^2 + 
           120*nc^2*zb - 195*zb^2 + 319*nc^2*zb^2 - 16*zb^3 + 32*nc^2*zb^3)*
          Log[\[Kappa]])/(576*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(-3 + 7*nc^2)*(1 + zb^2)*Log[\[Kappa]]^2)/
         (96*nc^2*(-1 + zb))) - ((-1 + nc)*(1 + nc)*(3699 + 40480*nc^2 - 
         19931*nc^4 + 1422*Pi^2 - 3996*nc^2*Pi^2 - 1938*nc^4*Pi^2 - 
         31266*zb + 195720*nc^2*zb + 212394*nc^4*zb + 900*Pi^2*zb + 
         1368*nc^2*Pi^2*zb + 65340*nc^4*Pi^2*zb + 21357*zb^2 + 
         96268*nc^2*zb^2 - 340889*nc^4*zb^2 - 810*Pi^2*zb^2 - 
         9828*nc^2*Pi^2*zb^2 - 22026*nc^4*Pi^2*zb^2 - 5296*nc^2*zb^3 + 
         121712*nc^4*zb^3 + 4992*nc^4*Pi^2*zb^3 - 7776*Zeta[3] - 
         19008*nc^2*Zeta[3] + 95040*nc^4*Zeta[3] - 7776*zb^2*Zeta[3] - 
         19008*nc^2*zb^2*Zeta[3] + 95040*nc^4*zb^2*Zeta[3]))/
       (41472*nc^3*(-1 + zb))) + G[0, 1, zb]*
     (((-1 + nc)*(1 + nc)*(549 + 616*nc^2 - 6957*nc^4 + 24*Pi^2 - 
         228*nc^2*Pi^2 + 708*nc^4*Pi^2 - 1116*zb + 6540*nc^2*zb - 
         15936*nc^4*zb - 117*zb^2 + 1600*nc^2*zb^2 - 9219*nc^4*zb^2 + 
         24*Pi^2*zb^2 - 228*nc^2*Pi^2*zb^2 + 708*nc^4*Pi^2*zb^2 - 
         128*nc^2*zb^3 + 1488*nc^4*zb^3)*Log[\[Kappa]])/
       (2304*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-9 - 88*nc^2 + 197*nc^4 + 
         18*zb - 240*nc^2*zb + 2142*nc^4*zb + 27*zb^2 - 172*nc^2*zb^2 - 
         355*nc^4*zb^2 - 16*nc^2*zb^3 + 176*nc^4*zb^3)*Log[\[Kappa]]^2)/
       (384*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(1 - 10*nc^2 + 37*nc^4)*
        (1 + zb^2)*Log[\[Kappa]]^3)/(96*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(1599 - 1703*nc^2 + 48*Pi^2 + 36*nc^2*Pi^2 - 
            10974*zb - 3906*nc^2*zb + 11115*zb^2 - 8171*nc^2*zb^2 + 
            48*Pi^2*zb^2 + 36*nc^2*Pi^2*zb^2 - 1368*zb^3 + 408*nc^2*zb^3))/
         (10368*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-97 + 297*nc^2 + 
           336*nc^2*zb - 223*zb^2 + 303*nc^2*zb^2 - 16*zb^3 + 48*nc^2*zb^3)*
          Log[\[Kappa]])/(576*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-2 + 7*nc^2)*(1 + zb^2)*Log[\[Kappa]]^2)/
         (48*nc^2*(-1 + zb))) + ((-1 + nc)*(1 + nc)*(8829 + 22452*nc^2 - 
         45761*nc^4 + 918*Pi^2 - 3804*nc^2*Pi^2 - 1890*nc^4*Pi^2 - 34182*zb + 
         188448*nc^2*zb + 179238*nc^4*zb + 324*Pi^2*zb - 3240*nc^2*Pi^2*zb + 
         81540*nc^4*Pi^2*zb + 11907*zb^2 + 84996*nc^2*zb^2 - 
         316391*nc^4*zb^2 - 162*Pi^2*zb^2 - 8232*nc^2*Pi^2*zb^2 - 
         27630*nc^4*Pi^2*zb^2 + 240*nc^2*zb^3 + 148320*nc^4*zb^3 - 
         288*nc^2*Pi^2*zb^3 + 6144*nc^4*Pi^2*zb^3 - 5616*Zeta[3] - 
         20304*nc^2*Zeta[3] + 110592*nc^4*Zeta[3] - 5616*zb^2*Zeta[3] - 
         20304*nc^2*zb^2*Zeta[3] + 110592*nc^4*zb^2*Zeta[3]))/
       (41472*nc^3*(-1 + zb))) + G[1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(45 - 1278*nc^2 - 15807*nc^4 - 36*Pi^2 + 
          126*nc^2*Pi^2 - 1302*nc^4*Pi^2 - 144*zb - 2304*nc^2*zb + 
          25512*nc^4*zb + 24*Pi^2*zb - 48*nc^2*Pi^2*zb + 1176*nc^4*Pi^2*zb + 
          189*zb^2 - 774*nc^2*zb^2 - 2575*nc^4*zb^2 - 36*Pi^2*zb^2 + 
          186*nc^2*Pi^2*zb^2 - 570*nc^4*Pi^2*zb^2 + 48*nc^2*zb^3 + 
          1400*nc^4*zb^3)*Log[\[Kappa]])/(1152*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-3 - 125*nc^2 - 700*nc^4 - 33*zb - 6*nc^2*zb + 
         3015*nc^4*zb + 36*zb^2 - 221*nc^2*zb^2 - 995*nc^4*zb^2 - 
         48*nc^2*zb^3 + 336*nc^4*zb^3)*Log[\[Kappa]]^2)/
       (384*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 - 12*nc^2 + 145*nc^4 + 
         12*nc^2*zb - 132*nc^4*zb + zb^2 - 16*nc^2*zb^2 + 67*nc^4*zb^2)*
        Log[\[Kappa]]^3)/(96*nc^3*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(-11483 - 12865*nc^2 + 366*Pi^2 + 
           402*nc^2*Pi^2 + 19794*zb + 25686*nc^2*zb - 270*Pi^2*zb - 
           690*nc^2*Pi^2*zb - 15811*zb^2 - 3577*nc^2*zb^2 - 60*Pi^2*zb^2 + 
           252*nc^2*Pi^2*zb^2 + 2136*zb^3 + 2856*nc^2*zb^3))/
         (10368*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(139 - 17*nc^2 - 
           156*zb + 144*nc^2*zb - 24*zb^2 + 46*nc^2*zb^2 - 12*zb^3 + 
           24*nc^2*zb^3)*Log[\[Kappa]])/(144*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-3 + 33*nc^2 - 9*zb - 15*nc^2*zb - 2*zb^2 + 
           16*nc^2*zb^2)*Log[\[Kappa]]^2)/(96*nc^2*(-1 + zb))) + 
      ((-1 + nc)*(1 + nc)*(14391 - 131296*nc^2 - 2105127*nc^4 + 4374*Pi^2 - 
         11886*nc^2*Pi^2 - 48960*nc^4*Pi^2 - 41256*zb + 276576*nc^2*zb + 
         2376744*nc^4*zb - 3078*Pi^2*zb + 9756*nc^2*Pi^2*zb + 
         124098*nc^4*Pi^2*zb + 27027*zb^2 + 87880*nc^2*zb^2 - 
         1320443*nc^4*zb^2 + 1296*Pi^2*zb^2 - 11550*nc^2*Pi^2*zb^2 - 
         48114*nc^4*Pi^2*zb^2 + 720*nc^2*zb^3 + 356912*nc^4*zb^3 - 
         576*nc^2*Pi^2*zb^3 + 9984*nc^4*Pi^2*zb^3 + 12528*Zeta[3] + 
         216*nc^2*Zeta[3] + 353592*nc^4*Zeta[3] - 14688*zb*Zeta[3] - 
         19872*nc^2*zb*Zeta[3] - 307584*nc^4*zb*Zeta[3] - 432*zb^2*Zeta[3] - 
         37368*nc^2*zb^2*Zeta[3] + 163944*nc^4*zb^2*Zeta[3]))/
       (41472*nc^3*(-1 + zb))) + G[2, 1, zb]*
     (((-1 + nc)*(1 + nc)*(576 - 168*nc^2 - 1088*nc^4 + 15*Pi^2 + 
         15*nc^2*Pi^2 - 60*nc^4*Pi^2 - 726*zb - 18*nc^2*zb + 1556*nc^4*zb - 
         12*Pi^2*zb - 12*nc^2*Pi^2*zb + 48*nc^4*Pi^2*zb + 222*zb^2 + 
         66*nc^2*zb^2 - 928*nc^4*zb^2 + 3*Pi^2*zb^2 + 3*nc^2*Pi^2*zb^2 - 
         12*nc^4*Pi^2*zb^2 + 240*nc^4*zb^3)*Log[\[Kappa]])/
       (192*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-60 + 75*nc^2 - 781*nc^4 + 
         54*zb - 72*nc^2*zb + 498*nc^4*zb - 12*zb^2 + 15*nc^2*zb^2 - 
         129*nc^4*zb^2 + 32*nc^4*zb^3)*Log[\[Kappa]]^2)/
       (192*nc^3*(-1 + zb)) + ((-1 + nc)*nc*(1 + nc)*(5 - 4*zb + zb^2)*
        Log[\[Kappa]]^3)/(8*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(-37840 - 8724*nc^2 + 150*nc^2*Pi^2 + 
           92980*zb + 28140*nc^2*zb - 270*nc^2*Pi^2*zb - 74730*zb^2 - 
           26970*nc^2*zb^2 + 150*nc^2*Pi^2*zb^2 + 20330*zb^3 + 
           7530*nc^2*zb^3 - 30*nc^2*Pi^2*zb^3 - 740*zb^4 - 135*nc^2*zb^4 + 
           27*nc^2*zb^5))/(25920*nc^2*(-1 + zb)^2) + 
        ((-1 + nc)*(1 + nc)*(-8 - 90*nc^2 - 42*zb + 48*nc^2*zb + 15*zb^2 - 
           9*nc^2*zb^2 + 4*zb^3)*Log[\[Kappa]])/(144*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(5 - 4*zb + zb^2)*Log[\[Kappa]]^2)/
         (16*(-1 + zb))) + ((-1 + nc)*(1 + nc)*(-346968 + 99084*nc^2 - 
         797780*nc^4 - 6390*Pi^2 - 15525*nc^2*Pi^2 + 56325*nc^4*Pi^2 + 
         822960*zb - 100080*nc^2*zb + 1422200*nc^4*zb + 13140*Pi^2*zb + 
         29745*nc^2*Pi^2*zb - 101715*nc^4*Pi^2*zb - 626670*zb^2 - 
         23850*nc^2*zb^2 - 882900*nc^4*zb^2 - 8460*Pi^2*zb^2 - 
         17775*nc^2*Pi^2*zb^2 + 59325*nc^4*Pi^2*zb^2 + 150750*zb^3 + 
         24870*nc^2*zb^3 + 329080*nc^4*zb^3 + 1710*Pi^2*zb^3 + 
         3555*nc^2*Pi^2*zb^3 - 16575*nc^4*Pi^2*zb^3 + 405*zb^4 + 
         135*nc^2*zb^4 - 70600*nc^4*zb^4 + 2640*nc^4*Pi^2*zb^4 - 81*zb^5 - 
         27*nc^2*zb^5 - 56700*Zeta[3] - 13500*nc^2*Zeta[3] + 
         183600*nc^4*Zeta[3] + 102060*zb*Zeta[3] + 24300*nc^2*zb*Zeta[3] - 
         330480*nc^4*zb*Zeta[3] - 56700*zb^2*Zeta[3] - 13500*nc^2*zb^2*
          Zeta[3] + 183600*nc^4*zb^2*Zeta[3] + 11340*zb^3*Zeta[3] + 
         2700*nc^2*zb^3*Zeta[3] - 36720*nc^4*zb^3*Zeta[3]))/
       (51840*nc^3*(-1 + zb)^2)) + 
    nf*(((-1 + nc)*(1 + nc)*(-567 - 3317*nc^2 - 48*Pi^2 + 36*nc^2*Pi^2 - 
         2706*zb - 1422*nc^2*zb + 2877*zb^2 - 5717*nc^2*zb^2 - 48*Pi^2*zb^2 + 
         36*nc^2*Pi^2*zb^2 - 456*zb^3 + 536*nc^2*zb^3)*Log[\[Kappa]]^2)/
       (6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(45 + 555*nc^2 - 24*zb + 
         744*nc^2*zb - 129*zb^2 + 489*nc^2*zb^2 - 16*zb^3 + 80*nc^2*zb^3)*
        Log[\[Kappa]]^3)/(3456*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(1 + zb^2)*Log[\[Kappa]]^4)/(36*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(-4653 - 44939*nc^2 - 1434*Pi^2 + 
         354*nc^2*Pi^2 + 13512*zb - 20040*nc^2*zb - 1440*Pi^2*zb - 
         720*nc^2*Pi^2*zb + 47409*zb^2 - 108521*nc^2*zb^2 - 966*Pi^2*zb^2 + 
         1326*nc^2*Pi^2*zb^2 - 784*zb^3 + 17200*nc^2*zb^3 - 192*Pi^2*zb^3 + 
         96*nc^2*Pi^2*zb^3 - 5616*Zeta[3] + 1296*nc^2*Zeta[3] - 
         5616*zb^2*Zeta[3] + 1296*nc^2*zb^2*Zeta[3]))/
       (41472*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(64755 + 3202845*nc^2 + 
         146970*Pi^2 + 174030*nc^2*Pi^2 + 8064*Pi^4 + 4824*nc^2*Pi^4 + 
         1148085*zb - 6384717*nc^2*zb - 389790*Pi^2*zb - 97530*nc^2*Pi^2*zb - 
         8064*Pi^4*zb - 4824*nc^2*Pi^4*zb - 7035615*zb^2 + 
         11710659*nc^2*zb^2 + 468990*Pi^2*zb^2 - 178590*nc^2*Pi^2*zb^2 + 
         8064*Pi^4*zb^2 + 4824*nc^2*Pi^4*zb^2 + 6451175*zb^3 - 
         10558355*nc^2*zb^3 - 276090*Pi^2*zb^3 + 81210*nc^2*Pi^2*zb^3 - 
         8064*Pi^4*zb^3 - 4824*nc^2*Pi^4*zb^3 - 628400*zb^4 + 
         2029568*nc^2*zb^4 + 49920*Pi^2*zb^4 + 22140*nc^2*Pi^2*zb^4 + 
         324*nc^2*Pi^2*zb^5 + 498960*Zeta[3] - 1669680*nc^2*Zeta[3] + 
         1756080*zb*Zeta[3] + 4313520*nc^2*zb*Zeta[3] - 
         2922480*zb^2*Zeta[3] - 5920560*nc^2*zb^2*Zeta[3] + 
         822960*zb^3*Zeta[3] + 3311280*nc^2*zb^3*Zeta[3] - 
         155520*zb^4*Zeta[3] - 34560*nc^2*zb^4*Zeta[3]))/
       (3732480*nc^2*(-1 + zb)^2)) + 
    G[1, zb]*(((-1 + nc)*(1 + nc)*(-315 + 1214*nc^2 - 14503*nc^4 + 
         174*nc^2*Pi^2 - 990*nc^4*Pi^2 + 216*zb - 1638*nc^2*zb + 
         27654*nc^4*zb - 144*nc^2*Pi^2*zb + 864*nc^4*Pi^2*zb + 99*zb^2 - 
         4311*nc^4*zb^2 - 24*Pi^2*zb^2 + 162*nc^2*Pi^2*zb^2 - 
         474*nc^4*Pi^2*zb^2 + 64*nc^2*zb^3 + 2384*nc^4*zb^3)*Log[\[Kappa]]^2)/
       (2304*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-9 + 35*nc^2 - 502*nc^4 + 
         3*zb + 102*nc^2*zb + 2583*nc^4*zb + 6*zb^2 - 121*nc^2*zb^2 - 
         809*nc^4*zb^2 - 16*nc^2*zb^3 + 336*nc^4*zb^3)*Log[\[Kappa]]^3)/
       (1152*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 + 25*nc^2 - 
         24*nc^2*zb - zb^2 + 11*nc^2*zb^2)*Log[\[Kappa]]^4)/
       (64*nc*(-1 + zb)) + nf^2*(((-1 + nc)*(1 + nc)*(50 + 3*Pi^2)*
          (1 + zb^2))/(864*nc*(-1 + zb)) + (5*(-1 + nc)*(1 + nc)*(1 + zb^2)*
          Log[\[Kappa]])/(72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 + zb^2)*
          Log[\[Kappa]]^2)/(48*nc*(-1 + zb))) - 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(12771 - 34156*nc^2 - 662031*nc^4 + 
         1242*Pi^2 - 1926*nc^2*Pi^2 - 8940*nc^4*Pi^2 - 15336*zb + 
         33552*nc^2*zb + 760056*nc^4*zb - 1566*Pi^2*zb - 540*nc^2*Pi^2*zb + 
         30594*nc^4*Pi^2*zb + 5373*zb^2 + 21044*nc^2*zb^2 - 
         454233*nc^4*zb^2 + 540*Pi^2*zb^2 - 1974*nc^2*Pi^2*zb^2 - 
         10710*nc^4*Pi^2*zb^2 - 3952*nc^2*zb^3 + 132688*nc^4*zb^3 - 
         480*nc^2*Pi^2*zb^3 + 2592*nc^4*Pi^2*zb^3 + 4320*Zeta[3] + 
         1080*nc^2*Zeta[3] + 88776*nc^4*Zeta[3] - 2592*zb*Zeta[3] - 
         2592*nc^2*zb*Zeta[3] - 77760*nc^4*zb*Zeta[3] + 2592*zb^2*Zeta[3] - 
         7992*nc^2*zb^2*Zeta[3] + 42552*nc^4*zb^2*Zeta[3]))/
       (13824*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*
        (-2773737 - 2565244*nc^2 - 275151995*nc^4 - 481140*Pi^2 + 
         540480*nc^2*Pi^2 + 1648980*nc^4*Pi^2 + 1548*Pi^4 - 10764*nc^2*Pi^4 + 
         97416*nc^4*Pi^4 + 2598588*zb + 620256*nc^2*zb + 400719780*nc^4*zb + 
         423360*Pi^2*zb + 1007640*nc^2*Pi^2*zb - 2955720*nc^4*Pi^2*zb - 
         2736*Pi^4*zb - 2736*nc^2*Pi^4*zb - 96192*nc^4*Pi^4*zb - 
         1609875*zb^2 - 4450060*nc^2*zb^2 - 160729105*nc^4*zb^2 + 
         12420*Pi^2*zb^2 + 217320*nc^2*Pi^2*zb^2 - 697500*nc^4*Pi^2*zb^2 + 
         108*Pi^4*zb^2 - 15516*nc^2*Pi^4*zb^2 + 33336*nc^4*Pi^4*zb^2 - 
         3888*zb^3 + 119024*nc^2*zb^3 + 50545920*nc^4*zb^3 - 
         5760*nc^2*Pi^2*zb^3 + 36480*nc^4*Pi^2*zb^3 - 3259440*Zeta[3] + 
         4440960*nc^2*Zeta[3] + 26812080*nc^4*Zeta[3] + 2540160*zb*Zeta[3] - 
         6220800*nc^2*zb*Zeta[3] - 57481920*nc^4*zb*Zeta[3] - 
         330480*zb^2*Zeta[3] + 4626720*nc^2*zb^2*Zeta[3] + 
         21174480*nc^4*zb^2*Zeta[3] - 34560*nc^2*zb^3*Zeta[3] - 
         4423680*nc^4*zb^3*Zeta[3]))/(2488320*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(-3171 + 2443*nc^2 + 186*Pi^2 - 30*nc^2*Pi^2 + 
            6210*zb + 4206*nc^2*zb - 90*Pi^2*zb - 102*nc^2*Pi^2*zb - 
            4379*zb^2 + 3375*nc^2*zb^2 + 48*Pi^2*zb^2 - 36*nc^2*Pi^2*zb^2 + 
            712*zb^3 + 152*nc^2*zb^3)*Log[\[Kappa]])/(3456*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*(311 - 95*nc^2 - 270*zb + 582*nc^2*zb - 9*zb^2 + 
           45*nc^2*zb^2 - 24*zb^3 + 88*nc^2*zb^3)*Log[\[Kappa]]^2)/
         (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(3 + 59*nc^2 - 9*zb - 
           39*nc^2*zb + 2*zb^2 + 28*nc^2*zb^2)*Log[\[Kappa]]^3)/
         (288*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-444305 - 400443*nc^2 + 
           41580*Pi^2 + 10980*nc^2*Pi^2 + 51060*zb + 170532*nc^2*zb - 
           74520*Pi^2*zb - 22920*nc^2*Pi^2*zb + 860305*zb^2 - 
           2109605*nc^2*zb^2 - 1140*Pi^2*zb^2 + 40860*nc^2*Pi^2*zb^2 + 
           28080*zb^3 + 286968*nc^2*zb^3 - 6720*Pi^2*zb^3 + 
           480*nc^2*Pi^2*zb^3 - 434160*Zeta[3] - 378000*nc^2*Zeta[3] + 
           324000*zb*Zeta[3] + 522720*nc^2*zb*Zeta[3] - 136080*zb^2*Zeta[3] - 
           192240*nc^2*zb^2*Zeta[3]))/(622080*nc^2*(-1 + zb)))) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*nf^2*(-2 + zb)*(-1 + 2*zb))/
       (216*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(405 + 600*nc^2 - 6797*nc^4 + 
         48*Pi^2 - 216*nc^2*Pi^2 + 600*nc^4*Pi^2 - 612*zb + 6228*nc^2*zb - 
         17328*nc^4*zb + 27*zb^2 + 1716*nc^2*zb^2 - 8351*nc^4*zb^2 + 
         48*Pi^2*zb^2 - 216*nc^2*Pi^2*zb^2 + 600*nc^4*Pi^2*zb^2 - 
         128*nc^2*zb^3 + 992*nc^4*zb^3)*Log[\[Kappa]]^2)/
       (4608*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-9 - 55*nc^2 + 102*nc^4 + 
         6*zb - 120*nc^2*zb + 1098*nc^4*zb + 3*zb^2 - 97*nc^2*zb^2 - 
         168*nc^4*zb^2 - 8*nc^2*zb^3 + 88*nc^4*zb^3)*Log[\[Kappa]]^3)/
       (576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 + zb^2)*Log[\[Kappa]]^4)/(32*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(1377 + 7084*nc^2 - 15853*nc^4 + 
         432*Pi^2 - 936*nc^2*Pi^2 - 6858*zb + 65520*nc^2*zb + 83322*nc^4*zb + 
         288*Pi^2*zb - 1080*nc^2*Pi^2*zb + 18504*nc^4*Pi^2*zb + 5535*zb^2 + 
         21844*nc^2*zb^2 - 125299*nc^4*zb^2 + 144*Pi^2*zb^2 - 
         2160*nc^2*Pi^2*zb^2 - 5400*nc^4*Pi^2*zb^2 + 80*nc^2*zb^3 + 
         46224*nc^4*zb^3 - 96*nc^2*Pi^2*zb^3 + 1440*nc^4*Pi^2*zb^3 - 
         432*Zeta[3] - 6912*nc^2*Zeta[3] + 28944*nc^4*Zeta[3] - 
         432*zb^2*Zeta[3] - 6912*nc^2*zb^2*Zeta[3] + 28944*nc^4*zb^2*
          Zeta[3]))/(13824*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-53055 - 23420*nc^2 + 3654235*nc^4 + 4050*Pi^2 + 
         84720*nc^2*Pi^2 - 575730*nc^4*Pi^2 - 684*Pi^4 - 11340*nc^2*Pi^4 + 
         3168*nc^4*Pi^4 + 881280*zb - 6887280*nc^2*zb + 112831920*nc^4*zb - 
         297000*Pi^2*zb + 901800*nc^2*Pi^2*zb - 784800*nc^4*Pi^2*zb - 
         2069145*zb^2 - 6264140*nc^2*zb^2 - 34940075*nc^4*zb^2 + 
         176310*Pi^2*zb^2 + 132600*nc^2*Pi^2*zb^2 - 1344510*nc^4*Pi^2*zb^2 - 
         684*Pi^4*zb^2 - 11340*nc^2*Pi^4*zb^2 + 3168*nc^4*Pi^4*zb^2 + 
         811520*nc^2*zb^3 + 16592640*nc^4*zb^3 + 40320*nc^2*Pi^2*zb^3 + 
         285120*nc^4*Pi^2*zb^3 - 654480*Zeta[3] + 1244160*nc^2*Zeta[3] + 
         714960*nc^4*Zeta[3] - 233280*zb*Zeta[3] - 1257120*nc^2*zb*Zeta[3] - 
         25414560*nc^4*zb*Zeta[3] + 1004400*zb^2*Zeta[3] + 
         4147200*nc^2*zb^2*Zeta[3] + 7998480*nc^4*zb^2*Zeta[3] - 
         34560*nc^2*zb^3*Zeta[3] - 1866240*nc^4*zb^3*Zeta[3]))/
       (2488320*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(427 - 619*nc^2 + 18*Pi^2 + 18*nc^2*Pi^2 - 
            3390*zb - 1266*nc^2*zb + 3727*zb^2 - 2743*nc^2*zb^2 + 
            18*Pi^2*zb^2 + 18*nc^2*Pi^2*zb^2 - 456*zb^3 + 136*nc^2*zb^3)*
           Log[\[Kappa]])/(3456*nc^2*(-1 + zb)) + 
        ((-1 + nc)*(1 + nc)*(-87 + 287*nc^2 - 12*zb + 348*nc^2*zb - 
           237*zb^2 + 317*nc^2*zb^2 - 16*zb^3 + 48*nc^2*zb^3)*
          Log[\[Kappa]]^2)/(1152*nc^2*(-1 + zb)) + 
        (5*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + zb^2)*Log[\[Kappa]]^3)/
         (288*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(10645 - 48653*nc^2 - 
           870*Pi^2 + 4446*nc^2*Pi^2 + 7944*zb + 140952*nc^2*zb - 
           3672*Pi^2*zb - 6408*nc^2*Pi^2*zb + 153031*zb^2 - 
           290879*nc^2*zb^2 + 678*Pi^2*zb^2 + 9234*nc^2*Pi^2*zb^2 - 
           2352*zb^3 + 73104*nc^2*zb^3 - 576*Pi^2*zb^3 + 96*nc^2*Pi^2*zb^3 + 
           1296*Zeta[3] - 5616*nc^2*Zeta[3] + 1296*zb^2*Zeta[3] - 
           5616*nc^2*zb^2*Zeta[3]))/(124416*nc^2*(-1 + zb)))) + 
    G[1, 1, zb]*(((-1 + nc)*(1 + nc)*(-3528 + 3344*nc^2 - 76232*nc^4 - 
         69*Pi^2 + 414*nc^2*Pi^2 - 2997*nc^4*Pi^2 + 5742*zb - 2934*nc^2*zb + 
         110712*nc^4*zb + 96*Pi^2*zb - 552*nc^2*Pi^2*zb + 3192*nc^4*Pi^2*zb - 
         2214*zb^2 - 794*nc^2*zb^2 - 30112*nc^4*zb^2 - 75*Pi^2*zb^2 + 
         426*nc^2*Pi^2*zb^2 - 1491*nc^4*Pi^2*zb^2 + 384*nc^2*zb^3 + 
         12912*nc^4*zb^3)*Log[\[Kappa]])/(2304*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-12 + 159*nc^2 - 133*nc^4 + 15*zb - 111*nc^2*zb + 
         828*nc^4*zb - 3*zb^2 - 24*nc^2*zb^2 - 439*nc^4*zb^2 - 24*nc^2*zb^3 + 
         168*nc^4*zb^3)*Log[\[Kappa]]^2)/(192*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1 + 10*nc^2 + 487*nc^4 + 24*nc^2*zb - 
         600*nc^4*zb + zb^2 - 34*nc^2*zb^2 + 241*nc^4*zb^2)*Log[\[Kappa]]^3)/
       (384*nc^3*(-1 + zb)) + nf^2*((5*(-1 + nc)*(1 + nc)*(1 + zb^2))/
         (72*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(1 + zb^2)*Log[\[Kappa]])/
         (24*nc*(-1 + zb))) - ((-1 + nc)*(1 + nc)*(-3240*nc^2 - 3240*nc^4 + 
         928836*zb - 1095768*nc^2*zb - 16789580*nc^4*zb + 38700*Pi^2*zb - 
         7980*nc^2*Pi^2*zb - 478440*nc^4*Pi^2*zb - 1574739*zb^2 + 
         680052*nc^2*zb^2 + 23027775*nc^4*zb^2 - 46260*Pi^2*zb^2 - 
         25560*nc^2*Pi^2*zb^2 + 960960*nc^4*Pi^2*zb^2 + 687051*zb^3 + 
         561232*nc^2*zb^3 - 12029835*nc^4*zb^3 + 10800*Pi^2*zb^3 - 
         24420*nc^2*Pi^2*zb^3 - 365160*nc^4*Pi^2*zb^3 + 1296*zb^4 - 
         63328*nc^2*zb^4 + 3761600*nc^4*zb^4 - 15840*nc^2*Pi^2*zb^4 + 
         74880*nc^4*Pi^2*zb^4 - 324*zb^5 - 108*nc^2*zb^5 + 
         194400*zb*Zeta[3] + 124200*nc^2*zb*Zeta[3] + 2150280*nc^4*zb*
          Zeta[3] - 185760*zb^2*Zeta[3] - 90720*nc^2*zb^2*Zeta[3] - 
         2289600*nc^4*zb^2*Zeta[3] + 56160*zb^3*Zeta[3] - 
         176040*nc^2*zb^3*Zeta[3] + 1046520*nc^4*zb^3*Zeta[3]))/
       (207360*nc^3*(-1 + zb)*zb) + 
      nf*(-((-1 + nc)*(1 + nc)*(1321 - 849*nc^2 - 3*Pi^2 + 3*nc^2*Pi^2 - 
            1446*zb + 1782*nc^2*zb + 205*zb^2 - 205*nc^2*zb^2 + 3*Pi^2*zb^2 - 
            3*nc^2*Pi^2*zb^2 - 64*zb^3 + 272*nc^2*zb^3)*Log[\[Kappa]])/
         (576*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(11 + 57*nc^2 - 24*zb - 
           48*nc^2*zb + 9*zb^2 + 19*nc^2*zb^2)*Log[\[Kappa]]^2)/
         (96*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*(1 + zb)*
          Log[\[Kappa]]^3)/(96*nc^2) - ((-1 + nc)*(1 + nc)*
          (8010 + 13284*nc^2 + 3750*Pi^2 + 2250*nc^2*Pi^2 - 8745*zb + 
           91929*nc^2*zb - 1440*Pi^2*zb - 6240*nc^2*Pi^2*zb - 20845*zb^2 + 
           33549*nc^2*zb^2 - 150*Pi^2*zb^2 + 390*nc^2*Pi^2*zb^2 + 
           12160*zb^3 + 7104*nc^2*zb^3 + 54*nc^2*zb^4 - 1080*Zeta[3] + 
           1080*nc^2*Zeta[3] + 1080*zb^2*Zeta[3] - 1080*nc^2*zb^2*Zeta[3]))/
         (51840*nc^2*(-1 + zb)))) + 
    ((-1 + nc)*(1 + nc)*(-688095 - 7021020*nc^2 - 12188005*nc^4 - 
       235170*Pi^2 - 1007400*nc^2*Pi^2 - 149750*nc^4*Pi^2 - 11808*Pi^4 - 
       19248*nc^2*Pi^4 - 20976*nc^4*Pi^4 + 5845959*zb + 35162988*nc^2*zb + 
       339225645*nc^4*zb + 2060910*Pi^2*zb - 1605960*nc^2*Pi^2*zb - 
       1681510*nc^4*Pi^2*zb + 10224*Pi^4*zb + 39984*nc^2*Pi^4*zb - 
       163200*nc^4*Pi^4*zb - 2174553*zb^2 - 24692196*nc^2*zb^2 - 
       525823955*nc^4*zb^2 - 3255390*Pi^2*zb^2 + 951960*nc^2*Pi^2*zb^2 + 
       5171590*nc^4*Pi^2*zb^2 - 1872*Pi^4*zb^2 - 15216*nc^2*Pi^4*zb^2 + 
       230016*nc^4*Pi^4*zb^2 - 2975535*zb^3 - 3873420*nc^2*zb^3 + 
       289296395*nc^4*zb^3 + 1423890*Pi^2*zb^3 + 1594200*nc^2*Pi^2*zb^3 - 
       4614570*nc^4*Pi^2*zb^3 + 3456*Pi^4*zb^3 - 5520*nc^2*Pi^4*zb^3 - 
       61584*nc^4*Pi^4*zb^3 - 7776*zb^4 + 423648*nc^2*zb^4 - 
       90510080*nc^4*zb^4 + 3240*Pi^2*zb^4 + 66360*nc^2*Pi^2*zb^4 + 
       1274240*nc^4*Pi^2*zb^4 + 15744*nc^4*Pi^4*zb^4 - 648*Pi^2*zb^5 - 
       216*nc^2*Pi^2*zb^5 + 2378160*Zeta[3] + 4255200*nc^2*Zeta[3] + 
       16225200*nc^4*Zeta[3] + 120960*Pi^2*Zeta[3] + 
       181440*nc^2*Pi^2*Zeta[3] - 1114560*nc^4*Pi^2*Zeta[3] + 
       3220560*zb*Zeta[3] - 16610400*nc^2*zb*Zeta[3] - 
       22878000*nc^4*zb*Zeta[3] - 120960*Pi^2*zb*Zeta[3] - 
       181440*nc^2*Pi^2*zb*Zeta[3] + 1114560*nc^4*Pi^2*zb*Zeta[3] - 
       8767440*zb^2*Zeta[3] + 13608000*nc^2*zb^2*Zeta[3] + 
       42806160*nc^4*zb^2*Zeta[3] + 120960*Pi^2*zb^2*Zeta[3] + 
       181440*nc^2*Pi^2*zb^2*Zeta[3] - 1114560*nc^4*Pi^2*zb^2*Zeta[3] + 
       3168720*zb^3*Zeta[3] - 1874880*nc^2*zb^3*Zeta[3] - 
       43272720*nc^4*zb^3*Zeta[3] - 120960*Pi^2*zb^3*Zeta[3] - 
       181440*nc^2*Pi^2*zb^3*Zeta[3] + 1114560*nc^4*Pi^2*zb^3*Zeta[3] + 
       622080*nc^2*zb^4*Zeta[3] + 7119360*nc^4*zb^4*Zeta[3] - 
       855360*Zeta[5] - 1425600*nc^2*Zeta[5] - 570240*nc^4*Zeta[5] + 
       855360*zb*Zeta[5] + 1425600*nc^2*zb*Zeta[5] + 570240*nc^4*zb*Zeta[5] - 
       855360*zb^2*Zeta[5] - 1425600*nc^2*zb^2*Zeta[5] - 
       570240*nc^4*zb^2*Zeta[5] + 855360*zb^3*Zeta[5] + 
       1425600*nc^2*zb^3*Zeta[5] + 570240*nc^4*zb^3*Zeta[5]))/
     (4976640*nc^3*(-1 + zb)^2)
 
IITFT[q, g, 0] = 0
 
IITFT[q, g, 1] = -((-1 + zb)*zb)/2 + ((1 - 2*zb + 2*zb^2)*G[0, zb])/4 + 
    ((-1 + 2*zb - 2*zb^2)*G[1, zb])/4 + ((-1 + 2*zb - 2*zb^2)*Log[\[Kappa]])/4
 
IITFT[q, g, 2] = ((-5 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, zb])/(16*nc) - 
    ((-1 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, zb])/(8*nc) - 
    ((-3 + 4*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, zb])/(8*nc) + 
    ((-3 + 11*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb])/(16*nc) - 
    ((-3 - 5*nc^2 + 6*zb - 2*nc^2*zb - 5*zb^2 + 9*nc^2*zb^2)*G[1, 0, 0, zb])/
     (8*nc) + ((-3 - 13*nc^2 + 6*zb + 2*nc^2*zb - 4*zb^2 + 12*nc^2*zb^2)*
      G[1, 0, 1, zb])/(16*nc) + ((-2 - 5*nc^2 + 4*zb - 3*zb^2 + 5*nc^2*zb^2)*
      G[1, 1, 0, zb])/(4*nc) - ((-11 - 65*nc^2 + 22*zb + 34*nc^2*zb - 
       12*zb^2 + 12*nc^2*zb^2)*G[1, 1, 1, zb])/(32*nc) + 
    (nc*(5 - 6*zb + 2*zb^2)*G[1, 2, 1, zb])/4 - 
    (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 0, zb])/4 + 
    (nc*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, zb])/2 - 
    (nc*(5 - 6*zb + 2*zb^2)*G[2, 2, 1, zb])/4 + 
    ((-45 + 81*nc^2 + 6*Pi^2 - 12*nc^2*Pi^2 + 288*zb + 72*nc^2*zb - 
       18*Pi^2*zb + 36*nc^2*Pi^2*zb - 558*zb^2 - 108*nc^2*zb^2 + 
       24*Pi^2*zb^2 - 48*nc^2*Pi^2*zb^2 + 315*zb^3 + 59*nc^2*zb^3 - 
       12*Pi^2*zb^3 + 24*nc^2*Pi^2*zb^3)*Log[\[Kappa]])/(288*nc*(-1 + zb)) - 
    ((9 - 9*nc^2 - 57*zb + 225*nc^2*zb + 108*zb^2 - 384*nc^2*zb^2 - 60*zb^3 + 
       184*nc^2*zb^3)*Log[\[Kappa]]^2)/(192*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/(16*nc) + 
    G[2, 1, zb]*((nc*(-2 + zb)*(-1 + zb))/4 + 
      (nc*(5 - 6*zb + 2*zb^2)*Log[\[Kappa]])/4) + 
    G[0, 0, zb]*(-(9 - 9*nc^2 - 69*zb + 213*nc^2*zb + 132*zb^2 - 
         360*nc^2*zb^2 - 72*zb^3 + 172*nc^2*zb^3)/(96*nc*(-1 + zb)) - 
      ((-1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(4*nc)) + 
    G[0, 1, zb]*((9 - 9*nc^2 - 69*zb + 237*nc^2*zb + 132*zb^2 - 
        408*nc^2*zb^2 - 72*zb^3 + 196*nc^2*zb^3)/(96*nc*(-1 + zb)) + 
      ((-1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(4*nc)) + 
    G[1, 1, zb]*(-(15 + 1045*nc^2 + 108*zb - 1964*nc^2*zb - 144*zb^2 + 
         1096*nc^2*zb^2)/(192*nc) - ((-3 - 13*nc^2 + 6*zb + 6*nc^2*zb - 
         4*zb^2 + 4*nc^2*zb^2)*Log[\[Kappa]])/(8*nc)) + 
    G[1, 0, zb]*((-1 + 55*nc^2 + 10*zb - 110*nc^2*zb - 12*zb^2 + 
        62*nc^2*zb^2)/(16*nc) + ((-5 - 11*nc^2 + 10*zb - 2*nc^2*zb - 8*zb^2 + 
         16*nc^2*zb^2)*Log[\[Kappa]])/(16*nc)) + 
    G[0, zb]*(-(-54 + 72*nc^2 + 9*Pi^2 - 9*nc^2*Pi^2 + 342*zb + 126*nc^2*zb - 
         27*Pi^2*zb + 27*nc^2*Pi^2*zb - 639*zb^2 - 189*nc^2*zb^2 + 
         36*Pi^2*zb^2 - 36*nc^2*Pi^2*zb^2 + 351*zb^3 + 95*nc^2*zb^3 - 
         18*Pi^2*zb^3 + 18*nc^2*Pi^2*zb^3)/(288*nc*(-1 + zb)) + 
      ((9 - 9*nc^2 - 57*zb + 225*nc^2*zb + 108*zb^2 - 384*nc^2*zb^2 - 
         60*zb^3 + 184*nc^2*zb^3)*Log[\[Kappa]])/(96*nc*(-1 + zb)) + 
      ((-1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(8*nc)) + 
    G[1, zb]*((-27 + 2003*nc^2 - 21*Pi^2 - 27*nc^2*Pi^2 - 495*zb - 
        2185*nc^2*zb + 42*Pi^2*zb - 18*nc^2*Pi^2*zb + 702*zb^2 + 
        590*nc^2*zb^2 - 36*Pi^2*zb^2 + 60*nc^2*Pi^2*zb^2)/(576*nc) - 
      ((-1 + 55*nc^2 + 8*zb - 108*nc^2*zb - 10*zb^2 + 60*nc^2*zb^2)*
        Log[\[Kappa]])/(16*nc) - ((-5 - 15*nc^2 + 10*zb + 6*nc^2*zb - 
         8*zb^2 + 8*nc^2*zb^2)*Log[\[Kappa]]^2)/(32*nc)) + 
    (-540 + 972*nc^2 + 27*Pi^2 - 27*nc^2*Pi^2 + 5778*zb - 13530*nc^2*zb - 
      171*Pi^2*zb + 603*nc^2*Pi^2*zb - 11772*zb^2 + 21216*nc^2*zb^2 + 
      324*Pi^2*zb^2 - 1008*nc^2*Pi^2*zb^2 + 6534*zb^3 - 10322*nc^2*zb^3 - 
      180*Pi^2*zb^3 + 480*nc^2*Pi^2*zb^3 + 1944*Zeta[3] - 432*nc^2*Zeta[3] - 
      5832*zb*Zeta[3] + 1296*nc^2*zb*Zeta[3] + 7776*zb^2*Zeta[3] - 
      1728*nc^2*zb^2*Zeta[3] - 3888*zb^3*Zeta[3] + 864*nc^2*zb^3*Zeta[3])/
     (3456*nc*(-1 + zb))
 
IITFT[q, g, 3] = ((1 + 2*nc^2)*Pi^2*(1 - 2*zb + 2*zb^2)*G[0, 0, -1, zb])/
     (192*nc^2) - ((1 + nc^2)*Pi^2*(1 - 2*zb + 2*zb^2)*G[1, 0, -1, zb])/
     (192*nc^2) - ((1 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, -1, 0, 1, zb])/
     (16*nc^2) + (5*(5 - 10*nc^2 + 9*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 0, 0, 0, zb])/(32*nc^2) - 
    ((-83 - 59*nc^2 + 159*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, 1, zb])/
     (96*nc^2) - ((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 0, 0, 2, zb])/(32*nc^2) - 
    ((-85 - 67*nc^2 + 171*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 1, 0, zb])/
     (96*nc^2) + ((-264 + 137*nc^2 + 194*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 0, 1, 1, zb])/(96*nc^2) - 
    ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 1, 2, zb])/
     (32*nc^2) - ((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 0, 2, 0, zb])/(32*nc^2) - 
    ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 2, 1, zb])/
     (32*nc^2) + (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 0, 2, 2, zb])/(32*nc^2) - 
    ((-67 - 76*nc^2 + 168*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 0, 0, zb])/
     (96*nc^2) + ((-227 + 82*nc^2 + 195*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 1, 0, 1, zb])/(96*nc^2) - 
    ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 0, 2, zb])/(16*nc^2) + 
    ((-196 + 44*nc^2 + 201*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 1, 0, zb])/
     (96*nc^2) - ((-361 + 454*nc^2 + 194*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 1, 1, 1, zb])/(96*nc^2) - 
    ((-7 + nc^2)*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 1, 2, zb])/
     (32*nc^2) - ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 2, 0, zb])/
     (16*nc^2) - ((44 - 33*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 1, 2, 1, zb])/(96*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 2, 2, zb])/
     (16*nc^2) - ((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 2, 0, 0, zb])/(32*nc^2) - 
    ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, 0, 1, zb])/
     (32*nc^2) + (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 2, 0, 2, zb])/(32*nc^2) - 
    ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, 1, 0, zb])/(16*nc^2) - 
    ((-7 + nc^2)*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, 1, 1, zb])/
     (32*nc^2) + (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 2, 1, 2, zb])/(16*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, 2, 0, zb])/
     (32*nc^2) + (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[0, 0, 2, 2, 1, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, 2, 2, zb])/
     (32*nc^2) - ((-62 - 86*nc^2 + 165*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 0, 0, 0, zb])/(96*nc^2) + 
    ((-199 + 71*nc^2 + 186*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 0, 1, zb])/
     (96*nc^2) - ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 0, 2, zb])/
     (8*nc^2) + ((-177 + 29*nc^2 + 179*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 0, 1, 0, zb])/(96*nc^2) - 
    ((-353 + 338*nc^2 + 131*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 1, 1, zb])/
     (96*nc^2) - ((5 - 2*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 0, 1, 2, zb])/(16*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 2, 0, zb])/(8*nc^2) - 
    ((5 - 2*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 2, 1, zb])/
     (16*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 0, 2, 2, zb])/(4*nc^2) + 
    ((-135 + 37*nc^2 + 217*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, 0, zb])/
     (96*nc^2) - ((-580 + 615*nc^2 + 303*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 1, 0, 1, zb])/(192*nc^2) + 
    ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, 2, zb])/
     (32*nc^2) - ((-258 + 338*nc^2 + 255*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 1, 1, 0, zb])/(96*nc^2) + 
    ((-482 + 1045*nc^2 + 128*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 1, 1, zb])/
     (96*nc^2) + ((1 + nc^2)*(-3 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 1, 1, 2, zb])/(32*nc^2) + 
    ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 2, 0, zb])/
     (32*nc^2) - ((19 + 15*nc^2 + 12*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 1, 2, 1, zb])/(96*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 1, 2, 2, zb])/(16*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 0, 0, zb])/(8*nc^2) - 
    ((5 - 2*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 0, 1, zb])/
     (16*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 2, 0, 2, zb])/(4*nc^2) + 
    ((-9 + 25*nc^2 + 18*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 1, 0, zb])/
     (96*nc^2) - ((11 - 7*nc^2 + 20*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 2, 1, 1, zb])/(96*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 2, 1, 2, zb])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 2, 0, zb])/
     (4*nc^2) - ((-30 + 13*nc^2 + 9*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 2, 2, 1, zb])/(48*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
      G[0, 1, 2, 2, 2, zb])/(16*nc^2) - 
    ((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 0, 0, 0, zb])/
     (32*nc^2) - ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 0, 0, 1, zb])/(32*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 0, 0, 2, zb])/
     (32*nc^2) - ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 0, 1, 0, zb])/
     (16*nc^2) - ((-7 + nc^2)*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 0, 1, 1, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 2, 0, 1, 2, zb])/
     (16*nc^2) + (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 0, 2, 0, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 2, 0, 2, 1, zb])/
     (16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 0, 2, 2, zb])/(32*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 1, 0, 0, zb])/(8*nc^2) - 
    ((5 - 2*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 1, 0, 1, zb])/
     (16*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 1, 0, 2, zb])/(4*nc^2) + 
    ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 1, 1, 0, zb])/
     (32*nc^2) + ((1 + nc^2)*(-3 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 1, 1, 1, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 1, 1, 2, zb])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 2, 1, 2, 0, zb])/
     (4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 1, 2, 1, zb])/(16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 1, 2, 2, zb])/(16*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 0, 0, zb])/
     (32*nc^2) + (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 2, 0, 1, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 0, 2, zb])/
     (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[0, 2, 2, 1, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*G[0, 2, 2, 1, 1, zb])/(16*nc^2) - 
    (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 1, 2, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 2, 0, zb])/
     (32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 2, 1, zb])/
     (16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 2, 2, zb])/
     32 + ((1 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, -1, 0, 1, zb])/(16*nc^2) - 
    ((-113 + 208*nc^2 - 597*nc^4 + 226*zb + 136*nc^2*zb + 18*nc^4*zb - 
       300*zb^2 - 360*nc^2*zb^2 + 696*nc^4*zb^2)*G[1, 0, 0, 0, 0, zb])/
     (192*nc^2) + ((-337 + 450*nc^2 - 821*nc^4 + 682*zb - 484*nc^2*zb + 
       130*nc^4*zb - 760*zb^2 + 352*nc^2*zb^2 + 800*nc^4*zb^2)*
      G[1, 0, 0, 0, 1, zb])/(192*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 0, 0, 2, zb])/
     (16*nc^2) + ((-293 + 314*nc^2 - 827*nc^4 + 578*zb - 252*nc^2*zb + 
       166*nc^4*zb - 652*zb^2 + 160*nc^2*zb^2 + 752*nc^4*zb^2)*
      G[1, 0, 0, 1, 0, zb])/(192*nc^2) - 
    ((-655 + 540*nc^2 - 593*nc^4 + 1270*zb - 1160*nc^2*zb - 22*nc^4*zb - 
       1276*zb^2 + 1408*nc^2*zb^2 + 676*nc^4*zb^2)*G[1, 0, 0, 1, 1, zb])/
     (192*nc^2) - ((8 - 7*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[1, 0, 0, 1, 2, zb])/(32*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 0, 2, 0, zb])/
     (16*nc^2) - ((8 - 7*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[1, 0, 0, 2, 1, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[1, 0, 0, 2, 2, zb])/(16*nc^2) + 
    ((-213 + 446*nc^2 - 811*nc^4 + 426*zb - 316*nc^2*zb + 182*nc^4*zb - 
       512*zb^2 + 100*nc^2*zb^2 + 696*nc^4*zb^2)*G[1, 0, 1, 0, 0, zb])/
     (192*nc^2) - ((-245 + 327*nc^2 - 523*nc^4 + 494*zb - 542*nc^2*zb + 
       242*nc^4*zb - 532*zb^2 + 552*nc^2*zb^2 + 250*nc^4*zb^2)*
      G[1, 0, 1, 0, 1, zb])/(96*nc^2) + 
    ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 1, 0, 2, zb])/(32*nc^2) - 
    ((-413 + 432*nc^2 - 1207*nc^4 + 794*zb - 768*nc^2*zb + 534*nc^4*zb - 
       864*zb^2 + 972*nc^2*zb^2 + 584*nc^4*zb^2)*G[1, 0, 1, 1, 0, zb])/
     (192*nc^2) + ((-721 + 1108*nc^2 - 1681*nc^4 + 1410*zb - 2768*nc^2*zb + 
       1242*nc^4*zb - 1516*zb^2 + 3348*nc^2*zb^2 + 84*nc^4*zb^2)*
      G[1, 0, 1, 1, 1, zb])/(192*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 1, 1, 2, zb])/
     (32*nc^2) + ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 1, 2, 0, zb])/
     (32*nc^2) - ((17 + 26*nc^2 + 57*nc^4 - 10*zb - 28*nc^2*zb - 66*nc^4*zb + 
       2*zb^2 + 4*nc^2*zb^2 + 26*nc^4*zb^2)*G[1, 0, 1, 2, 1, zb])/(96*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 0, 1, 2, 2, zb])/
     (8*nc^2) + ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[1, 0, 2, 0, 0, zb])/(16*nc^2) - 
    ((8 - 7*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 0, 2, 0, 1, zb])/
     (32*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[1, 0, 2, 0, 2, zb])/(16*nc^2) + 
    ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 2, 1, 0, zb])/(32*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 2, 1, 1, zb])/
     (32*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[1, 0, 2, 1, 2, zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*G[1, 0, 2, 2, 0, zb])/(16*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 0, 2, 2, 1, zb])/
     (8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[1, 0, 2, 2, 2, zb])/(16*nc^2) + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) + 
      (-141 + 448*nc^2 - 1649*nc^4 + 282*zb - 160*nc^2*zb + 866*nc^4*zb - 
        416*zb^2 + 740*nc^4*zb^2)/(192*nc^2))*G[1, 1, 0, 0, 0, zb] + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
      (-197 + 339*nc^2 - 1022*nc^4 + 394*zb - 494*nc^2*zb + 676*nc^4*zb - 
        456*zb^2 + 532*nc^2*zb^2 + 208*nc^4*zb^2)/(96*nc^2))*
     G[1, 1, 0, 0, 1, zb] - ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[1, 1, 0, 0, 2, zb])/(16*nc^2) + 
    (((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
      (-158 + 430*nc^2 - 877*nc^4 + 316*zb - 536*nc^2*zb + 550*nc^4*zb - 
        378*zb^2 + 482*nc^2*zb^2 + 242*nc^4*zb^2)/(96*nc^2))*
     G[1, 1, 0, 1, 0, zb] + (-((-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
      (289 - 663*nc^2 + 955*nc^4 - 598*zb + 1354*nc^2*zb - 850*nc^4*zb + 
        700*zb^2 - 1534*nc^2*zb^2 + 210*nc^4*zb^2)/(96*nc^2))*
     G[1, 1, 0, 1, 1, zb] - ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[1, 1, 0, 2, 0, zb])/(16*nc^2) + 
    (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 0, 2, 2, zb])/
     (16*nc^2) + ((3*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
      (-153 + 864*nc^2 - 2283*nc^4 + 330*zb - 872*nc^2*zb + 1502*nc^4*zb - 
        544*zb^2 + 784*nc^2*zb^2 + 516*nc^4*zb^2)/(192*nc^2))*
     G[1, 1, 1, 0, 0, zb] + ((-3*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(16*nc) - 
      (252 - 813*nc^2 + 1221*nc^4 - 516*zb + 1366*nc^2*zb - 1174*nc^4*zb + 
        598*zb^2 - 1376*nc^2*zb^2 + 280*nc^4*zb^2)/(96*nc^2))*
     G[1, 1, 1, 0, 1, zb] + ((-11*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/
       (32*nc) - (735 - 3310*nc^2 + 5843*nc^4 - 1566*zb + 5404*nc^2*zb - 
        6374*nc^4*zb + 2032*zb^2 - 5568*nc^2*zb^2 + 2312*nc^4*zb^2)/
       (384*nc^2))*G[1, 1, 1, 1, 0, zb] + 
    ((15*(-1 + nc)*(1 + nc)*nf*(-1 + 2*zb))/(32*nc) + 
      (1781 - 6702*nc^2 + 7369*nc^4 - 3698*zb + 13788*nc^2*zb - 
        13258*nc^4*zb + 4008*zb^2 - 14496*nc^2*zb^2 + 10488*nc^4*zb^2)/
       (384*nc^2))*G[1, 1, 1, 1, 1, zb] + 
    (81*nc^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, 1, 2, zb])/32 + 
    ((110 - 148*nc^2 + 369*nc^4 - 140*zb + 256*nc^2*zb - 842*nc^4*zb + 
       64*zb^2 - 120*nc^2*zb^2 + 558*nc^4*zb^2)*G[1, 1, 1, 2, 1, zb])/
     (96*nc^2) - (81*nc^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, 2, 2, zb])/32 - 
    ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, 0, 0, zb])/
     (16*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[1, 1, 2, 0, 2, zb])/(16*nc^2) - 
    ((39 - 152*nc^2 + 295*nc^4 - 54*zb + 212*nc^2*zb - 418*nc^4*zb + 
       24*zb^2 - 92*nc^2*zb^2 + 124*nc^4*zb^2)*G[1, 1, 2, 1, 0, zb])/
     (48*nc^2) + ((185 - 534*nc^2 + 1012*nc^4 - 242*zb + 756*nc^2*zb - 
       1612*nc^4*zb + 100*zb^2 - 316*nc^2*zb^2 + 724*nc^4*zb^2)*
      G[1, 1, 2, 1, 1, zb])/(96*nc^2) - 
    (81*nc^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, 1, 2, zb])/32 + 
    (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, 2, 0, zb])/
     (16*nc^2) - ((72 - 416*nc^2 + 703*nc^4 - 80*zb + 552*nc^2*zb - 
       1150*nc^4*zb + 40*zb^2 - 208*nc^2*zb^2 + 706*nc^4*zb^2)*
      G[1, 1, 2, 2, 1, zb])/(96*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, 2, 2, zb])/
     (32*nc^2) + ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[1, 2, 0, 0, 0, zb])/(16*nc^2) - 
    ((8 - 7*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 2, 0, 0, 1, zb])/
     (32*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[1, 2, 0, 0, 2, zb])/(16*nc^2) + 
    ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 0, 1, 0, zb])/(32*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 0, 1, 1, zb])/
     (32*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[1, 2, 0, 1, 2, zb])/(8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*G[1, 2, 0, 2, 0, zb])/(16*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 2, 0, 2, 1, zb])/
     (8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[1, 2, 0, 2, 2, zb])/(16*nc^2) + 
    ((9 - 73*nc^2 + 180*nc^4 - 12*zb + 94*nc^2*zb - 226*nc^4*zb + 3*zb^2 - 
       36*nc^2*zb^2 + 65*nc^4*zb^2)*G[1, 2, 1, 0, 0, zb])/(24*nc^2) - 
    ((21 - 164*nc^2 + 336*nc^4 - 30*zb + 216*nc^2*zb - 428*nc^4*zb + 
       12*zb^2 - 94*nc^2*zb^2 + 134*nc^4*zb^2)*G[1, 2, 1, 0, 1, zb])/
     (48*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[1, 2, 1, 0, 2, zb])/(16*nc^2) - 
    ((132 - 662*nc^2 + 1707*nc^4 - 180*zb + 872*nc^2*zb - 2142*nc^4*zb + 
       72*zb^2 - 358*nc^2*zb^2 + 626*nc^4*zb^2)*G[1, 2, 1, 1, 0, zb])/
     (96*nc^2) + ((215 - 702*nc^2 + 1693*nc^4 - 298*zb + 948*nc^2*zb - 
       2346*nc^4*zb + 120*zb^2 - 390*nc^2*zb^2 + 926*nc^4*zb^2)*
      G[1, 2, 1, 1, 1, zb])/(96*nc^2) - 
    (81*nc^2*(1 - 2*zb + 2*zb^2)*G[1, 2, 1, 1, 2, zb])/32 + 
    (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 2, 1, 2, 0, zb])/
     (16*nc^2) - ((42 - 388*nc^2 + 677*nc^4 - 44*zb + 496*nc^2*zb - 
       1042*nc^4*zb + 20*zb^2 - 192*nc^2*zb^2 + 678*nc^4*zb^2)*
      G[1, 2, 1, 2, 1, zb])/(96*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 2, 1, 2, 2, zb])/
     (32*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[1, 2, 2, 0, 0, zb])/(16*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, 0, 1, zb])/
     (8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[1, 2, 2, 0, 2, zb])/(16*nc^2) + 
    ((36 - 266*nc^2 + 561*nc^4 - 48*zb + 352*nc^2*zb - 702*nc^4*zb + 
       30*zb^2 - 162*nc^2*zb^2 + 256*nc^4*zb^2)*G[1, 2, 2, 1, 0, zb])/
     (48*nc^2) - ((146 - 645*nc^2 + 1591*nc^4 - 176*zb + 838*nc^2*zb - 
       2174*nc^4*zb + 72*zb^2 - 316*nc^2*zb^2 + 978*nc^4*zb^2)*
      G[1, 2, 2, 1, 1, zb])/(96*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, 1, 2, zb])/
     (32*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[1, 2, 2, 2, 0, zb])/(16*nc^2) + 
    ((-40 - 470*nc^2 + 681*nc^4 + 104*zb + 508*nc^2*zb - 1002*nc^4*zb - 
       100*zb^2 - 52*nc^2*zb^2 + 614*nc^4*zb^2)*G[1, 2, 2, 2, 1, zb])/
     (96*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, 2, 2, zb])/
     32 - ((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 0, 0, 0, 0, zb])/
     (32*nc^2) - ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 0, 0, 1, zb])/(32*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 0, 0, 0, 2, zb])/
     (32*nc^2) - ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 0, 1, 0, zb])/
     (16*nc^2) - ((-7 + nc^2)*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 0, 1, 1, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[2, 0, 0, 1, 2, zb])/
     (16*nc^2) + (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 0, 2, 0, zb])/(32*nc^2) + 
    (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[2, 0, 0, 2, 1, zb])/
     (16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 0, 2, 2, zb])/(32*nc^2) - 
    ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, 0, 0, zb])/(8*nc^2) - 
    ((5 - 2*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, 0, 1, zb])/
     (16*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 1, 0, 2, zb])/(4*nc^2) + 
    ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, 1, 0, zb])/
     (32*nc^2) + ((1 + nc^2)*(-3 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 1, 1, 1, zb])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 1, 1, 2, zb])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, 2, 0, zb])/
     (4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 1, 2, 1, zb])/(16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 1, 2, 2, zb])/(16*nc^2) + 
    (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 0, 2, 0, 0, zb])/
     (32*nc^2) + (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 2, 0, 1, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 0, 2, 0, 2, zb])/
     (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[2, 0, 2, 1, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*G[2, 0, 2, 1, 1, zb])/(16*nc^2) - 
    (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 2, 1, 2, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 0, 2, 2, 0, zb])/
     (32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 2, 2, 1, zb])/
     (16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 2, 2, 2, zb])/
     32 - ((-21 - 56*nc^2 + 97*nc^4 + 42*zb + 48*nc^2*zb - 114*nc^4*zb - 
       42*zb^2 + 16*nc^2*zb^2 + 34*nc^4*zb^2)*G[2, 1, 0, 0, 0, zb])/
     (48*nc^2) + ((-24 - 99*nc^2 + 287*nc^4 + 48*zb + 102*nc^2*zb - 
       342*nc^4*zb - 48*zb^2 - 6*nc^2*zb^2 + 110*nc^4*zb^2)*
      G[2, 1, 0, 0, 1, zb])/(96*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[2, 1, 0, 0, 2, zb])/(16*nc^2) + 
    ((-9 - 155*nc^2 + 270*nc^4 + 18*zb + 174*nc^2*zb - 324*nc^4*zb - 
       18*zb^2 - 38*nc^2*zb^2 + 108*nc^4*zb^2)*G[2, 1, 0, 1, 0, zb])/
     (96*nc^2) - ((113 - 120*nc^2 + 217*nc^4 - 138*zb + 144*nc^2*zb - 
       258*nc^4*zb + 50*zb^2 - 48*nc^2*zb^2 + 82*nc^4*zb^2)*
      G[2, 1, 0, 1, 1, zb])/(96*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[2, 1, 0, 1, 2, zb])/
     (8*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[2, 1, 0, 2, 0, zb])/(16*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[2, 1, 0, 2, 1, zb])/
     (8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[2, 1, 0, 2, 2, zb])/(16*nc^2) + 
    ((12 - 189*nc^2 + 487*nc^4 - 12*zb + 222*nc^2*zb - 582*nc^4*zb - 
       66*nc^2*zb^2 + 190*nc^4*zb^2)*G[2, 1, 1, 0, 0, zb])/(48*nc^2) - 
    ((2 - 19*nc^2 + 56*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 0, 1, zb])/
     (32*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[2, 1, 1, 0, 2, zb])/(16*nc^2) - 
    ((6 - 55*nc^2 + 146*nc^4)*(5 - 6*zb + 2*zb^2)*G[2, 1, 1, 1, 0, zb])/
     (48*nc^2) + ((85 - 395*nc^2 + 1163*nc^4 - 102*zb + 474*nc^2*zb - 
       1590*nc^4*zb + 34*zb^2 - 158*nc^2*zb^2 + 854*nc^4*zb^2)*
      G[2, 1, 1, 1, 1, zb])/(96*nc^2) - 
    (81*nc^2*(1 - 2*zb + 2*zb^2)*G[2, 1, 1, 1, 2, zb])/32 + 
    (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 1, 1, 2, 0, zb])/
     (16*nc^2) - ((110 - 330*nc^2 + 823*nc^4 - 132*zb + 396*nc^2*zb - 
       1182*nc^4*zb + 44*zb^2 - 132*nc^2*zb^2 + 718*nc^4*zb^2)*
      G[2, 1, 1, 2, 1, zb])/(96*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 1, 1, 2, 2, zb])/
     (32*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
      G[2, 1, 2, 0, 0, zb])/(16*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[2, 1, 2, 0, 1, zb])/
     (8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[2, 1, 2, 0, 2, zb])/(16*nc^2) + 
    ((18 - 101*nc^2 + 153*nc^4 - 24*zb + 126*nc^2*zb - 186*nc^4*zb + 
       12*zb^2 - 50*nc^2*zb^2 + 66*nc^4*zb^2)*G[2, 1, 2, 1, 0, zb])/
     (16*nc^2) - ((240 - 785*nc^2 + 1188*nc^4 - 288*zb + 942*nc^2*zb - 
       1620*nc^4*zb + 96*zb^2 - 314*nc^2*zb^2 + 864*nc^4*zb^2)*
      G[2, 1, 2, 1, 1, zb])/(96*nc^2) + 
    (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 1, 2, 1, 2, zb])/
     (32*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
      G[2, 1, 2, 2, 0, zb])/(16*nc^2) + 
    ((16 - 392*nc^2 + 639*nc^4 + 24*zb + 384*nc^2*zb - 918*nc^4*zb - 
       80*zb^2 + 16*nc^2*zb^2 + 558*nc^4*zb^2)*G[2, 1, 2, 2, 1, zb])/
     (96*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 1, 2, 2, 2, zb])/
     32 + (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 0, 0, zb])/
     (32*nc^2) + (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[2, 2, 0, 0, 1, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 0, 2, zb])/
     (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
      G[2, 2, 0, 1, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
      (1 - 2*zb + 2*zb^2)*G[2, 2, 0, 1, 1, zb])/(16*nc^2) - 
    (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 1, 2, zb])/(16*nc^2) - 
    (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 2, 0, zb])/
     (32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 2, 1, zb])/
     (16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 2, 2, zb])/
     32 - ((57 - 246*nc^2 + 469*nc^4 - 90*zb + 324*nc^2*zb - 570*nc^4*zb + 
       66*zb^2 - 156*nc^2*zb^2 + 202*nc^4*zb^2)*G[2, 2, 1, 0, 0, zb])/
     (48*nc^2) + ((48 - 253*nc^2 + 535*nc^4 - 72*zb + 318*nc^2*zb - 
       642*nc^4*zb + 48*zb^2 - 130*nc^2*zb^2 + 214*nc^4*zb^2)*
      G[2, 2, 1, 0, 1, zb])/(48*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 2, 1, 0, 2, zb])/
     (16*nc^2) + ((198 - 961*nc^2 + 1893*nc^4 - 252*zb + 1182*nc^2*zb - 
       2286*nc^4*zb + 108*zb^2 - 442*nc^2*zb^2 + 786*nc^4*zb^2)*
      G[2, 2, 1, 1, 0, zb])/(96*nc^2) - 
    ((100 - 335*nc^2 + 686*nc^4 - 120*zb + 402*nc^2*zb - 888*nc^4*zb + 
       40*zb^2 - 134*nc^2*zb^2 + 404*nc^4*zb^2)*G[2, 2, 1, 1, 1, zb])/
     (32*nc^2) + (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
      G[2, 2, 1, 1, 2, zb])/(32*nc^2) + 
    (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 2, 1, 2, 0, zb])/
     (16*nc^2) + ((-4 - 362*nc^2 + 659*nc^4 + 48*zb + 348*nc^2*zb - 
       942*nc^4*zb - 88*zb^2 + 28*nc^2*zb^2 + 566*nc^4*zb^2)*
      G[2, 2, 1, 2, 1, zb])/(96*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
      G[2, 2, 1, 2, 2, zb])/32 - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
      G[2, 2, 2, 0, 0, zb])/(32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
      G[2, 2, 2, 0, 1, zb])/(16*nc^2) + 
    (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, 0, 2, zb])/32 - 
    ((1 - 97*nc^2 + 146*nc^4 + 6*zb + 102*nc^2*zb - 168*nc^4*zb - 14*zb^2 - 
       10*nc^2*zb^2 + 44*nc^4*zb^2)*G[2, 2, 2, 1, 0, zb])/(16*nc^2) + 
    ((126 - 727*nc^2 + 1139*nc^4 - 108*zb + 786*nc^2*zb - 1518*nc^4*zb - 
       36*zb^2 - 118*nc^2*zb^2 + 758*nc^4*zb^2)*G[2, 2, 2, 1, 1, zb])/
     (96*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, 1, 2, zb])/
     32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, 2, 0, zb])/32 - 
    ((20 - 762*nc^2 + 775*nc^4 - 24*zb + 1044*nc^2*zb - 1254*nc^4*zb + 
       8*zb^2 - 564*nc^2*zb^2 + 958*nc^4*zb^2)*G[2, 2, 2, 2, 1, zb])/
     (96*nc^2) + (Pi^2*(-1 + zb)*(-21 - 41*nc^2 + 16*nc^4 + 8*zb + 
       6*nc^2*zb + 10*nc^4*zb + 5*zb^2 + 7*nc^2*zb^2 + 2*nc^4*zb^2)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(512*nc^2*Sqrt[1 - zb]*
      Sqrt[3 + zb]) - (Pi^2*(3 + 3*nc^2 + 12*nc^4 - 2*zb - nc^2*zb + nc^4*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
     (128*nc^2) + (Pi^2*(2 + 11*nc^2 - 4*zb - 10*nc^2*zb + 2*zb^2 + 
       2*nc^2*zb^2)*J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/64 + 
    (3*(1 + nc^2)*Pi^2*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/128 - 
    ((-1 + zb)*(-21 - 41*nc^2 + 16*nc^4 + 8*zb + 6*nc^2*zb + 10*nc^4*zb + 
       5*zb^2 + 7*nc^2*zb^2 + 2*nc^4*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(128*nc^2*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
    (3*(-1 + zb)*(-21 - 41*nc^2 + 16*nc^4 + 8*zb + 6*nc^2*zb + 10*nc^4*zb + 
       5*zb^2 + 7*nc^2*zb^2 + 2*nc^4*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       zb^(-1), (1 - zb)^(-1)])/(256*nc^2*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
    ((3 + 3*nc^2 + 12*nc^4 - 2*zb - nc^2*zb + nc^4*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(32*nc^2) - 
    (3*(3 + 3*nc^2 + 12*nc^4 - 2*zb - nc^2*zb + nc^4*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       zb^(-1), (1 - zb)^(-1)])/(64*nc^2) + 
    ((-2 - 11*nc^2 + 4*zb + 10*nc^2*zb - 2*zb^2 - 2*nc^2*zb^2)*
      J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/16 + 
    (3*(2 + 11*nc^2 - 4*zb - 10*nc^2*zb + 2*zb^2 + 2*nc^2*zb^2)*
      J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/32 - 
    (3*(1 + nc^2)*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/32 + 
    (9*(1 + nc^2)*(1 - 2*zb + 2*zb^2)*J[zb^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
       (1 - zb)^(-1)])/64 + ((621 - 3480*nc^2 + 2859*nc^4 - 96*Pi^2 + 
       384*nc^2*Pi^2 - 384*nc^4*Pi^2 - 3681*zb + 14460*nc^2*zb - 
       27243*nc^4*zb + 288*Pi^2*zb - 1152*nc^2*Pi^2*zb + 1152*nc^4*Pi^2*zb + 
       7326*zb^2 - 24480*nc^2*zb^2 + 46506*nc^4*zb^2 - 384*Pi^2*zb^2 + 
       1536*nc^2*Pi^2*zb^2 - 1536*nc^4*Pi^2*zb^2 - 4266*zb^3 + 
       12684*nc^2*zb^3 - 23482*nc^4*zb^3 + 192*Pi^2*zb^3 - 
       768*nc^2*Pi^2*zb^3 + 768*nc^4*Pi^2*zb^3)*Log[\[Kappa]]^3)/
     (13824*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(27 - 71*nc^2 - 135*zb + 
       771*nc^2*zb + 252*zb^2 - 1256*nc^2*zb^2 - 144*zb^3 + 604*nc^2*zb^3)*
      Log[\[Kappa]]^4)/(2304*nc^2*(-1 + zb)) - 
    ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^5)/(128*nc^2) + 
    G[2, 2, 2, 2, zb]*((-9*nc^2*(-11 - 2*zb + 2*zb^2))/64 - 
      (9*nc*nf*(1 - 2*zb + 2*zb^2))/32 - (81*nc^2*(1 - 2*zb + 2*zb^2)*
        Log[\[Kappa]])/16) + G[2, 2, zb]^2*
     ((-9*nc^2*(-11 - 2*zb + 2*zb^2))/128 - (9*nc*nf*(1 - 2*zb + 2*zb^2))/
       64 - (81*nc^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
    G[1, 1, 1, 2, zb]*((9*nc*nf*(1 - 2*zb + 2*zb^2))/64 + 
      (-4 + 12*nc^2 - 107*nc^4 + 16*zb - 24*nc^2*zb + 2*nc^4*zb - 12*zb^2 + 
        12*nc^2*zb^2 + 6*nc^4*zb^2)/(128*nc^2) + 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
    G[1, 2, zb]^2*((3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/64 + 
      (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/16) + 
    G[2, 1, zb]^2*((3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/64 + 
      (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/16) + 
    G[1, 0, 1, 2, zb]*(((-1 + zb)*(-1 - 2*nc^4 + 11*zb - 8*nc^2*zb + 
         3*nc^4*zb))/(32*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        Log[\[Kappa]])/(8*nc^2)) + G[1, 0, 2, 1, zb]*
     (((-1 + zb)*(-1 - 2*nc^4 + 11*zb - 8*nc^2*zb + 3*nc^4*zb))/(32*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(8*nc^2)) + 
    G[1, 2, 0, 1, zb]*(((-1 + zb)*(-1 - 2*nc^4 + 11*zb - 8*nc^2*zb + 
         3*nc^4*zb))/(32*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        Log[\[Kappa]])/(8*nc^2)) + G[0, 1, 0, 2, zb]*
     (((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 96*zb^2 - 
        48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(4*nc^2)) + 
    G[0, 1, 2, 0, zb]*(((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 96*zb^2 - 
        48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(4*nc^2)) + 
    G[0, 2, 1, 0, zb]*(((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 96*zb^2 - 
        48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(4*nc^2)) + 
    G[2, 0, 1, 0, zb]*(((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 96*zb^2 - 
        48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(4*nc^2)) + 
    G[0, 0, 1, 2, zb]*(((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
        57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2) + 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[0, 0, 2, 1, zb]*(((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
        57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2) + 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[0, 2, 0, 1, zb]*(((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
        57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2) + 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[2, 0, 0, 1, zb]*(((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
        57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2) + 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[1, 1, zb]^2*((-3*(-1 + nc)^2*(1 + nc)^2*(-1 + zb)*zb)/(8*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (16*nc^2)) + G[1, 1, 0, 2, zb]*
     (((-1 + zb)*(3*nc^2 + 4*zb - 11*nc^2*zb + 4*nc^4*zb))/(32*nc^2) + 
      (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (16*nc^2)) + G[1, 1, 2, 0, zb]*
     (((-1 + zb)*(3*nc^2 + 4*zb - 11*nc^2*zb + 4*nc^4*zb))/(32*nc^2) + 
      (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (16*nc^2)) + G[1, 0, 2, 2, zb]*
     (((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
         2*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[1, 2, 0, 2, zb]*(((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
         2*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[1, 2, 2, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
         2*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[2, 1, 0, 2, zb]*(((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
         2*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[2, 1, 2, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
         2*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[1, 0, 0, 2, zb]*(-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      ((-1 + nc)*(1 + nc)*(-11*nc^2 + 72*zb - 2*nc^2*zb - 72*zb^2 + 
         2*nc^2*zb^2))/(192*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[1, 0, 2, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      ((-1 + nc)*(1 + nc)*(-11*nc^2 + 72*zb - 2*nc^2*zb - 72*zb^2 + 
         2*nc^2*zb^2))/(192*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[1, 2, 0, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
      ((-1 + nc)*(1 + nc)*(-11*nc^2 + 72*zb - 2*nc^2*zb - 72*zb^2 + 
         2*nc^2*zb^2))/(192*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[0, 2, 2, 2, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
      (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
    G[2, 0, 2, 2, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
      (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
    G[2, 2, 0, 2, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
      (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
    G[2, 2, 2, 0, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
      (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
    G[1, 2, 2, 2, zb]*((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
      (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
      (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
    G[2, 1, 2, 2, zb]*((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
      (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
      (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
    G[2, 2, 1, 2, zb]*((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
      (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
      (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
    G[0, 1, 1, 2, zb]*(-(nc*nf*(1 - 2*zb + 2*zb^2))/48 + 
      (9 + 13*nc^4 - 90*zb + 48*nc^2*zb - 2*nc^4*zb + 90*zb^2 - 
        30*nc^2*zb^2 + 2*nc^4*zb^2)/(192*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (16*nc^2)) + G[0, 2, 1, 1, zb]*(-(nc*nf*(1 - 2*zb + 2*zb^2))/48 + 
      (9 + 13*nc^4 - 90*zb + 48*nc^2*zb - 2*nc^4*zb + 90*zb^2 - 
        30*nc^2*zb^2 + 2*nc^4*zb^2)/(192*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (16*nc^2)) + G[2, 0, 1, 1, zb]*(-(nc*nf*(1 - 2*zb + 2*zb^2))/48 + 
      (9 + 13*nc^4 - 90*zb + 48*nc^2*zb - 2*nc^4*zb + 90*zb^2 - 
        30*nc^2*zb^2 + 2*nc^4*zb^2)/(192*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (16*nc^2)) + G[0, 1, 2, 2, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
       (32*nc) + (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 
        24*zb^2 - 6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[0, 2, 1, 2, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
        6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[0, 2, 2, 1, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
        6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[2, 0, 1, 2, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
        6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[2, 0, 2, 1, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
        6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[2, 2, 0, 1, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
      (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
        6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[0, 0, 0, 2, zb]*(((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) + 
      (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 288*zb^2 + 
        236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2) + 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 0, 2, 0, zb]*(((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
       (192*nc) + (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 
        288*zb^2 + 236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2) + 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 2, 0, 0, zb]*(((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
       (192*nc) + (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 
        288*zb^2 + 236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2) + 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[2, 0, 0, 0, zb]*(((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
       (192*nc) + (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 
        288*zb^2 + 236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2) + 
      (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 0, 2, 2, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
       (64*nc) - (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
        48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[0, 2, 0, 2, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
      (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
        32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[0, 2, 2, 0, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
      (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
        32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[2, 0, 0, 2, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
      (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
        32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[2, 0, 2, 0, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
      (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
        32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[2, 2, 0, 0, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
      (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
        32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[0, 1, 2, 1, zb]*(-(nc*nf*(1 - 2*zb + 2*zb^2))/48 + 
      (-63 - 75*nc^4 + 549*zb - 48*nc^2*zb + 513*nc^4*zb - 732*zb^2 + 
        306*nc^2*zb^2 - 636*nc^4*zb^2 + 246*zb^3 - 258*nc^2*zb^3 + 
        262*nc^4*zb^3)/(576*nc^2*(-1 + zb)) - 
      ((-8 + 7*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[1, 1, 2, 2, zb]*((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - 
      (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
         32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2) - 
      (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[1, 2, 1, 2, zb]*((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - 
      (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
         32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2) - 
      (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[2, 1, 1, 2, zb]*((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - 
      (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
         32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2) - 
      (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 0, 0, 0, zb]*
     (((-17 + 31*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(288*nc) - 
      (-207 + 1022*nc^2 - 1123*nc^4 + 1755*zb - 8130*nc^2*zb + 
        11859*nc^4*zb - 3540*zb^2 + 13700*nc^2*zb^2 - 18952*nc^4*zb^2 + 
        1992*zb^3 - 6960*nc^2*zb^3 + 9000*nc^4*zb^3)/(1152*nc^2*(-1 + zb)) - 
      ((5 - 12*nc^2 + 13*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(8*nc^2)) + 
    G[0, 1, 1, 1, zb]*(-((-284 + 125*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) + 
      (144 + 3268*nc^2 - 1591*nc^4 - 2514*zb - 1392*nc^2*zb + 19731*nc^4*zb + 
        4206*zb^2 - 632*nc^2*zb^2 - 31318*nc^4*zb^2 - 1836*zb^3 - 
        940*nc^2*zb^3 + 14490*nc^4*zb^3)/(1152*nc^2*(-1 + zb)) + 
      ((-103 + 236*nc^2 + 32*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 1, 0, 1, zb]*
     (((-192 + 89*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) - 
      (18 + 2598*nc^2 - 1375*nc^4 - 978*zb - 8502*nc^2*zb + 15741*nc^4*zb + 
        1410*zb^2 + 12342*nc^2*zb^2 - 25276*nc^4*zb^2 - 450*zb^3 - 
        6598*nc^2*zb^3 + 11982*nc^4*zb^3)/(1152*nc^2*(-1 + zb)) - 
      ((-56 + 64*nc^2 + 47*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 0, 1, 1, zb]*
     (((-192 + 77*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) - 
      (-36 + 2634*nc^2 - 1333*nc^4 - 498*zb - 6846*nc^2*zb + 13005*nc^4*zb + 
        1248*zb^2 + 9864*nc^2*zb^2 - 21028*nc^4*zb^2 - 714*zb^3 - 
        5684*nc^2*zb^3 + 10140*nc^4*zb^3)/(1152*nc^2*(-1 + zb)) - 
      ((-61 + 76*nc^2 + 52*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 1, 0, 0, zb]*
     (-((-138 + 59*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) + 
      (-144 + 2130*nc^2 - 1117*nc^4 + 786*zb - 11046*nc^2*zb + 
        13821*nc^4*zb - 1812*zb^2 + 17424*nc^2*zb^2 - 22300*nc^4*zb^2 + 
        1170*zb^3 - 8892*nc^2*zb^3 + 10556*nc^4*zb^3)/(1152*nc^2*(-1 + zb)) + 
      ((-15 - 10*nc^2 + 56*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 1, 1, 0, zb]*
     (((-192 + 85*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) - 
      (-36 + 2382*nc^2 - 1277*nc^4 - 258*zb - 7590*nc^2*zb + 16893*nc^4*zb + 
        180*zb^2 + 12000*nc^2*zb^2 - 26924*nc^4*zb^2 + 114*zb^3 - 
        6920*nc^2*zb^3 + 12332*nc^4*zb^3)/(1152*nc^2*(-1 + zb)) - 
      ((-49 + 64*nc^2 + 56*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 0, 0, 1, zb]*
     (-((-102 + 67*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) + 
      (-72 + 1734*nc^2 - 1277*nc^4 + 426*zb - 8646*nc^2*zb + 14433*nc^4*zb - 
        1206*zb^2 + 13542*nc^2*zb^2 - 22964*nc^4*zb^2 + 852*zb^3 - 
        6886*nc^2*zb^3 + 10800*nc^4*zb^3)/(1152*nc^2*(-1 + zb)) + 
      ((-19 + 58*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[0, 0, 1, 0, zb]*(-((-114 + 83*nc^2)*nf*(1 - 2*zb + 2*zb^2))/(576*nc) + 
      (-162 + 1884*nc^2 - 1381*nc^4 + 564*zb - 9192*nc^2*zb + 14925*nc^4*zb - 
        1188*zb^2 + 14610*nc^2*zb^2 - 23830*nc^4*zb^2 + 786*zb^3 - 
        7558*nc^2*zb^3 + 11278*nc^4*zb^3)/(1152*nc^2*(-1 + zb)) + 
      ((-17 - 6*nc^2 + 58*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[2, 1, 0, 1, zb]*((nc*nf*(5 - 6*zb + 2*zb^2))/24 - 
      (-57 + 465*nc^2 - 1393*nc^4 + 87*zb - 889*nc^2*zb + 2982*nc^4*zb - 
        15*zb^2 + 510*nc^2*zb^2 - 2152*nc^4*zb^2 - 15*zb^3 - 86*nc^2*zb^3 + 
        507*nc^4*zb^3)/(96*nc^2*(-1 + zb)) - 
      ((-3 - 7*nc^2 + 20*nc^4 + 6*zb + 6*nc^2*zb - 24*nc^4*zb - 6*zb^2 + 
         2*nc^2*zb^2 + 8*nc^4*zb^2)*Log[\[Kappa]])/(8*nc^2)) + 
    G[2, 1, 0, 0, zb]*(-(nf*(-1 + 21*nc^2 + 2*zb - 26*nc^2*zb - 2*zb^2 + 
          10*nc^2*zb^2))/(96*nc) + (-360 + 2463*nc^2 - 7979*nc^4 + 540*zb - 
        4677*nc^2*zb + 17253*nc^4*zb - 72*zb^2 + 2616*nc^2*zb^2 - 
        12672*nc^4*zb^2 - 108*zb^3 - 402*nc^2*zb^3 + 3046*nc^4*zb^3)/
       (576*nc^2*(-1 + zb)) + ((-9 - 8*nc^2 + 37*nc^4 + 18*zb - 42*nc^4*zb - 
         18*zb^2 + 16*nc^2*zb^2 + 10*nc^4*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[1, 2, 1, 0, zb]*((nc*nf*(5 - 6*zb + 2*zb^2))/24 - 
      (120 - 372*nc^2 + 1307*nc^4 - 114*zb + 414*nc^2*zb - 1986*nc^4*zb + 
        30*zb^2 - 87*nc^2*zb^2 + 850*nc^4*zb^2)/(96*nc^2) - 
      ((2 - 15*nc^2 + 45*nc^4 - 2*zb + 18*nc^2*zb - 56*nc^4*zb - zb^2 - 
         4*nc^2*zb^2 + 13*nc^4*zb^2)*Log[\[Kappa]])/(8*nc^2)) + 
    G[2, 1, 1, 0, zb]*((nc*nf*(5 - 6*zb + 2*zb^2))/8 - 
      (-228 + 738*nc^2 - 2663*nc^4 + 462*zb - 1461*nc^2*zb + 5873*nc^4*zb - 
        288*zb^2 + 888*nc^2*zb^2 - 4386*nc^4*zb^2 + 54*zb^3 - 165*nc^2*zb^3 + 
        1064*nc^4*zb^3)/(96*nc^2*(-1 + zb)) - 
      ((2 - 39*nc^2 + 127*nc^4 + 42*nc^2*zb - 150*nc^4*zb - 4*zb^2 - 
         6*nc^2*zb^2 + 46*nc^4*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
    G[1, 0, 1, 1, zb]*(-(nf*(-174 + 125*nc^2 + 216*zb - 134*nc^2*zb - 
          144*zb^2 + 62*nc^2*zb^2))/(192*nc) + 
      (483 - 2838*nc^2 + 14366*nc^4 + 666*zb + 3576*nc^2*zb - 28756*nc^4*zb - 
        1254*zb^2 - 3696*nc^2*zb^2 + 16472*nc^4*zb^2)/(1152*nc^2) - 
      ((149 - 392*nc^2 + 515*nc^4 - 290*zb + 744*nc^2*zb - 430*nc^4*zb + 
         316*zb^2 - 776*nc^2*zb^2 + 48*nc^4*zb^2)*Log[\[Kappa]])/(64*nc^2)) + 
    G[2, 2, 1, 0, zb]*(-(nf*(3 + 17*nc^2 - 6*zb - 18*nc^2*zb + 6*zb^2 + 
          2*nc^2*zb^2))/(96*nc) + (-936 + 2403*nc^2 - 6215*nc^4 + 2124*zb - 
        5301*nc^2*zb + 13257*nc^4*zb - 1656*zb^2 + 3852*nc^2*zb^2 - 
        9360*nc^4*zb^2 + 468*zb^3 - 954*nc^2*zb^3 + 2158*nc^4*zb^3)/
       (576*nc^2*(-1 + zb)) + ((19 - 68*nc^2 + 129*nc^4 - 30*zb + 
         96*nc^2*zb - 162*nc^4*zb + 22*zb^2 - 56*nc^2*zb^2 + 66*nc^4*zb^2)*
        Log[\[Kappa]])/(16*nc^2)) + G[1, 0, 1, 0, zb]*
     ((nf*(-50 - 19*nc^2 + 64*zb + 26*nc^2*zb - 72*zb^2 + 14*nc^2*zb^2))/
       (192*nc) - (-21 + 1864*nc^2 - 2012*nc^4 - 13*zb - 6248*nc^2*zb + 
        8920*nc^4*zb - 36*zb^2 + 7714*nc^2*zb^2 - 11778*nc^4*zb^2 + 70*zb^3 - 
        3330*nc^2*zb^3 + 5030*nc^4*zb^3)/(384*nc^2*(-1 + zb)) - 
      ((-35 + 101*nc^2 - 155*nc^4 + 70*zb - 130*nc^2*zb + 70*nc^4*zb - 
         82*zb^2 + 108*nc^2*zb^2 + 76*nc^4*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[1, 0, 0, 1, zb]*((nf*(-58 - 3*nc^2 + 80*zb - 6*nc^2*zb - 88*zb^2 + 
         46*nc^2*zb^2))/(192*nc) - (-261 + 4710*nc^2 - 7712*nc^4 + 219*zb - 
        14658*nc^2*zb + 32544*nc^4*zb + 18*zb^2 + 18102*nc^2*zb^2 - 
        42168*nc^4*zb^2 + 24*zb^3 - 8154*nc^2*zb^3 + 17816*nc^4*zb^3)/
       (1152*nc^2*(-1 + zb)) - ((-44 + 90*nc^2 - 155*nc^4 + 88*zb - 
         132*nc^2*zb + 70*nc^4*zb - 98*zb^2 + 124*nc^2*zb^2 + 76*nc^4*zb^2)*
        Log[\[Kappa]])/(32*nc^2)) + G[2, 1, 2, 1, zb]*
     (-(nc*nf*(-13 - 6*zb + 38*zb^2))/192 - 
      (-2256 + 3456*nc^2 - 6541*nc^4 + 4992*zb - 8400*nc^2*zb + 
        15783*nc^4*zb - 3756*zb^2 + 7020*nc^2*zb^2 - 12660*nc^4*zb^2 + 
        1020*zb^3 - 2076*nc^2*zb^3 + 3290*nc^4*zb^3)/(1152*nc^2*(-1 + zb)) - 
      (3*(16 - 42*nc^2 + 73*nc^4 - 24*zb + 60*nc^2*zb - 114*nc^4*zb + 
         16*zb^2 - 36*nc^2*zb^2 + 82*nc^4*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[2, 2, 2, 1, zb]*((nf*(18 - 31*nc^2 - 36*zb + 30*nc^2*zb + 36*zb^2 + 
         2*nc^2*zb^2))/(192*nc) + (-2592 + 3654*nc^2 - 6227*nc^4 + 4968*zb - 
        7362*nc^2*zb + 12969*nc^4*zb - 2916*zb^2 + 4788*nc^2*zb^2 - 
        8748*nc^4*zb^2 + 540*zb^3 - 1080*nc^2*zb^3 + 1942*nc^4*zb^3)/
       (1152*nc^2*(-1 + zb)) + ((20 - 46*nc^2 + 147*nc^4 - 24*zb + 
         12*nc^2*zb - 198*nc^4*zb + 8*zb^2 + 68*nc^2*zb^2 + 102*nc^4*zb^2)*
        Log[\[Kappa]])/(32*nc^2)) + G[1, 1, 2, 1, zb]*
     ((nc*nf*(-13 - 6*zb + 38*zb^2))/192 + (1824 - 2124*nc^2 + 12593*nc^4 - 
        1536*zb + 3648*nc^2*zb - 21910*nc^4*zb + 528*zb^2 - 768*nc^2*zb^2 + 
        9806*nc^4*zb^2)/(1152*nc^2) + 
      ((26 - 50*nc^2 + 139*nc^4 - 36*zb + 76*nc^2*zb - 270*nc^4*zb + 
         16*zb^2 - 32*nc^2*zb^2 + 178*nc^4*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[1, 0, 0, 0, zb]*(-(nf*(-130 - 41*nc^2 + 152*zb + 46*nc^2*zb - 
          176*zb^2 + 74*nc^2*zb^2))/(576*nc) + 
      (-294 + 6228*nc^2 - 3981*nc^4 + 1176*zb - 21180*nc^2*zb + 
        21993*nc^4*zb - 2010*zb^2 + 26288*nc^2*zb^2 - 31754*nc^4*zb^2 + 
        1128*zb^3 - 11336*nc^2*zb^3 + 14254*nc^4*zb^3)/
       (1152*nc^2*(-1 + zb)) + ((-21 + 72*nc^2 - 237*nc^4 + 42*zb + 
         42*nc^4*zb - 64*zb^2 - 48*nc^2*zb^2 + 220*nc^4*zb^2)*Log[\[Kappa]])/
       (64*nc^2)) + G[1, 2, 1, 1, zb]*((nc*nf*(-31 + 30*zb + 2*zb^2))/64 + 
      (4044 - 5652*nc^2 + 21997*nc^4 - 4332*zb + 7512*nc^2*zb - 
        37070*nc^4*zb + 1266*zb^2 - 2082*nc^2*zb^2 + 16450*nc^4*zb^2)/
       (1152*nc^2) + ((44 - 118*nc^2 + 341*nc^4 - 60*zb + 160*nc^2*zb - 
         498*nc^4*zb + 24*zb^2 - 64*nc^2*zb^2 + 234*nc^4*zb^2)*Log[\[Kappa]])/
       (32*nc^2)) + G[2, 1, 1, 1, zb]*(-(nc*nf*(559 - 606*zb + 94*zb^2))/
       576 + (-4584 + 9966*nc^2 - 35603*nc^4 + 9588*zb - 20262*nc^2*zb + 
        82709*nc^4*zb - 6324*zb^2 + 12912*nc^2*zb^2 - 65096*nc^4*zb^2 + 
        1320*zb^3 - 2616*nc^2*zb^3 + 16406*nc^4*zb^3)/(1152*nc^2*(-1 + zb)) + 
      ((20 - 100*nc^2 + 291*nc^4 - 24*zb + 120*nc^2*zb - 414*nc^4*zb + 
         8*zb^2 - 40*nc^2*zb^2 + 246*nc^4*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[1, 2, 2, 1, zb]*(-(nc*nf*(-13 - 6*zb + 38*zb^2))/192 - 
      (704 - 940*nc^2 + 2539*nc^4 - 752*zb + 1648*nc^2*zb - 4670*nc^4*zb + 
        324*zb^2 - 684*nc^2*zb^2 + 2102*nc^4*zb^2)/(384*nc^2) - 
      ((36 - 116*nc^2 + 261*nc^4 - 56*zb + 176*nc^2*zb - 402*nc^4*zb + 
         44*zb^2 - 112*nc^2*zb^2 + 262*nc^4*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[2, 2, 1, 1, zb]*(-(nc*nf*(-31 + 30*zb + 2*zb^2))/64 - 
      (-1624 + 1872*nc^2 - 5679*nc^4 + 3496*zb - 4532*nc^2*zb + 
        13677*nc^4*zb - 2474*zb^2 + 3678*nc^2*zb^2 - 11064*nc^4*zb^2 + 
        602*zb^3 - 1018*nc^2*zb^3 + 2874*nc^4*zb^3)/(384*nc^2*(-1 + zb)) - 
      ((78 - 196*nc^2 + 419*nc^4 - 108*zb + 264*nc^2*zb - 582*nc^4*zb + 
         60*zb^2 - 136*nc^2*zb^2 + 326*nc^4*zb^2)*Log[\[Kappa]])/(32*nc^2)) + 
    G[1, 1, 1, 0, zb]*((3393 - 22042*nc^2 + 37743*nc^4 - 4716*zb + 
        40976*nc^2*zb - 84792*nc^4*zb + 1524*zb^2 - 23176*nc^2*zb^2 + 
        52008*nc^4*zb^2)/(2304*nc^2) - 
      ((38 - 205*nc^2 + 391*nc^4 - 80*zb + 318*nc^2*zb - 402*nc^4*zb + 
         106*zb^2 - 316*nc^2*zb^2 + 132*nc^4*zb^2)*Log[\[Kappa]])/(32*nc^2) + 
      nf*(-(51 - 160*nc^2 - 132*zb + 238*nc^2*zb - 16*zb^2 + 14*nc^2*zb^2)/
         (192*nc) - (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*Log[\[Kappa]])/
         (16*nc))) + G[1, 1, 0, 1, zb]*
     ((636 - 6710*nc^2 + 12473*nc^4 + 168*zb + 11902*nc^2*zb - 
        28504*nc^4*zb - 630*zb^2 - 7286*nc^2*zb^2 + 17978*nc^4*zb^2)/
       (1152*nc^2) - ((121 - 414*nc^2 + 631*nc^4 - 242*zb + 692*nc^2*zb - 
         582*nc^4*zb + 272*zb^2 - 688*nc^2*zb^2 + 132*nc^4*zb^2)*
        Log[\[Kappa]])/(64*nc^2) + 
      nf*(-(-42 - 55*nc^2 + 24*zb + 90*nc^2*zb - 80*zb^2 + 30*nc^2*zb^2)/
         (192*nc) - ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*Log[\[Kappa]])/
         (16*nc))) + G[1, 1, 0, 0, zb]*
     (-(762 - 10018*nc^2 + 16103*nc^4 - 1302*zb + 21020*nc^2*zb - 
         36352*nc^4*zb + 954*zb^2 - 13540*nc^2*zb^2 + 22988*nc^4*zb^2)/
       (1152*nc^2) - ((-24 + 96*nc^2 - 289*nc^4 + 48*zb - 100*nc^2*zb + 
         190*nc^4*zb - 66*zb^2 + 88*nc^2*zb^2 + 64*nc^4*zb^2)*Log[\[Kappa]])/
       (32*nc^2) + nf*((-26 - 59*nc^2 - 8*zb + 98*nc^2*zb - 48*zb^2 + 
          22*nc^2*zb^2)/(192*nc) + ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*
          Log[\[Kappa]])/(16*nc))) + G[1, 1, 1, 1, zb]*
     (-(6129 - 14738*nc^2 - 4151*nc^4 - 5568*zb + 12880*nc^2*zb - 
         10720*nc^4*zb - 1032*zb^2 - 1224*nc^2*zb^2 + 10080*nc^4*zb^2)/
       (2304*nc^2) + ((335 - 1650*nc^2 + 1955*nc^4 - 702*zb + 3220*nc^2*zb - 
         3334*nc^4*zb + 792*zb^2 - 3312*nc^2*zb^2 + 2520*nc^4*zb^2)*
        Log[\[Kappa]])/(128*nc^2) + 
      nf*((485 - 897*nc^2 - 772*zb + 1180*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)/
         (576*nc) + (11*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*Log[\[Kappa]])/
         (32*nc))) + G[1, 1, 2, zb]*
     ((-2 - 36*nc^2 - 101*nc^4 - 4*Pi^2 + 32*nc^2*Pi^2 + 17*nc^4*Pi^2 + 
        22*zb + 4*nc^2*zb + 174*nc^4*zb + 8*Pi^2*zb - 64*nc^2*Pi^2*zb - 
        34*nc^4*Pi^2*zb - 20*zb^2 + 32*nc^2*zb^2 - 140*nc^4*zb^2 - 
        8*Pi^2*zb^2 + 64*nc^2*Pi^2*zb^2 + 34*nc^4*Pi^2*zb^2)/(128*nc^2) - 
      (3*(33*nc^4 - 16*zb + 32*nc^2*zb - 10*nc^4*zb + 16*zb^2 - 
         32*nc^2*zb^2 + 10*nc^4*zb^2)*Log[\[Kappa]])/(128*nc^2) + 
      (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/
       (64*nc^2) + nf*((nc*(5 - 16*zb + 16*zb^2))/64 + 
        (9*nc*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/64)) + 
    G[1, 0, 2, zb]*((9 + 58*nc^2 - 85*nc^4 - 3*Pi^2 - 12*nc^2*Pi^2 + 
        21*nc^4*Pi^2 - 81*zb - 47*nc^2*zb + 146*nc^4*zb + 6*Pi^2*zb + 
        24*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 72*zb^2 + 56*nc^2*zb^2 - 
        128*nc^4*zb^2 - 6*Pi^2*zb^2 - 24*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)/
       (576*nc^2) + ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 
         24*zb^2 + 2*nc^2*zb^2)*Log[\[Kappa]])/(64*nc^2) + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/
       (32*nc^2) + nf*(((-1 + nc)*(1 + nc)*(5 - 16*zb + 16*zb^2))/(288*nc) + 
        ((-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc))) + 
    G[1, 2, 0, zb]*((9 + 58*nc^2 - 85*nc^4 - 3*Pi^2 - 12*nc^2*Pi^2 + 
        21*nc^4*Pi^2 - 81*zb - 47*nc^2*zb + 146*nc^4*zb + 6*Pi^2*zb + 
        24*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 72*zb^2 + 56*nc^2*zb^2 - 
        128*nc^4*zb^2 - 6*Pi^2*zb^2 - 24*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)/
       (576*nc^2) + ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 
         24*zb^2 + 2*nc^2*zb^2)*Log[\[Kappa]])/(64*nc^2) + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/
       (32*nc^2) + nf*(((-1 + nc)*(1 + nc)*(5 - 16*zb + 16*zb^2))/(288*nc) + 
        ((-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc))) + 
    G[0, 0, 2, zb]*(-(108 + 608*nc^2 - 103*nc^4 - 84*Pi^2 - 36*nc^2*Pi^2 + 
         21*nc^4*Pi^2 - 252*zb - 1240*nc^2*zb + 164*nc^4*zb + 168*Pi^2*zb + 
         72*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 144*zb^2 + 1168*nc^2*zb^2 - 
         128*nc^4*zb^2 - 168*Pi^2*zb^2 - 72*nc^2*Pi^2*zb^2 + 
         42*nc^4*Pi^2*zb^2)/(1152*nc^2) - 
      ((88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
         32*nc^2*zb^2 + 2*nc^4*zb^2)*Log[\[Kappa]])/(128*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*(-((-8 + nc^2)*(5 - 16*zb + 16*zb^2))/(576*nc) - 
        ((-8 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
    G[0, 2, 0, zb]*(-(108 + 608*nc^2 - 103*nc^4 - 84*Pi^2 - 36*nc^2*Pi^2 + 
         21*nc^4*Pi^2 - 252*zb - 1240*nc^2*zb + 164*nc^4*zb + 168*Pi^2*zb + 
         72*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 144*zb^2 + 1168*nc^2*zb^2 - 
         128*nc^4*zb^2 - 168*Pi^2*zb^2 - 72*nc^2*Pi^2*zb^2 + 
         42*nc^4*Pi^2*zb^2)/(1152*nc^2) - 
      ((88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
         32*nc^2*zb^2 + 2*nc^4*zb^2)*Log[\[Kappa]])/(128*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*(-((-8 + nc^2)*(5 - 16*zb + 16*zb^2))/(576*nc) - 
        ((-8 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
    G[2, 0, 0, zb]*(-(108 + 608*nc^2 - 103*nc^4 - 84*Pi^2 - 36*nc^2*Pi^2 + 
         21*nc^4*Pi^2 - 252*zb - 1240*nc^2*zb + 164*nc^4*zb + 168*Pi^2*zb + 
         72*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 144*zb^2 + 1168*nc^2*zb^2 - 
         128*nc^4*zb^2 - 168*Pi^2*zb^2 - 72*nc^2*Pi^2*zb^2 + 
         42*nc^4*Pi^2*zb^2)/(1152*nc^2) - 
      ((88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
         32*nc^2*zb^2 + 2*nc^4*zb^2)*Log[\[Kappa]])/(128*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*(-((-8 + nc^2)*(5 - 16*zb + 16*zb^2))/(576*nc) - 
        ((-8 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
    G[0, 1, 1, zb]*(-(-477 - 15548*nc^2 + 15715*nc^4 + 228*Pi^2 + 
         2466*nc^2*Pi^2 - 2148*nc^4*Pi^2 - 2979*zb + 64020*nc^2*zb - 
         29163*nc^4*zb - 684*Pi^2*zb - 7398*nc^2*Pi^2*zb + 
         6444*nc^4*Pi^2*zb + 10062*zb^2 - 106754*nc^2*zb^2 + 
         45808*nc^4*zb^2 + 912*Pi^2*zb^2 + 9864*nc^2*Pi^2*zb^2 - 
         8592*nc^4*Pi^2*zb^2 - 6606*zb^3 + 57962*nc^2*zb^3 - 
         22872*nc^4*zb^3 - 456*Pi^2*zb^3 - 4932*nc^2*Pi^2*zb^3 + 
         4296*nc^4*Pi^2*zb^3)/(6912*nc^2*(-1 + zb)) + 
      ((886*nc^2 - 479*nc^4 - 90*zb - 2034*nc^2*zb + 5523*nc^4*zb + 72*zb^2 + 
         2608*nc^2*zb^2 - 8696*nc^4*zb^2 + 18*zb^3 - 1492*nc^2*zb^3 + 
         4036*nc^4*zb^3)*Log[\[Kappa]])/(384*nc^2*(-1 + zb)) + 
      ((-29 + 130*nc^2 + 10*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/
       (64*nc^2) + nf*(-(407 - 382*nc^2 - 831*zb + 366*nc^2*zb + 1766*zb^2 - 
           850*nc^2*zb^2 - 1294*zb^3 + 770*nc^2*zb^3)/(1728*nc*(-1 + zb)) - 
        (37*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(192*nc))) + 
    G[0, 2, 2, zb]*((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
        21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
        12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 128*nc^4*zb^2 - 
        48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)/(384*nc^2) + 
      (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
      nf*(((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) + 
        (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
    G[2, 0, 2, zb]*((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
        21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
        12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 128*nc^4*zb^2 - 
        48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)/(384*nc^2) + 
      (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
      nf*(((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) + 
        (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
    G[2, 2, 0, zb]*((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
        21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
        12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 128*nc^4*zb^2 - 
        48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)/(384*nc^2) + 
      (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
      nf*(((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) + 
        (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
    G[0, 1, 2, zb]*((54 + 246*nc^2 + 58*nc^4 - 21*Pi^2 - 42*nc^2*Pi^2 + 
        9*nc^4*Pi^2 - 144*zb - 429*nc^2*zb - 173*nc^4*zb + 42*Pi^2*zb + 
        84*nc^2*Pi^2*zb - 18*nc^4*Pi^2*zb + 90*zb^2 + 384*nc^2*zb^2 + 
        182*nc^4*zb^2 - 42*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 18*nc^4*Pi^2*zb^2)/
       (576*nc^2) + ((33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 
         24*zb^2 - 6*nc^2*zb^2 + 22*nc^4*zb^2)*Log[\[Kappa]])/(64*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(32*nc^2) + 
      nf*(-((3 + nc^2)*(5 - 16*zb + 16*zb^2))/(288*nc) - 
        ((3 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc))) + 
    G[0, 2, 1, zb]*((54 + 246*nc^2 + 58*nc^4 - 21*Pi^2 - 42*nc^2*Pi^2 + 
        9*nc^4*Pi^2 - 144*zb - 429*nc^2*zb - 173*nc^4*zb + 42*Pi^2*zb + 
        84*nc^2*Pi^2*zb - 18*nc^4*Pi^2*zb + 90*zb^2 + 384*nc^2*zb^2 + 
        182*nc^4*zb^2 - 42*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 18*nc^4*Pi^2*zb^2)/
       (576*nc^2) + ((33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 
         24*zb^2 - 6*nc^2*zb^2 + 22*nc^4*zb^2)*Log[\[Kappa]])/(64*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(32*nc^2) + 
      nf*(-((3 + nc^2)*(5 - 16*zb + 16*zb^2))/(288*nc) - 
        ((3 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc))) + 
    G[2, 0, 1, zb]*((54 + 246*nc^2 + 58*nc^4 - 21*Pi^2 - 42*nc^2*Pi^2 + 
        9*nc^4*Pi^2 - 144*zb - 429*nc^2*zb - 173*nc^4*zb + 42*Pi^2*zb + 
        84*nc^2*Pi^2*zb - 18*nc^4*Pi^2*zb + 90*zb^2 + 384*nc^2*zb^2 + 
        182*nc^4*zb^2 - 42*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 18*nc^4*Pi^2*zb^2)/
       (576*nc^2) + ((33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 
         24*zb^2 - 6*nc^2*zb^2 + 22*nc^4*zb^2)*Log[\[Kappa]])/(64*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(32*nc^2) + 
      nf*(-((3 + nc^2)*(5 - 16*zb + 16*zb^2))/(288*nc) - 
        ((3 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc))) + 
    G[0, 0, 0, zb]*(-(2115 - 9008*nc^2 + 9757*nc^4 - 384*Pi^2 + 
         1320*nc^2*Pi^2 - 888*nc^4*Pi^2 - 14355*zb + 42108*nc^2*zb - 
         75321*nc^4*zb + 1152*Pi^2*zb - 3960*nc^2*Pi^2*zb + 
         2664*nc^4*Pi^2*zb + 28062*zb^2 - 73712*nc^2*zb^2 + 
         128794*nc^4*zb^2 - 1536*Pi^2*zb^2 + 5280*nc^2*Pi^2*zb^2 - 
         3552*nc^4*Pi^2*zb^2 - 15822*zb^3 + 38532*nc^2*zb^3 - 
         65486*nc^4*zb^3 + 768*Pi^2*zb^3 - 2640*nc^2*Pi^2*zb^3 + 
         1776*nc^4*Pi^2*zb^3)/(6912*nc^2*(-1 + zb)) + 
      ((-27 + 174*nc^2 - 191*nc^4 + 222*zb - 1242*nc^2*zb + 2160*nc^4*zb - 
         456*zb^2 + 2100*nc^2*zb^2 - 3476*nc^4*zb^2 + 261*zb^3 - 
         1080*nc^2*zb^3 + 1651*nc^4*zb^3)*Log[\[Kappa]])/
       (192*nc^2*(-1 + zb)) + ((17 - 48*nc^2 + 55*nc^4)*(1 - 2*zb + 2*zb^2)*
        Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*(-(167 - 247*nc^2 - 579*zb + 1347*nc^2*zb + 1238*zb^2 - 
           2434*nc^2*zb^2 - 874*zb^3 + 1430*nc^2*zb^3)/(1728*nc*(-1 + zb)) - 
        ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(48*nc))) + 
    G[1, 2, 2, zb]*(-(36 + 26*nc^2 - 479*nc^4 - 24*Pi^2 + 54*nc^2*Pi^2 + 
         105*nc^4*Pi^2 - 36*zb - 148*nc^2*zb + 784*nc^4*zb + 48*Pi^2*zb - 
         108*nc^2*Pi^2*zb - 210*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
         640*nc^4*zb^2 - 48*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2 + 
         210*nc^4*Pi^2*zb^2)/(384*nc^2) - 
      (3*(-2 + 5*nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 - 
      (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
      nf*(-((-2 + 5*nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) - 
        (3*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
    G[2, 1, 2, zb]*(-(36 + 26*nc^2 - 479*nc^4 - 24*Pi^2 + 54*nc^2*Pi^2 + 
         105*nc^4*Pi^2 - 36*zb - 148*nc^2*zb + 784*nc^4*zb + 48*Pi^2*zb - 
         108*nc^2*Pi^2*zb - 210*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
         640*nc^4*zb^2 - 48*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2 + 
         210*nc^4*Pi^2*zb^2)/(384*nc^2) - 
      (3*(-2 + 5*nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 - 
      (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
      nf*(-((-2 + 5*nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) - 
        (3*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
    G[0, 1, 0, zb]*((1395 - 15024*nc^2 + 11167*nc^4 + 24*Pi^2 + 
        1752*nc^2*Pi^2 - 1278*nc^4*Pi^2 - 11223*zb + 62028*nc^2*zb - 
        80799*nc^4*zb - 72*Pi^2*zb - 5256*nc^2*Pi^2*zb + 3834*nc^4*Pi^2*zb + 
        23922*zb^2 - 100488*nc^2*zb^2 + 138958*nc^4*zb^2 + 96*Pi^2*zb^2 + 
        7008*nc^2*Pi^2*zb^2 - 5112*nc^4*Pi^2*zb^2 - 14094*zb^3 + 
        50972*nc^2*zb^3 - 71262*nc^4*zb^3 - 48*Pi^2*zb^3 - 
        3504*nc^2*Pi^2*zb^3 + 2556*nc^4*Pi^2*zb^3)/(6912*nc^2*(-1 + zb)) - 
      ((-36 + 664*nc^2 - 397*nc^4 + 228*zb - 3060*nc^2*zb + 4707*nc^4*zb - 
         528*zb^2 + 4744*nc^2*zb^2 - 7588*nc^4*zb^2 + 336*zb^3 - 
         2444*nc^2*zb^3 + 3598*nc^4*zb^3)*Log[\[Kappa]])/
       (384*nc^2*(-1 + zb)) - ((-2 + 8*nc^2 + 45*nc^4)*(1 - 2*zb + 2*zb^2)*
        Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*((327 - 262*nc^2 - 1287*zb + 1446*nc^2*zb + 2334*zb^2 - 
          2602*nc^2*zb^2 - 1422*zb^3 + 1514*nc^2*zb^3)/(1728*nc*(-1 + zb)) + 
        ((-44 + 23*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(192*nc))) + 
    G[0, 0, 1, zb]*((459 - 9792*nc^2 + 14279*nc^4 + 12*Pi^2 + 
        1620*nc^2*Pi^2 - 1290*nc^4*Pi^2 - 7875*zb + 51444*nc^2*zb - 
        82899*nc^4*zb - 36*Pi^2*zb - 4860*nc^2*Pi^2*zb + 3870*nc^4*Pi^2*zb + 
        18612*zb^2 - 91026*nc^2*zb^2 + 135866*nc^4*zb^2 + 48*Pi^2*zb^2 + 
        6480*nc^2*Pi^2*zb^2 - 5160*nc^4*Pi^2*zb^2 - 11196*zb^3 + 
        48974*nc^2*zb^3 - 67534*nc^4*zb^3 - 24*Pi^2*zb^3 - 
        3240*nc^2*Pi^2*zb^3 + 2580*nc^4*Pi^2*zb^3)/(6912*nc^2*(-1 + zb)) - 
      ((-18 + 514*nc^2 - 485*nc^4 + 162*zb - 2262*nc^2*zb + 4971*nc^4*zb - 
         408*zb^2 + 3544*nc^2*zb^2 - 7940*nc^4*zb^2 + 264*zb^3 - 
         1860*nc^2*zb^3 + 3774*nc^4*zb^3)*Log[\[Kappa]])/
       (384*nc^2*(-1 + zb)) - ((-6 + 10*nc^2 + 47*nc^4)*(1 - 2*zb + 2*zb^2)*
        Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*((207 - 362*nc^2 - 855*zb + 1722*nc^2*zb + 1710*zb^2 - 
          2954*nc^2*zb^2 - 1110*zb^3 + 1690*nc^2*zb^3)/(1728*nc*(-1 + zb)) + 
        ((-32 + 31*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(192*nc))) + 
    G[2, 1, 1, zb]*(-(17082 - 26172*nc^2 - 18007*nc^4 - 48*Pi^2 + 
         2304*nc^2*Pi^2 - 2871*nc^4*Pi^2 - 33048*zb + 60498*nc^2*zb + 
         28595*nc^4*zb + 192*Pi^2*zb - 5760*nc^2*Pi^2*zb + 
         5949*nc^4*Pi^2*zb + 19521*zb^2 - 44433*nc^2*zb^2 - 23162*nc^4*zb^2 - 
         336*Pi^2*zb^2 + 5760*nc^2*Pi^2*zb^2 - 3492*nc^4*Pi^2*zb^2 - 
         3555*zb^3 + 10107*nc^2*zb^3 + 7086*nc^4*zb^3 + 192*Pi^2*zb^3 - 
         2304*nc^2*Pi^2*zb^3 + 414*nc^4*Pi^2*zb^3)/(3456*nc^2*(-1 + zb)) + 
      ((-912 + 1716*nc^2 - 6835*nc^4 + 1752*zb - 3324*nc^2*zb + 
         16065*nc^4*zb - 960*zb^2 + 1848*nc^2*zb^2 - 12732*nc^4*zb^2 + 
         120*zb^3 - 240*nc^2*zb^3 + 3182*nc^4*zb^3)*Log[\[Kappa]])/
       (384*nc^2*(-1 + zb)) + ((-8 - 34*nc^2 + 183*nc^4 + 24*zb + 
         12*nc^2*zb - 270*nc^4*zb - 32*zb^2 + 44*nc^2*zb^2 + 174*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*(-(nc*(1361 - 1392*zb + 176*zb^2))/1728 + 
        (nc*(-31 + 30*zb + 2*zb^2)*Log[\[Kappa]])/64)) + 
    G[1, 2, 1, zb]*((8352 - 12006*nc^2 - 13535*nc^4 - 264*Pi^2 + 
        1314*nc^2*Pi^2 - 1659*nc^4*Pi^2 - 5382*zb + 18504*nc^2*zb + 
        25078*nc^4*zb + 456*Pi^2*zb - 2340*nc^2*Pi^2*zb + 1710*nc^4*Pi^2*zb + 
        810*zb^2 - 4338*nc^2*zb^2 - 16604*nc^4*zb^2 - 300*Pi^2*zb^2 + 
        2004*nc^2*Pi^2*zb^2 + 198*nc^4*Pi^2*zb^2)/(3456*nc^2) + 
      ((480 - 816*nc^2 + 2911*nc^4 - 360*zb + 816*nc^2*zb - 5350*nc^4*zb + 
         24*zb^2 + 2398*nc^4*zb^2)*Log[\[Kappa]])/(384*nc^2) + 
      ((-4 - 12*nc^2 + 145*nc^4 + 16*zb - 8*nc^2*zb - 234*nc^4*zb - 28*zb^2 + 
         48*nc^2*zb^2 + 142*nc^4*zb^2)*Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*((nc*(-159 + 100*zb + 64*zb^2))/576 + 
        (nc*(-13 - 6*zb + 38*zb^2)*Log[\[Kappa]])/192)) + 
    G[2, 1, 0, zb]*((3537 - 8436*nc^2 - 9259*nc^4 + 54*Pi^2 + 381*nc^2*Pi^2 - 
        483*nc^4*Pi^2 - 6426*zb + 18783*nc^2*zb + 18567*nc^4*zb - 
        126*Pi^2*zb - 867*nc^2*Pi^2*zb + 1113*nc^4*Pi^2*zb + 3375*zb^2 - 
        13611*nc^2*zb^2 - 14970*nc^4*zb^2 + 108*Pi^2*zb^2 + 
        696*nc^2*Pi^2*zb^2 - 924*nc^4*Pi^2*zb^2 - 486*zb^3 + 3264*nc^2*zb^3 + 
        3734*nc^4*zb^3 - 36*Pi^2*zb^3 - 210*nc^2*Pi^2*zb^3 + 
        294*nc^4*Pi^2*zb^3)/(1728*nc^2*(-1 + zb)) - 
      ((-120 + 651*nc^2 - 2191*nc^4 + 180*zb - 1209*nc^2*zb + 4825*nc^4*zb - 
         24*zb^2 + 648*nc^2*zb^2 - 3616*nc^4*zb^2 - 36*zb^3 - 90*nc^2*zb^3 + 
         886*nc^4*zb^3)*Log[\[Kappa]])/(192*nc^2*(-1 + zb)) + 
      ((9 + 2*nc^2 - 31*nc^4 - 18*zb + 12*nc^2*zb + 30*nc^4*zb + 18*zb^2 - 
         28*nc^2*zb^2 + 2*nc^4*zb^2)*Log[\[Kappa]]^2)/(32*nc^2) + 
      nf*((-5 + 105*nc^2 + 16*zb - 136*nc^2*zb - 16*zb^2 + 56*nc^2*zb^2)/
         (288*nc) + ((-3 + 23*nc^2 + 6*zb - 30*nc^2*zb - 6*zb^2 + 
           14*nc^2*zb^2)*Log[\[Kappa]])/(96*nc))) + 
    G[1, 0, 0, zb]*((729 + 2826*nc^2 + 72758*nc^4 + 81*Pi^2 - 552*nc^2*Pi^2 + 
        1272*nc^4*Pi^2 - 7038*zb + 19254*nc^2*zb - 190629*nc^4*zb - 
        123*Pi^2*zb - 48*nc^2*Pi^2*zb - 1416*nc^4*Pi^2*zb + 13788*zb^2 - 
        50500*nc^2*zb^2 + 190372*nc^4*zb^2 + 150*Pi^2*zb^2 + 
        2124*nc^2*Pi^2*zb^2 - 1206*nc^4*Pi^2*zb^2 - 7479*zb^3 + 
        28420*nc^2*zb^3 - 69221*nc^4*zb^3 - 108*Pi^2*zb^3 - 
        1524*nc^2*Pi^2*zb^3 + 1350*nc^4*Pi^2*zb^3)/(3456*nc^2*(-1 + zb)) - 
      ((-93 + 1618*nc^2 - 1606*nc^4 + 423*zb - 5562*nc^2*zb + 7998*nc^4*zb - 
         708*zb^2 + 7036*nc^2*zb^2 - 11140*nc^4*zb^2 + 378*zb^3 - 
         3092*nc^2*zb^3 + 4908*nc^4*zb^3)*Log[\[Kappa]])/
       (384*nc^2*(-1 + zb)) - ((4 + 52*nc^2 - 133*nc^4 - 8*zb - 32*nc^2*zb + 
         50*nc^4*zb - 2*zb^2 + 8*nc^2*zb^2 + 80*nc^4*zb^2)*Log[\[Kappa]]^2)/
       (64*nc^2) + nf*((-2036 + 1727*nc^2 + 2098*zb - 2350*nc^2*zb - 
          1642*zb^2 + 2134*nc^2*zb^2)/(1728*nc) + 
        ((-42 - 11*nc^2 + 48*zb + 10*nc^2*zb - 56*zb^2 + 30*nc^2*zb^2)*
          Log[\[Kappa]])/(192*nc))) + G[1, 0, 1, zb]*
     (-(513 - 1327*nc^2 + 141718*nc^4 + 156*Pi^2 - 1884*nc^2*Pi^2 + 
         3270*nc^4*Pi^2 - 8433*zb + 51639*nc^2*zb - 397314*nc^4*zb - 
         324*Pi^2*zb + 1092*nc^2*Pi^2*zb - 3522*nc^4*Pi^2*zb + 17631*zb^2 - 
         105861*nc^2*zb^2 + 411144*nc^4*zb^2 + 624*Pi^2*zb^2 + 
         4104*nc^2*Pi^2*zb^2 - 3432*nc^4*Pi^2*zb^2 - 9711*zb^3 + 
         55549*nc^2*zb^3 - 150556*nc^4*zb^3 - 456*Pi^2*zb^3 - 
         3312*nc^2*Pi^2*zb^3 + 3684*nc^4*Pi^2*zb^3)/(6912*nc^2*(-1 + zb)) + 
      ((-75 + 1416*nc^2 - 1834*nc^4 + 183*zb - 4224*nc^2*zb + 7896*nc^4*zb - 
         228*zb^2 + 4952*nc^2*zb^2 - 10352*nc^4*zb^2 + 120*zb^3 - 
         2144*nc^2*zb^3 + 4418*nc^4*zb^3)*Log[\[Kappa]])/
       (384*nc^2*(-1 + zb)) - ((19 - 156*nc^2 + 186*nc^4 - 38*zb + 
         240*nc^2*zb - 156*nc^4*zb + 48*zb^2 - 216*nc^2*zb^2 + 26*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*(-(-682 + 569*nc^2 + 746*zb - 776*nc^2*zb - 594*zb^2 + 
           694*nc^2*zb^2)/(576*nc) - ((-56 - 9*nc^2 + 76*zb + 6*nc^2*zb - 
           84*zb^2 + 34*nc^2*zb^2)*Log[\[Kappa]])/(192*nc))) + 
    G[2, 2, 1, zb]*(-(-10188 + 10314*nc^2 + 14755*nc^4 + 426*Pi^2 - 
         1236*nc^2*Pi^2 + 1395*nc^4*Pi^2 + 18072*zb - 24390*nc^2*zb - 
         33195*nc^4*zb - 1110*Pi^2*zb + 3108*nc^2*Pi^2*zb - 
         2313*nc^4*Pi^2*zb - 9234*zb^2 + 16974*nc^2*zb^2 + 30672*nc^4*zb^2 + 
         1200*Pi^2*zb^2 - 3144*nc^2*Pi^2*zb^2 - 36*nc^4*Pi^2*zb^2 + 
         1350*zb^3 - 2898*nc^2*zb^3 - 10232*nc^4*zb^3 - 516*Pi^2*zb^3 + 
         1272*nc^2*Pi^2*zb^3 + 954*nc^4*Pi^2*zb^3)/(3456*nc^2*(-1 + zb)) - 
      ((-624 + 558*nc^2 - 1837*nc^4 + 1272*zb - 1530*nc^2*zb + 4775*nc^4*zb - 
         816*zb^2 + 1296*nc^2*zb^2 - 4028*nc^4*zb^2 + 168*zb^3 - 
         324*nc^2*zb^3 + 1026*nc^4*zb^3)*Log[\[Kappa]])/
       (384*nc^2*(-1 + zb)) - ((20 - 114*nc^2 + 255*nc^4 - 24*zb + 
         180*nc^2*zb - 414*nc^4*zb + 8*zb^2 - 132*nc^2*zb^2 + 318*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*(-(-30 - 125*nc^2 + 96*zb - 96*zb^2 + 160*nc^2*zb^2)/(576*nc) - 
        ((-18 + 5*nc^2 + 36*zb - 42*nc^2*zb - 36*zb^2 + 74*nc^2*zb^2)*
          Log[\[Kappa]])/(192*nc))) + G[1, 1, 0, zb]*
     (-(-11547 + 10656*nc^2 - 242867*nc^4 - 123*Pi^2 + 918*nc^2*Pi^2 - 
         5289*nc^4*Pi^2 + 25767*zb - 71214*nc^2*zb + 453127*nc^4*zb - 
         138*Pi^2*zb + 2076*nc^2*Pi^2*zb + 1146*nc^4*Pi^2*zb - 16038*zb^2 + 
         68040*nc^2*zb^2 - 263450*nc^4*zb^2 - 96*Pi^2*zb^2 - 
         3600*nc^2*Pi^2*zb^2 + 5244*nc^4*Pi^2*zb^2)/(6912*nc^2) + 
      ((282 - 2420*nc^2 + 3959*nc^4 - 456*zb + 4960*nc^2*zb - 9326*nc^4*zb + 
         264*zb^2 - 3212*nc^2*zb^2 + 6150*nc^4*zb^2)*Log[\[Kappa]])/
       (384*nc^2) - ((25 - 274*nc^2 + 595*nc^4 - 50*zb + 364*nc^2*zb - 
         558*nc^4*zb + 80*zb^2 - 328*nc^2*zb^2 + 140*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(128*nc^2) + 
      nf*((1280 - 1157*nc^2 + 3*Pi^2 - 3*nc^2*Pi^2 - 1393*zb + 1647*nc^2*zb - 
          6*Pi^2*zb + 6*nc^2*Pi^2*zb + 890*zb^2 - 1262*nc^2*zb^2)/(576*nc) - 
        ((-28 - 45*nc^2 - 4*zb + 70*nc^2*zb - 52*zb^2 + 50*nc^2*zb^2)*
          Log[\[Kappa]])/(192*nc) - ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*
          Log[\[Kappa]]^2)/(32*nc))) + G[1, 1, 1, zb]*
     ((-43461 + 66904*nc^2 - 843411*nc^4 + 426*Pi^2 - 1452*nc^2*Pi^2 - 
        11670*nc^4*Pi^2 + 72612*zb - 180740*nc^2*zb + 1520080*nc^4*zb - 
        1380*Pi^2*zb + 12264*nc^2*Pi^2*zb - 756*nc^4*Pi^2*zb - 27972*zb^2 + 
        127404*nc^2*zb^2 - 843920*nc^4*zb^2 + 144*Pi^2*zb^2 - 
        15216*nc^2*Pi^2*zb^2 + 17760*nc^4*Pi^2*zb^2)/(13824*nc^2) - 
      ((1389 - 4890*nc^2 + 1173*nc^4 - 1668*zb + 7032*nc^2*zb - 
         6484*nc^4*zb + 276*zb^2 - 3320*nc^2*zb^2 + 5060*nc^4*zb^2)*
        Log[\[Kappa]])/(768*nc^2) + ((17 - 149*nc^2 + 184*nc^4 - 36*zb + 
         260*nc^2*zb - 288*nc^4*zb + 45*zb^2 - 252*nc^2*zb^2 + 207*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(32*nc^2) + 
      nf*(-(9163 - 8031*nc^2 + 54*Pi^2 - 54*nc^2*Pi^2 - 11156*zb + 
           13180*nc^2*zb - 108*Pi^2*zb + 108*nc^2*Pi^2*zb + 7740*zb^2 - 
           10580*nc^2*zb^2)/(3456*nc) + 
        ((41 - 149*nc^2 - 112*zb + 216*nc^2*zb - 36*zb^2 + 36*nc^2*zb^2)*
          Log[\[Kappa]])/(192*nc) + (3*(-1 + nc)*(1 + nc)*(-1 + 2*zb)*
          Log[\[Kappa]]^2)/(32*nc))) + 
    G[2, zb]*(((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, zb])/
       (32*nc^2) + ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[0, 0, 0, 1, zb])/(32*nc^2) - (3*(12 - 14*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[0, 0, 0, 2, zb])/(32*nc^2) + 
      ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 0, zb])/(16*nc^2) + 
      ((-7 + nc^2)*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 1, zb])/
       (32*nc^2) - (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        G[0, 0, 1, 2, zb])/(16*nc^2) - (3*(12 - 14*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[0, 0, 2, 0, zb])/(32*nc^2) - 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, 1, zb])/
       (16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[0, 0, 2, 2, zb])/(32*nc^2) + ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[0, 1, 0, 0, zb])/(8*nc^2) + ((5 - 2*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[0, 1, 0, 1, zb])/(16*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 2, zb])/(4*nc^2) - 
      ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, zb])/
       (32*nc^2) - ((1 + nc^2)*(-3 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[0, 1, 1, 1, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*G[0, 1, 1, 2, zb])/(16*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 0, zb])/(4*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 1, zb])/
       (16*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 2, zb])/
       (16*nc^2) - (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[0, 2, 0, 0, zb])/(32*nc^2) - (15*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[0, 2, 0, 1, zb])/(16*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 0, 2, zb])/
       (32*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        G[0, 2, 1, 0, zb])/(4*nc^2) + (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*G[0, 2, 1, 1, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 1, 2, zb])/(16*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 0, zb])/
       (32*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 1, zb])/
       (16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 2, zb])/
       32 - ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 0, 0, zb])/(16*nc^2) + ((8 - 7*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[1, 0, 0, 1, zb])/(32*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 0, 2, zb])/(16*nc^2) - ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 1, 0, zb])/(32*nc^2) - ((-1 + nc)*(1 + nc)*(1 + nc^2)*
        (1 - 2*zb + 2*zb^2)*G[1, 0, 1, 1, zb])/(32*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 0, 1, 2, zb])/(8*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 2, 0, zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[1, 0, 2, 1, zb])/(8*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 0, 2, 2, zb])/
       (16*nc^2) + ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 1, 0, 0, zb])/(16*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 1, 0, 2, zb])/(16*nc^2) - 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, 1, zb])/32 + 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, 2, zb])/32 - 
      (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, 0, zb])/
       (16*nc^2) + (81*nc^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, 1, zb])/32 - 
      (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, 2, zb])/
       (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 0, 0, zb])/(16*nc^2) + (3*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[1, 2, 0, 1, zb])/(8*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 2, 0, 2, zb])/
       (16*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 1, 0, zb])/(16*nc^2) + (81*nc^2*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 1, 1, zb])/32 - (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 1, 2, zb])/(32*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 2, 2, 0, zb])/(16*nc^2) - 
      (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, 1, zb])/
       (32*nc^2) + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, 2, zb])/
       32 - (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 0, 0, 0, zb])/
       (32*nc^2) - (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        G[2, 0, 0, 1, zb])/(16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[2, 0, 0, 2, zb])/(32*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, 0, zb])/(4*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, 1, zb])/
       (16*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, 2, zb])/
       (16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[2, 0, 2, 0, zb])/(32*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 0, 2, 1, zb])/(16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 0, 2, 2, zb])/32 + (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*G[2, 1, 0, 0, zb])/(16*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[2, 1, 0, 1, zb])/(8*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 1, 0, 2, zb])/
       (16*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 1, 0, zb])/(16*nc^2) + (81*nc^2*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 1, 1, zb])/32 - (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 1, 2, zb])/(32*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[2, 1, 2, 0, zb])/(16*nc^2) - 
      (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 1, 2, 1, zb])/
       (32*nc^2) + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 1, 2, 2, zb])/
       32 + (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 0, zb])/
       (32*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 1, zb])/
       (16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 2, zb])/
       32 - (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 2, 1, 0, zb])/
       (16*nc^2) - (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
        G[2, 2, 1, 1, zb])/(32*nc^2) + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 2, 1, 2, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 2, 2, 0, zb])/32 + (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 2, 2, 1, zb])/32 + G[1, 1, 1, zb]*
       ((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - (-4 + 12*nc^2 - 107*nc^4 + 
          16*zb - 24*nc^2*zb + 2*nc^4*zb - 12*zb^2 + 12*nc^2*zb^2 + 
          6*nc^4*zb^2)/(128*nc^2) - (81*nc^2*(1 - 2*zb + 2*zb^2)*
          Log[\[Kappa]])/32) + G[2, 2, 2, zb]*
       ((9*nc^2*(-11 - 2*zb + 2*zb^2))/64 + (9*nc*nf*(1 - 2*zb + 2*zb^2))/
         32 + (81*nc^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/16) + 
      G[0, 0, 1, zb]*(-((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) + 
        (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
          57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2) - 
        (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (16*nc^2)) + G[0, 1, 0, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (96*nc) + (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 
          22*nc^4*zb + 96*zb^2 - 48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2) - 
        (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(4*nc^2)) + 
      G[1, 0, 1, zb]*(-((-1 + zb)*(-1 - 2*nc^4 + 11*zb - 8*nc^2*zb + 
            3*nc^4*zb))/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
          Log[\[Kappa]])/(8*nc^2)) + G[1, 0, 2, zb]*
       (-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[1, 2, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[1, 1, 0, zb]*(-((-1 + zb)*(3*nc^2 + 4*zb - 11*nc^2*zb + 4*nc^4*zb))/
         (32*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
          Log[\[Kappa]])/(16*nc^2)) + G[1, 0, 0, zb]*
       (((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 72*zb - 2*nc^2*zb - 72*zb^2 + 
           2*nc^2*zb^2))/(192*nc^2) + (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[0, 2, 2, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 0, 2, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 2, 0, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[1, 2, 2, zb]*((-3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 1, 2, zb]*((-3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 2, 1, zb]*((-3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[0, 1, 1, zb]*((nc*nf*(1 - 2*zb + 2*zb^2))/48 - 
        (9 + 13*nc^4 - 90*zb + 48*nc^2*zb - 2*nc^4*zb + 90*zb^2 - 
          30*nc^2*zb^2 + 2*nc^4*zb^2)/(192*nc^2) + 
        (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (16*nc^2)) + G[0, 1, 2, zb]*(((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (32*nc) - (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 
          24*zb^2 - 6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[0, 2, 1, zb]*(((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 0, 1, zb]*(((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[0, 0, 0, zb]*(-((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) - 
        (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 288*zb^2 + 
          236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2) - 
        (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[0, 0, 2, zb]*(((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (64*nc) + (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
          48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[0, 2, 0, zb]*(((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (64*nc) + (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
          48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[2, 0, 0, zb]*(((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (64*nc) + (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
          48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[1, 1, 2, zb]*((9*nc*nf*(1 - 2*zb + 2*zb^2))/64 + 
        (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
           32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2) + 
        (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[1, 2, 1, zb]*((9*nc*nf*(1 - 2*zb + 2*zb^2))/64 + 
        (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
           32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2) + 
        (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[2, 1, 1, zb]*((9*nc*nf*(1 - 2*zb + 2*zb^2))/64 + 
        (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
           32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2) + 
        (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[1, 1, zb]*
       (-(-2 - 36*nc^2 - 101*nc^4 - 4*Pi^2 + 32*nc^2*Pi^2 + 17*nc^4*Pi^2 + 
           22*zb + 4*nc^2*zb + 174*nc^4*zb + 8*Pi^2*zb - 64*nc^2*Pi^2*zb - 
           34*nc^4*Pi^2*zb - 20*zb^2 + 32*nc^2*zb^2 - 140*nc^4*zb^2 - 
           8*Pi^2*zb^2 + 64*nc^2*Pi^2*zb^2 + 34*nc^4*Pi^2*zb^2)/(128*nc^2) + 
        (3*(33*nc^4 - 16*zb + 32*nc^2*zb - 10*nc^4*zb + 16*zb^2 - 
           32*nc^2*zb^2 + 10*nc^4*zb^2)*Log[\[Kappa]])/(128*nc^2) - 
        (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/
         (64*nc^2) + nf*(-(nc*(5 - 16*zb + 16*zb^2))/64 - 
          (9*nc*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/64)) + 
      G[1, 0, zb]*(-(9 + 58*nc^2 - 85*nc^4 - 3*Pi^2 - 12*nc^2*Pi^2 + 
           21*nc^4*Pi^2 - 81*zb - 47*nc^2*zb + 146*nc^4*zb + 6*Pi^2*zb + 
           24*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 72*zb^2 + 56*nc^2*zb^2 - 
           128*nc^4*zb^2 - 6*Pi^2*zb^2 - 24*nc^2*Pi^2*zb^2 + 
           42*nc^4*Pi^2*zb^2)/(576*nc^2) - ((-1 + nc)*(1 + nc)*
          (-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 2*nc^2*zb^2)*
          Log[\[Kappa]])/(64*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(32*nc^2) + 
        nf*(-((-1 + nc)*(1 + nc)*(5 - 16*zb + 16*zb^2))/(288*nc) - 
          ((-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc))) + 
      G[0, 0, zb]*((108 + 608*nc^2 - 103*nc^4 - 84*Pi^2 - 36*nc^2*Pi^2 + 
          21*nc^4*Pi^2 - 252*zb - 1240*nc^2*zb + 164*nc^4*zb + 168*Pi^2*zb + 
          72*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 144*zb^2 + 1168*nc^2*zb^2 - 
          128*nc^4*zb^2 - 168*Pi^2*zb^2 - 72*nc^2*Pi^2*zb^2 + 
          42*nc^4*Pi^2*zb^2)/(1152*nc^2) + 
        ((88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
           32*nc^2*zb^2 + 2*nc^4*zb^2)*Log[\[Kappa]])/(128*nc^2) + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/
         (64*nc^2) + nf*(((-8 + nc^2)*(5 - 16*zb + 16*zb^2))/(576*nc) + 
          ((-8 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
      G[0, 2, zb]*(-(36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
           21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
           12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
           128*nc^4*zb^2 - 48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 
           42*nc^4*Pi^2*zb^2)/(384*nc^2) - 
        (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(-((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
      G[2, 0, zb]*(-(36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
           21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
           12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
           128*nc^4*zb^2 - 48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 
           42*nc^4*Pi^2*zb^2)/(384*nc^2) - 
        (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(-((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
      G[0, 1, zb]*(-(54 + 246*nc^2 + 58*nc^4 - 21*Pi^2 - 42*nc^2*Pi^2 + 
           9*nc^4*Pi^2 - 144*zb - 429*nc^2*zb - 173*nc^4*zb + 42*Pi^2*zb + 
           84*nc^2*Pi^2*zb - 18*nc^4*Pi^2*zb + 90*zb^2 + 384*nc^2*zb^2 + 
           182*nc^4*zb^2 - 42*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 
           18*nc^4*Pi^2*zb^2)/(576*nc^2) - 
        ((33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
           6*nc^2*zb^2 + 22*nc^4*zb^2)*Log[\[Kappa]])/(64*nc^2) + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(32*nc^2) + 
        nf*(((3 + nc^2)*(5 - 16*zb + 16*zb^2))/(288*nc) + 
          ((3 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc))) + 
      G[1, 2, zb]*((36 + 26*nc^2 - 479*nc^4 - 24*Pi^2 + 54*nc^2*Pi^2 + 
          105*nc^4*Pi^2 - 36*zb - 148*nc^2*zb + 784*nc^4*zb + 48*Pi^2*zb - 
          108*nc^2*Pi^2*zb - 210*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
          640*nc^4*zb^2 - 48*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2 + 
          210*nc^4*Pi^2*zb^2)/(384*nc^2) + 
        (3*(-2 + 5*nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 + 
        (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(((-2 + 5*nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (3*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
      G[2, 1, zb]*((36 + 26*nc^2 - 479*nc^4 - 24*Pi^2 + 54*nc^2*Pi^2 + 
          105*nc^4*Pi^2 - 36*zb - 148*nc^2*zb + 784*nc^4*zb + 48*Pi^2*zb - 
          108*nc^2*Pi^2*zb - 210*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
          640*nc^4*zb^2 - 48*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2 + 
          210*nc^4*Pi^2*zb^2)/(384*nc^2) + 
        (3*(-2 + 5*nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 + 
        (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(((-2 + 5*nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (3*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc)))) + 
    (Log[\[Kappa]]^2*(1971 - 14204*nc^2 + 13961*nc^4 - 270*Pi^2 + 
       1128*nc^2*Pi^2 - 1122*nc^4*Pi^2 - 16227*zb + 114876*nc^2*zb + 
       66471*nc^4*zb + 1422*Pi^2*zb - 7920*nc^2*Pi^2*zb + 
       15354*nc^4*Pi^2*zb + 35208*zb^2 - 210068*nc^2*zb^2 - 90556*nc^4*zb^2 - 
       2664*Pi^2*zb^2 + 13512*nc^2*Pi^2*zb^2 - 25152*nc^4*Pi^2*zb^2 - 
       20952*zb^3 + 110420*nc^2*zb^3 + 39916*nc^4*zb^3 + 1512*Pi^2*zb^3 - 
       7008*nc^2*Pi^2*zb^3 + 11976*nc^4*Pi^2*zb^3 - 4320*Zeta[3] + 
       14688*nc^2*Zeta[3] - 16416*nc^4*Zeta[3] + 12960*zb*Zeta[3] - 
       44064*nc^2*zb*Zeta[3] + 49248*nc^4*zb*Zeta[3] - 17280*zb^2*Zeta[3] + 
       58752*nc^2*zb^2*Zeta[3] - 65664*nc^4*zb^2*Zeta[3] + 
       8640*zb^3*Zeta[3] - 29376*nc^2*zb^3*Zeta[3] + 
       32832*nc^4*zb^3*Zeta[3]))/(27648*nc^2*(-1 + zb)) + 
    (Log[\[Kappa]]*(50625 - 490700*nc^2 + 890795*nc^4 - 19710*Pi^2 + 
       93240*nc^2*Pi^2 - 110010*nc^4*Pi^2 + 2844*Pi^4 - 2412*nc^2*Pi^4 - 
       648*nc^4*Pi^4 - 435375*zb + 2061300*nc^2*zb - 36649605*nc^4*zb + 
       162270*Pi^2*zb - 479520*nc^2*Pi^2*zb + 900450*nc^4*Pi^2*zb - 
       8532*Pi^4*zb + 7236*nc^2*Pi^4*zb + 1944*nc^4*Pi^4*zb + 1064340*zb^2 - 
       4493960*nc^2*zb^2 + 62620100*nc^4*zb^2 - 282420*Pi^2*zb^2 + 
       870480*nc^2*Pi^2*zb^2 - 1598700*nc^4*Pi^2*zb^2 + 11376*Pi^4*zb^2 - 
       9648*nc^2*Pi^4*zb^2 - 2592*nc^4*Pi^4*zb^2 - 679590*zb^3 + 
       2929120*nc^2*zb^3 - 31907690*nc^4*zb^3 + 139860*Pi^2*zb^3 - 
       472200*nc^2*Pi^2*zb^3 + 832740*nc^4*Pi^2*zb^3 - 5688*Pi^4*zb^3 + 
       4824*nc^2*Pi^4*zb^3 + 1296*nc^4*Pi^4*zb^3 - 291600*Zeta[3] + 
       574560*nc^2*Zeta[3] - 179280*nc^4*Zeta[3] + 1250640*zb*Zeta[3] - 
       3136320*nc^2*zb*Zeta[3] + 5721840*nc^4*zb*Zeta[3] - 
       1892160*zb^2*Zeta[3] + 5564160*nc^2*zb^2*Zeta[3] - 
       9504000*nc^4*zb^2*Zeta[3] + 933120*zb^3*Zeta[3] - 
       3071520*nc^2*zb^3*Zeta[3] + 4410720*nc^4*zb^3*Zeta[3]))/
     (829440*nc^2*(-1 + zb)) + G[2, 2, zb]*
     ((3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, zb])/
       (32*nc^2) + (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, zb])/
       (16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, zb])/
       (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, zb])/
       (4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[0, 1, 1, zb])/(16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[0, 1, 2, zb])/(16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[0, 2, 0, zb])/(32*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 1, zb])/(16*nc^2) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, zb])/32 - 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 0, zb])/
       (16*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 0, 1, zb])/
       (8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 2, zb])/(16*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 1, 0, zb])/(16*nc^2) - 
      (81*nc^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, zb])/32 + 
      (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, zb])/
       (32*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 0, zb])/(16*nc^2) + (9*(-2 + 4*nc^2 + 7*nc^4)*
        (1 - 2*zb + 2*zb^2)*G[1, 2, 1, zb])/(32*nc^2) - 
      (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, zb])/32 - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 0, 0, zb])/(32*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, zb])/(16*nc^2) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 2, zb])/32 + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 1, 0, zb])/
       (16*nc^2) + (9*(-2 + 4*nc^2 + 7*nc^4)*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 1, zb])/(32*nc^2) - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 2, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 2, 0, zb])/32 - (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 2, 1, zb])/32 + ((36 + 103*nc^2 - 24*Pi^2 - 21*nc^2*Pi^2 - 
         36*zb - 164*nc^2*zb + 48*Pi^2*zb + 42*nc^2*Pi^2*zb + 128*nc^2*zb^2 - 
         48*Pi^2*zb^2 - 42*nc^2*Pi^2*zb^2)*Log[\[Kappa]])/64 - 
      (9*nc^2*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/128 - 
      (27*nc^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/32 + 
      nf*(-(-36 + 2*nc^2 + 24*Pi^2 + 3*nc^2*Pi^2 + 36*zb - 136*nc^2*zb - 
           48*Pi^2*zb - 6*nc^2*Pi^2*zb + 172*nc^2*zb^2 + 48*Pi^2*zb^2 + 
           6*nc^2*Pi^2*zb^2)/(576*nc) - (nc*(5 - 16*zb + 16*zb^2)*
          Log[\[Kappa]])/32 - (9*nc*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/
         64) + (36 + 808*nc^2 + 264*Pi^2 + 33*nc^2*Pi^2 - 252*zb - 
        2564*nc^2*zb - 240*Pi^2*zb + 186*nc^2*Pi^2*zb + 2312*nc^2*zb^2 + 
        240*Pi^2*zb^2 - 186*nc^2*Pi^2*zb^2 - 972*nc^2*Zeta[3] + 
        1944*nc^2*zb*Zeta[3] - 1944*nc^2*zb^2*Zeta[3])/1152) + 
    G[2, zb]^2*(((-36 - 103*nc^2 + 24*Pi^2 + 21*nc^2*Pi^2 + 36*zb + 
         164*nc^2*zb - 48*Pi^2*zb - 42*nc^2*Pi^2*zb - 128*nc^2*zb^2 + 
         48*Pi^2*zb^2 + 42*nc^2*Pi^2*zb^2)*Log[\[Kappa]])/128 + 
      (9*nc^2*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/256 + 
      (27*nc^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/64 + 
      nf*((-36 + 2*nc^2 + 24*Pi^2 + 3*nc^2*Pi^2 + 36*zb - 136*nc^2*zb - 
          48*Pi^2*zb - 6*nc^2*Pi^2*zb + 172*nc^2*zb^2 + 48*Pi^2*zb^2 + 
          6*nc^2*Pi^2*zb^2)/(1152*nc) + (nc*(5 - 16*zb + 16*zb^2)*
          Log[\[Kappa]])/64 + (9*nc*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/
         128) + (-36 - 808*nc^2 - 264*Pi^2 - 33*nc^2*Pi^2 + 252*zb + 
        2564*nc^2*zb + 240*Pi^2*zb - 186*nc^2*Pi^2*zb - 2312*nc^2*zb^2 - 
        240*Pi^2*zb^2 + 186*nc^2*Pi^2*zb^2 + 972*nc^2*Zeta[3] - 
        1944*nc^2*zb*Zeta[3] + 1944*nc^2*zb^2*Zeta[3])/2304) + 
    G[1, 2, zb]*((-3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[0, 0, 0, zb])/(32*nc^2) - (15*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[0, 0, 1, zb])/(16*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, zb])/(32*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, zb])/(4*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb])/
       (16*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, zb])/
       (16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 0, zb])/
       (32*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 1, zb])/
       (16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, zb])/32 + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 0, zb])/
       (16*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 0, 1, zb])/
       (8*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 2, zb])/(16*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 1, 0, zb])/(16*nc^2) - 
      (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, zb])/16 + 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        G[1, 1, 2, zb])/(16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 2, 0, zb])/(16*nc^2) + 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 1, zb])/(16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[2, 0, 0, zb])/(32*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, zb])/(16*nc^2) - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 2, zb])/32 - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 1, 0, zb])/
       (16*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 - 2*zb + 2*zb^2)*G[2, 1, 1, zb])/(16*nc^2) - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, zb])/32 + 
      (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, zb])/32 + 
      ((-36 - 242*nc^2 - 139*nc^4 + 24*Pi^2 + 90*nc^2*Pi^2 + 21*nc^4*Pi^2 + 
         36*zb + 364*nc^2*zb + 200*nc^4*zb - 48*Pi^2*zb - 180*nc^2*Pi^2*zb - 
         42*nc^4*Pi^2*zb - 256*nc^2*zb^2 - 128*nc^4*zb^2 + 48*Pi^2*zb^2 + 
         180*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)*Log[\[Kappa]])/(384*nc^2) + 
      (3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/256 + 
      (9*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/64 + 
      G[2, 1, zb]*((3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/32 + 
        (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(16*nc) + 
        (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/8) + 
      G[2, 0, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 2, zb]*((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      nf*(-(-4 + 70*nc^2 - 90*Pi^2 + 9*nc^2*Pi^2 + 308*zb + 100*nc^2*zb + 
           180*Pi^2*zb - 18*nc^2*Pi^2*zb - 416*zb^2 - 172*nc^2*zb^2 - 
           180*Pi^2*zb^2 + 18*nc^2*Pi^2*zb^2)/(3456*nc) + 
        ((2 + nc^2)*(5 - 16*zb + 16*zb^2)*Log[\[Kappa]])/(192*nc) + 
        (3*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(128*nc)) + 
      (-108 - 1400*nc^2 - 448*nc^4 - 72*Pi^2 - 882*nc^2*Pi^2 - 45*nc^4*Pi^2 - 
        324*zb + 4552*nc^2*zb + 2492*nc^4*zb + 684*nc^2*Pi^2*zb - 
        90*nc^4*Pi^2*zb + 648*zb^2 - 4120*nc^2*zb^2 - 2312*nc^4*zb^2 + 
        72*Pi^2*zb^2 - 792*nc^2*Pi^2*zb^2 + 234*nc^4*Pi^2*zb^2 + 
        648*Zeta[3] + 1296*nc^2*Zeta[3] - 324*nc^4*Zeta[3] - 
        1296*zb*Zeta[3] - 2592*nc^2*zb*Zeta[3] + 648*nc^4*zb*Zeta[3] + 
        1296*zb^2*Zeta[3] + 2592*nc^2*zb^2*Zeta[3] - 648*nc^4*zb^2*Zeta[3])/
       (6912*nc^2)) + G[2, 0, zb]*((27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 1, 1, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 1, 2, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 1, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 2, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 1, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 2, zb])/32 + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 2, 1, zb])/32 - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 2, 2, zb])/32 + ((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 
         6*nc^2*Pi^2 + 21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 
         48*Pi^2*zb - 12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
         128*nc^4*zb^2 - 48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 
         42*nc^4*Pi^2*zb^2)*Log[\[Kappa]])/(384*nc^2) + 
      (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/256 + 
      (9*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/64 + 
      G[2, 1, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 2, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      nf*((-148 + 2*nc^2 + 54*Pi^2 + 3*nc^2*Pi^2 + 452*zb - 136*nc^2*zb - 
          108*Pi^2*zb - 6*nc^2*Pi^2*zb - 416*zb^2 + 172*nc^2*zb^2 + 
          108*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2)/(3456*nc) + 
        ((-2 + nc^2)*(5 - 16*zb + 16*zb^2)*Log[\[Kappa]])/(192*nc) + 
        (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(128*nc)) + 
      (432 + 2012*nc^2 - 808*nc^4 + 54*Pi^2 - 648*nc^2*Pi^2 - 33*nc^4*Pi^2 - 
        324*zb - 4840*nc^2*zb + 2564*nc^4*zb + 108*Pi^2*zb + 
        1152*nc^2*Pi^2*zb - 186*nc^4*Pi^2*zb - 648*zb^2 + 4120*nc^2*zb^2 - 
        2312*nc^4*zb^2 - 72*Pi^2*zb^2 - 1008*nc^2*Pi^2*zb^2 + 
        186*nc^4*Pi^2*zb^2 - 648*Zeta[3] - 2592*nc^2*Zeta[3] + 
        972*nc^4*Zeta[3] + 1296*zb*Zeta[3] + 5184*nc^2*zb*Zeta[3] - 
        1944*nc^4*zb*Zeta[3] - 1296*zb^2*Zeta[3] - 5184*nc^2*zb^2*Zeta[3] + 
        1944*nc^4*zb^2*Zeta[3])/(6912*nc^2)) + 
    G[0, 2, zb]*((27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 1, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 1, 1, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 1, 2, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 1, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, zb])/32 + 
      ((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 21*nc^4*Pi^2 - 
         36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 12*nc^2*Pi^2*zb - 
         42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 128*nc^4*zb^2 - 48*Pi^2*zb^2 + 
         12*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)*Log[\[Kappa]])/(384*nc^2) + 
      (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/256 + 
      (9*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/64 + 
      G[1, 2, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 1, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[1, 1, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 2, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      nf*((-148 + 2*nc^2 + 54*Pi^2 + 3*nc^2*Pi^2 + 452*zb - 136*nc^2*zb - 
          108*Pi^2*zb - 6*nc^2*Pi^2*zb - 416*zb^2 + 172*nc^2*zb^2 + 
          108*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2)/(3456*nc) + 
        ((-2 + nc^2)*(5 - 16*zb + 16*zb^2)*Log[\[Kappa]])/(192*nc) + 
        (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(128*nc)) + 
      (432 + 2012*nc^2 - 808*nc^4 + 54*Pi^2 - 648*nc^2*Pi^2 - 33*nc^4*Pi^2 - 
        324*zb - 4840*nc^2*zb + 2564*nc^4*zb + 108*Pi^2*zb + 
        1152*nc^2*Pi^2*zb - 186*nc^4*Pi^2*zb - 648*zb^2 + 4120*nc^2*zb^2 - 
        2312*nc^4*zb^2 - 72*Pi^2*zb^2 - 1008*nc^2*Pi^2*zb^2 + 
        186*nc^4*Pi^2*zb^2 - 648*Zeta[3] - 2592*nc^2*Zeta[3] + 
        972*nc^4*Zeta[3] + 1296*zb*Zeta[3] + 5184*nc^2*zb*Zeta[3] - 
        1944*nc^4*zb*Zeta[3] - 1296*zb^2*Zeta[3] - 5184*nc^2*zb^2*Zeta[3] + 
        1944*nc^4*zb^2*Zeta[3])/(6912*nc^2)) + 
    G[1, zb]^2*(-((-1 + nc)*(1 + nc)*(-18 - 85*nc^2 + 12*Pi^2 + 
          21*nc^2*Pi^2 + 18*zb + 146*nc^2*zb - 24*Pi^2*zb - 42*nc^2*Pi^2*zb - 
          128*nc^2*zb^2 + 24*Pi^2*zb^2 + 42*nc^2*Pi^2*zb^2)*Log[\[Kappa]])/
       (192*nc^2) - (3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2)*
        Log[\[Kappa]]^2)/128 - (9*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        Log[\[Kappa]]^3)/32 + 
      nf*(-(-56 + 38*nc^2 - 9*Pi^2 + 9*nc^2*Pi^2 + 208*zb - 154*nc^2*zb + 
           18*Pi^2*zb - 18*nc^2*Pi^2*zb - 208*zb^2 + 172*nc^2*zb^2 - 
           18*Pi^2*zb^2 + 18*nc^2*Pi^2*zb^2)/(1728*nc) - 
        ((-1 + nc)*(1 + nc)*(5 - 16*zb + 16*zb^2)*Log[\[Kappa]])/(96*nc) - 
        (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(64*nc)) - 
      (54 + 646*nc^2 - 988*nc^4 + 36*Pi^2 + 45*nc^2*Pi^2 - 27*nc^4*Pi^2 + 
        162*zb - 1898*nc^2*zb + 2600*nc^4*zb + 18*nc^2*Pi^2*zb - 
        234*nc^4*Pi^2*zb - 324*zb^2 + 2060*nc^2*zb^2 - 2312*nc^4*zb^2 - 
        36*Pi^2*zb^2 + 36*nc^2*Pi^2*zb^2 + 162*nc^4*Pi^2*zb^2 - 324*Zeta[3] - 
        648*nc^2*Zeta[3] + 1620*nc^4*Zeta[3] + 648*zb*Zeta[3] + 
        1296*nc^2*zb*Zeta[3] - 3240*nc^4*zb*Zeta[3] - 648*zb^2*Zeta[3] - 
        1296*nc^2*zb^2*Zeta[3] + 3240*nc^4*zb^2*Zeta[3])/(3456*nc^2)) + 
    nf*(-((-323 + 431*nc^2 + 12*Pi^2 - 24*nc^2*Pi^2 - 1881*zb - 459*nc^2*zb - 
          36*Pi^2*zb + 72*nc^2*Pi^2*zb + 436*zb^2 + 3452*nc^2*zb^2 + 
          48*Pi^2*zb^2 - 96*nc^2*Pi^2*zb^2 + 1512*zb^3 - 3328*nc^2*zb^3 - 
          24*Pi^2*zb^3 + 48*nc^2*Pi^2*zb^3)*Log[\[Kappa]]^2)/
       (6912*nc*(-1 + zb)) + ((69 - 69*nc^2 - 237*zb + 405*nc^2*zb + 
         474*zb^2 - 750*nc^2*zb^2 - 322*zb^3 + 446*nc^2*zb^3)*
        Log[\[Kappa]]^3)/(3456*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^4)/(288*nc) + 
      (124605 - 832365*nc^2 - 22110*Pi^2 + 39270*nc^2*Pi^2 + 936*Pi^4 - 
        5184*nc^2*Pi^4 + 12668325*zb - 3440325*nc^2*zb - 195930*Pi^2*zb - 
        48510*nc^2*Pi^2*zb - 2808*Pi^4*zb + 15552*nc^2*Pi^4*zb - 
        11451390*zb^2 - 3084450*nc^2*zb^2 + 85080*Pi^2*zb^2 + 
        321960*nc^2*Pi^2*zb^2 + 3744*Pi^4*zb^2 - 20736*nc^2*Pi^4*zb^2 - 
        373700*zb^3 + 6576340*nc^2*zb^3 + 109920*Pi^2*zb^3 - 
        304080*nc^2*Pi^2*zb^3 - 1872*Pi^4*zb^3 + 10368*nc^2*Pi^4*zb^3 - 
        559440*Zeta[3] - 2160*nc^2*Zeta[3] + 1717200*zb*Zeta[3] - 
        265680*nc^2*zb*Zeta[3] - 2613600*zb^2*Zeta[3] + 
        704160*nc^2*zb^2*Zeta[3] + 1490400*zb^3*Zeta[3] - 
        505440*nc^2*zb^3*Zeta[3])/(3732480*nc*(-1 + zb)) - 
      (Log[\[Kappa]]*(-2689 + 7513*nc^2 + 234*Pi^2 - 474*nc^2*Pi^2 - 
         13113*zb - 38943*nc^2*zb - 882*Pi^2*zb + 2610*nc^2*Pi^2*zb - 
         25924*zb^2 + 112468*nc^2*zb^2 + 2124*Pi^2*zb^2 - 
         4740*nc^2*Pi^2*zb^2 + 47806*zb^3 - 86542*nc^2*zb^3 - 
         1572*Pi^2*zb^3 + 2796*nc^2*Pi^2*zb^3 + 3456*Zeta[3] + 
         1728*nc^2*Zeta[3] - 10368*zb*Zeta[3] - 5184*nc^2*zb*Zeta[3] + 
         13824*zb^2*Zeta[3] + 6912*nc^2*zb^2*Zeta[3] - 6912*zb^3*Zeta[3] - 
         3456*nc^2*zb^3*Zeta[3]))/(41472*nc*(-1 + zb))) + 
    G[2, 1, zb]*((-3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[0, 0, 0, zb])/(32*nc^2) - (15*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[0, 0, 1, zb])/(16*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, zb])/(32*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, zb])/(4*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, zb])/
       (16*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, zb])/
       (16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 0, zb])/
       (32*nc^2) + (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 1, zb])/
       (16*nc^2) - (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, zb])/32 + 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 0, zb])/
       (16*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 0, 1, zb])/
       (8*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 2, zb])/(16*nc^2) - (3*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 1, 0, zb])/(16*nc^2) - 
      (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, zb])/16 + 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        G[1, 1, 2, zb])/(16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 2, 0, zb])/(16*nc^2) + 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 1, zb])/(16*nc^2) + (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[2, 0, 0, zb])/(32*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, zb])/(16*nc^2) - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 2, zb])/32 - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 1, 0, zb])/
       (16*nc^2) + (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 - 2*zb + 2*zb^2)*G[2, 1, 1, zb])/(16*nc^2) - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, zb])/32 + 
      (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, zb])/32 + 
      ((-2268 + 4254*nc^2 + 6001*nc^4 - 102*Pi^2 - 420*nc^2*Pi^2 + 
         177*nc^4*Pi^2 + 4248*zb - 10494*nc^2*zb - 11765*nc^4*zb + 
         282*Pi^2*zb + 1140*nc^2*Pi^2*zb - 339*nc^4*Pi^2*zb - 2448*zb^2 + 
         8736*nc^2*zb^2 + 9080*nc^4*zb^2 - 336*Pi^2*zb^2 - 
         1320*nc^2*Pi^2*zb^2 + 132*nc^4*Pi^2*zb^2 + 468*zb^3 - 
         2496*nc^2*zb^3 - 2340*nc^4*zb^3 + 156*Pi^2*zb^3 + 
         600*nc^2*Pi^2*zb^3 + 30*nc^4*Pi^2*zb^3)*Log[\[Kappa]])/
       (1152*nc^2*(-1 + zb)) + ((-240 + 954*nc^2 - 2649*nc^4 + 504*zb - 
         1806*nc^2*zb + 6443*nc^4*zb - 336*zb^2 + 1080*nc^2*zb^2 - 
         5300*nc^4*zb^2 + 72*zb^3 - 228*nc^2*zb^3 + 1378*nc^4*zb^3)*
        Log[\[Kappa]]^2)/(768*nc^2*(-1 + zb)) + 
      ((-2 + 29*nc^2 - 12*zb - 42*nc^2*zb + 28*zb^2 + 26*nc^2*zb^2)*
        Log[\[Kappa]]^3)/64 + G[2, 2, zb]*
       ((3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      nf*((12 - 2906*nc^2 + 270*Pi^2 + 153*nc^2*Pi^2 - 924*zb + 
          3252*nc^2*zb - 540*Pi^2*zb - 162*nc^2*Pi^2*zb + 1248*zb^2 - 
          680*nc^2*zb^2 + 540*Pi^2*zb^2 + 18*nc^2*Pi^2*zb^2)/(10368*nc) - 
        ((-30 + 185*nc^2 + 96*zb - 192*nc^2*zb - 96*zb^2 + 32*nc^2*zb^2)*
          Log[\[Kappa]])/(576*nc) + ((18 - 31*nc^2 - 36*zb + 30*nc^2*zb + 
           36*zb^2 + 2*nc^2*zb^2)*Log[\[Kappa]]^2)/(384*nc)) - 
      (92124 - 51936*nc^2 + 291640*nc^4 + 180*Pi^2 + 4212*nc^2*Pi^2 - 
        20625*nc^4*Pi^2 - 162540*zb + 179964*nc^2*zb - 583900*nc^4*zb + 
        72*Pi^2*zb - 9036*nc^2*Pi^2*zb + 45243*nc^4*Pi^2*zb + 84456*zb^2 - 
        186072*nc^2*zb^2 + 408472*nc^4*zb^2 - 288*Pi^2*zb^2 + 
        4212*nc^2*Pi^2*zb^2 - 33516*nc^4*Pi^2*zb^2 - 14040*zb^3 + 
        58044*nc^2*zb^3 - 94036*nc^4*zb^3 + 36*Pi^2*zb^3 + 
        612*nc^2*Pi^2*zb^3 + 7842*nc^4*Pi^2*zb^3 + 9504*Zeta[3] + 
        48168*nc^2*Zeta[3] - 20412*nc^4*Zeta[3] - 22464*zb*Zeta[3] - 
        109080*nc^2*zb*Zeta[3] + 45684*nc^4*zb*Zeta[3] + 19872*zb^2*Zeta[3] + 
        86400*nc^2*zb^2*Zeta[3] - 34992*nc^4*zb^2*Zeta[3] - 
        6912*zb^3*Zeta[3] - 25488*nc^2*zb^3*Zeta[3] + 9720*nc^4*zb^3*Zeta[3])/
       (20736*nc^2*(-1 + zb))) + G[0, 1, zb]*
     ((-9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 1, zb])/(16*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 1, 1, zb])/(16*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 1, 2, zb])/(16*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 1, zb])/(16*nc^2) + 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, zb])/(16*nc^2) - 
      ((261 - 3604*nc^2 + 4301*nc^4 + 384*nc^2*Pi^2 - 522*nc^4*Pi^2 - 
         2457*zb + 16632*nc^2*zb - 29661*nc^4*zb - 1152*nc^2*Pi^2*zb + 
         1566*nc^4*Pi^2*zb + 5634*zb^2 - 28132*nc^2*zb^2 + 49634*nc^4*zb^2 + 
         1536*nc^2*Pi^2*zb^2 - 2088*nc^4*Pi^2*zb^2 - 3438*zb^3 + 
         14704*nc^2*zb^3 - 25010*nc^4*zb^3 - 768*nc^2*Pi^2*zb^3 + 
         1044*nc^4*Pi^2*zb^3)*Log[\[Kappa]])/(2304*nc^2*(-1 + zb)) + 
      ((-36 + 518*nc^2 - 471*nc^4 + 288*zb - 2514*nc^2*zb + 4425*nc^4*zb - 
         624*zb^2 + 3920*nc^2*zb^2 - 6996*nc^4*zb^2 + 372*zb^3 - 
         2020*nc^2*zb^3 + 3330*nc^4*zb^3)*Log[\[Kappa]]^2)/
       (768*nc^2*(-1 + zb)) + ((14 + 10*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*
        Log[\[Kappa]]^3)/(192*nc^2) + G[1, 1, zb]*
       (-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 2, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[1, 2, zb]*(((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 1, zb]*(((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) + 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      nf*((-961 + 1375*nc^2 + 270*Pi^2 - 87*nc^2*Pi^2 - 4755*zb - 
          2895*nc^2*zb - 810*Pi^2*zb + 261*nc^2*Pi^2*zb - 268*zb^2 + 
          13174*nc^2*zb^2 + 1080*Pi^2*zb^2 - 348*nc^2*Pi^2*zb^2 + 5216*zb^3 - 
          11366*nc^2*zb^3 - 540*Pi^2*zb^3 + 174*nc^2*Pi^2*zb^3)/
         (10368*nc*(-1 + zb)) - ((79 - 104*nc^2 - 327*zb + 552*nc^2*zb + 
           634*zb^2 - 974*nc^2*zb^2 - 402*zb^3 + 558*nc^2*zb^3)*
          Log[\[Kappa]])/(576*nc*(-1 + zb)) - 
        ((-34 + 33*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(384*nc)) - 
      (7101 - 49972*nc^2 + 53167*nc^4 - 702*Pi^2 + 8424*nc^2*Pi^2 - 
        3048*nc^4*Pi^2 - 68229*zb + 459324*nc^2*zb + 243585*nc^4*zb + 
        5274*Pi^2*zb - 61344*nc^2*Pi^2*zb + 54576*nc^4*Pi^2*zb + 
        146880*zb^2 - 799540*nc^2*zb^2 - 336044*nc^4*zb^2 - 9720*Pi^2*zb^2 + 
        97344*nc^2*Pi^2*zb^2 - 87936*nc^4*Pi^2*zb^2 - 85752*zb^3 + 
        400060*nc^2*zb^3 + 139884*nc^4*zb^3 + 5148*Pi^2*zb^3 - 
        47112*nc^2*Pi^2*zb^3 + 40152*nc^4*Pi^2*zb^3 - 18576*Zeta[3] + 
        81648*nc^2*Zeta[3] - 42552*nc^4*Zeta[3] + 55728*zb*Zeta[3] - 
        244944*nc^2*zb*Zeta[3] + 127656*nc^4*zb*Zeta[3] - 
        74304*zb^2*Zeta[3] + 326592*nc^2*zb^2*Zeta[3] - 
        170208*nc^4*zb^2*Zeta[3] + 37152*zb^3*Zeta[3] - 
        163296*nc^2*zb^3*Zeta[3] + 85104*nc^4*zb^3*Zeta[3])/
       (41472*nc^2*(-1 + zb))) + G[0, 0, zb]*
     ((-9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, zb])/(32*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, zb])/(32*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 2, 1, zb])/(32*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, zb])/(32*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 1, 1, zb])/(32*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 1, 2, zb])/(32*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 2, 1, zb])/(32*nc^2) + 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, zb])/(32*nc^2) + 
      ((513 - 2800*nc^2 + 3647*nc^4 - 108*Pi^2 + 384*nc^2*Pi^2 - 
         372*nc^4*Pi^2 - 3465*zb + 14436*nc^2*zb - 26859*nc^4*zb + 
         324*Pi^2*zb - 1152*nc^2*Pi^2*zb + 1116*nc^4*Pi^2*zb + 6930*zb^2 - 
         25324*nc^2*zb^2 + 45434*nc^4*zb^2 - 432*Pi^2*zb^2 + 
         1536*nc^2*Pi^2*zb^2 - 1488*nc^4*Pi^2*zb^2 - 3978*zb^3 + 
         13288*nc^2*zb^3 - 22958*nc^4*zb^3 + 216*Pi^2*zb^3 - 
         768*nc^2*Pi^2*zb^3 + 744*nc^4*Pi^2*zb^3)*Log[\[Kappa]])/
       (2304*nc^2*(-1 + zb)) - ((-27 + 174*nc^2 - 191*nc^4 + 195*zb - 
         1242*nc^2*zb + 2187*nc^4*zb - 396*zb^2 + 2100*nc^2*zb^2 - 
         3536*nc^4*zb^2 + 228*zb^3 - 1080*nc^2*zb^3 + 1684*nc^4*zb^3)*
        Log[\[Kappa]]^2)/(384*nc^2*(-1 + zb)) - 
      ((4 - 13*nc^2 + 13*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/
       (48*nc^2) + G[1, 1, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (64*nc) - (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
          48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[2, 2, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (64*nc) - (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
          48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[1, 2, zb]*(((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (64*nc) + (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
          48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[2, 1, zb]*(((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (64*nc) + (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
          48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) + 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + nf*(-(-647 + 1471*nc^2 + 54*Pi^2 - 102*nc^2*Pi^2 - 
           6567*zb - 2409*nc^2*zb - 162*Pi^2*zb + 306*nc^2*Pi^2*zb + 
           2638*zb^2 + 12010*nc^2*zb^2 + 216*Pi^2*zb^2 - 408*nc^2*Pi^2*zb^2 + 
           3808*zb^3 - 10784*nc^2*zb^3 - 108*Pi^2*zb^3 + 204*nc^2*Pi^2*zb^3)/
         (10368*nc*(-1 + zb)) + ((49 - 89*nc^2 - 177*zb + 465*nc^2*zb + 
           394*zb^2 - 830*nc^2*zb^2 - 282*zb^3 + 486*nc^2*zb^3)*
          Log[\[Kappa]])/(576*nc*(-1 + zb)) + 
        ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(96*nc)) + 
      (9099 - 32456*nc^2 + 48277*nc^4 - 1080*Pi^2 + 3348*nc^2*Pi^2 - 
        3324*nc^4*Pi^2 - 95553*zb + 390804*nc^2*zb + 270573*nc^4*zb + 
        7524*Pi^2*zb - 37620*nc^2*Pi^2*zb + 43200*nc^4*Pi^2*zb + 
        185706*zb^2 - 688928*nc^2*zb^2 - 312122*nc^4*zb^2 - 12312*Pi^2*zb^2 + 
        63720*nc^2*Pi^2*zb^2 - 68664*nc^4*Pi^2*zb^2 - 99252*zb^3 + 
        340668*nc^2*zb^3 + 84704*nc^4*zb^3 + 5868*Pi^2*zb^3 - 
        31560*nc^2*Pi^2*zb^3 + 31668*nc^4*Pi^2*zb^3 - 20304*Zeta[3] + 
        42768*nc^2*Zeta[3] - 43200*nc^4*Zeta[3] + 60912*zb*Zeta[3] - 
        128304*nc^2*zb*Zeta[3] + 129600*nc^4*zb*Zeta[3] - 
        81216*zb^2*Zeta[3] + 171072*nc^2*zb^2*Zeta[3] - 
        172800*nc^4*zb^2*Zeta[3] + 40608*zb^3*Zeta[3] - 
        85536*nc^2*zb^3*Zeta[3] + 86400*nc^4*zb^3*Zeta[3])/
       (41472*nc^2*(-1 + zb))) + G[1, 0, zb]*
     ((9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, zb])/
       (16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 1, 2, zb])/(16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 2, 1, zb])/(16*nc^2) + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, zb])/
       (16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 1, zb])/(16*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[2, 1, 2, zb])/(16*nc^2) + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 2, 1, zb])/
       (16*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[2, 2, 2, zb])/(16*nc^2) - ((315 - 448*nc^2 + 23788*nc^4 + 18*Pi^2 - 
         120*nc^2*Pi^2 + 393*nc^4*Pi^2 - 2160*zb + 8562*nc^2*zb - 
         64929*nc^4*zb - 30*Pi^2*zb - 24*nc^2*Pi^2*zb - 339*nc^4*Pi^2*zb + 
         3834*zb^2 - 16998*nc^2*zb^2 + 66420*nc^4*zb^2 + 48*Pi^2*zb^2 + 
         468*nc^2*Pi^2*zb^2 - 624*nc^4*Pi^2*zb^2 - 1989*zb^3 + 
         8884*nc^2*zb^3 - 24447*nc^4*zb^3 - 36*Pi^2*zb^3 - 
         324*nc^2*Pi^2*zb^3 + 570*nc^4*Pi^2*zb^3)*Log[\[Kappa]])/
       (1152*nc^2*(-1 + zb)) + ((-99 + 1540*nc^2 - 1502*nc^4 + 531*zb - 
         5256*nc^2*zb + 7188*nc^4*zb - 888*zb^2 + 6520*nc^2*zb^2 - 
         9940*nc^4*zb^2 + 456*zb^3 - 2804*nc^2*zb^3 + 4382*nc^4*zb^3)*
        Log[\[Kappa]]^2)/(768*nc^2*(-1 + zb)) + 
      ((21 + 74*nc^2 - 148*nc^4 - 42*zb - 52*nc^2*zb + 104*nc^4*zb + 
         32*zb^2 + 12*nc^2*zb^2 + 10*nc^4*zb^2)*Log[\[Kappa]]^3)/(192*nc^2) + 
      G[1, 2, zb]*(-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2) - (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[1, 1, zb]*(((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 2, zb]*(((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      nf*((-808 + 2374*nc^2 - 243*Pi^2 - 72*nc^2*Pi^2 + 12662*zb - 
          6638*nc^2*zb + 324*Pi^2*zb + 90*nc^2*Pi^2*zb + 712*zb^2 - 
          8836*nc^2*zb^2 - 360*Pi^2*zb^2 + 90*nc^2*Pi^2*zb^2)/(10368*nc) - 
        ((-662 + 587*nc^2 + 658*zb - 814*nc^2*zb - 506*zb^2 + 734*nc^2*zb^2)*
          Log[\[Kappa]])/(576*nc) - ((-36 - 5*nc^2 + 36*zb - 2*nc^2*zb - 
           44*zb^2 + 42*nc^2*zb^2)*Log[\[Kappa]]^2)/(384*nc)) - 
      (9450 - 412416*nc^2 - 2136810*nc^4 - 531*Pi^2 + 33174*nc^2*Pi^2 - 
        16473*nc^4*Pi^2 - 116802*zb + 1293600*nc^2*zb + 4845978*nc^4*zb + 
        5967*Pi^2*zb - 105246*nc^2*Pi^2*zb + 84249*nc^4*Pi^2*zb + 
        210492*zb^2 - 1435316*nc^2*zb^2 - 3650584*nc^4*zb^2 - 
        10872*Pi^2*zb^2 + 122616*nc^2*Pi^2*zb^2 - 118152*nc^4*Pi^2*zb^2 - 
        103140*zb^3 + 554132*nc^2*zb^3 + 887144*nc^4*zb^3 + 5436*Pi^2*zb^3 - 
        50544*nc^2*Pi^2*zb^3 + 52104*nc^4*Pi^2*zb^3 - 10800*Zeta[3] + 
        5832*nc^2*Zeta[3] + 114480*nc^4*Zeta[3] + 47088*zb*Zeta[3] - 
        99576*nc^2*zb*Zeta[3] - 137808*nc^4*zb*Zeta[3] - 69120*zb^2*Zeta[3] + 
        222480*nc^2*zb^2*Zeta[3] - 86832*nc^4*zb^2*Zeta[3] + 
        32832*zb^3*Zeta[3] - 128736*nc^2*zb^3*Zeta[3] + 
        110160*nc^4*zb^3*Zeta[3])/(41472*nc^2*(-1 + zb))) + 
    G[1, 1, zb]*((3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, zb])/
       (32*nc^2) + (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, zb])/
       (16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, zb])/
       (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, zb])/
       (4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[0, 1, 1, zb])/(16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[0, 1, 2, zb])/(16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[0, 2, 0, zb])/(32*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 1, zb])/(16*nc^2) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, zb])/32 - 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 0, 0, zb])/
       (16*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 0, 1, zb])/
       (8*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 2, zb])/(16*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 1, 0, zb])/(16*nc^2) - 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, zb])/
       (16*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 0, zb])/(16*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*
        (1 + 2*nc)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, zb])/(16*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[2, 0, 0, zb])/(32*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, zb])/(16*nc^2) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 2, zb])/32 + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 1, 0, zb])/
       (16*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 - 2*zb + 2*zb^2)*G[2, 1, 2, zb])/(16*nc^2) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, zb])/32 - 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        G[2, 2, 1, zb])/(16*nc^2) - (9*(-2 + 4*nc^2 + 7*nc^4)*
        (1 - 2*zb + 2*zb^2)*G[2, 2, 2, zb])/(32*nc^2) + 
      ((-4149 + 7320*nc^2 - 87959*nc^4 - 135*Pi^2 - 90*nc^2*Pi^2 - 
         1611*nc^4*Pi^2 + 8073*zb - 25146*nc^2*zb + 163745*nc^4*zb + 
         222*Pi^2*zb + 1020*nc^2*Pi^2*zb + 270*nc^4*Pi^2*zb - 4374*zb^2 + 
         20336*nc^2*zb^2 - 93530*nc^4*zb^2 - 312*Pi^2*zb^2 - 
         1248*nc^2*Pi^2*zb^2 + 1752*nc^4*Pi^2*zb^2)*Log[\[Kappa]])/
       (2304*nc^2) - ((72 - 537*nc^2 + 207*nc^4 - 168*zb + 1104*nc^2*zb - 
         856*nc^4*zb + 111*zb^2 - 724*nc^2*zb^2 + 721*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(192*nc^2) + 
      ((-43 - 342*nc^2 + 497*nc^4 + 86*zb + 420*nc^2*zb - 634*nc^4*zb - 
         56*zb^2 - 320*nc^2*zb^2 + 376*nc^4*zb^2)*Log[\[Kappa]]^3)/
       (384*nc^2) + G[2, 0, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[1, 2, zb]*((-3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (3*(-1 + nc)*(1 + nc)*(11*nc^2 + 8*zb - 6*nc^2*zb - 8*zb^2 + 
           6*nc^2*zb^2))/(64*nc^2) - (9*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 1, zb]*((-3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (3*(-1 + nc)*(1 + nc)*(11*nc^2 + 8*zb - 6*nc^2*zb - 8*zb^2 + 
           6*nc^2*zb^2))/(64*nc^2) - (9*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 2, zb]*((-9*nc*nf*(1 - 2*zb + 2*zb^2))/64 - 
        (3*(-33*nc^4 - 16*zb + 32*nc^2*zb - 22*nc^4*zb + 16*zb^2 - 
           32*nc^2*zb^2 + 22*nc^4*zb^2))/(128*nc^2) - 
        (9*(2 - 4*nc^2 + 11*nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + (648 + 648*nc^2 - 136728*zb + 561868*nc^2*zb + 
        3483460*nc^4*zb - 477*Pi^2*zb - 45102*nc^2*Pi^2*zb + 
        61899*nc^4*Pi^2*zb + 244971*zb^2 - 1227908*nc^2*zb^2 - 
        5167063*nc^4*zb^2 - 5148*Pi^2*zb^2 + 95172*nc^2*Pi^2*zb^2 - 
        140880*nc^4*Pi^2*zb^2 - 113832*zb^3 + 725196*nc^2*zb^3 + 
        2219244*nc^4*zb^3 + 5220*Pi^2*zb^3 - 59016*nc^2*Pi^2*zb^3 + 
        89556*nc^4*Pi^2*zb^3 + 1080*zb*Zeta[3] - 21816*nc^2*zb*Zeta[3] - 
        216432*nc^4*zb*Zeta[3] - 27216*zb^2*Zeta[3] + 151632*nc^2*zb^2*
         Zeta[3] + 88992*nc^4*zb^2*Zeta[3] + 23328*zb^3*Zeta[3] - 
        171072*nc^2*zb^3*Zeta[3] + 152928*nc^4*zb^3*Zeta[3])/
       (41472*nc^2*zb) + 
      nf*(-((1270 - 1144*nc^2 + 3*Pi^2 - 3*nc^2*Pi^2 - 1385*zb + 
            1629*nc^2*zb - 6*Pi^2*zb + 6*nc^2*Pi^2*zb + 882*zb^2 - 
            1222*nc^2*zb^2)*Log[\[Kappa]])/(576*nc) + 
        ((-15 - 21*nc^2 + 32*nc^2*zb - 28*zb^2 + 28*nc^2*zb^2)*
          Log[\[Kappa]]^2)/(192*nc) + ((-1 + nc)*(1 + nc)*(-1 + 2*zb)*
          Log[\[Kappa]]^3)/(96*nc) + (17380 - 24154*nc^2 - 99*Pi^2 + 
          387*nc^2*Pi^2 - 38375*zb + 38443*nc^2*zb + 468*Pi^2*zb - 
          684*nc^2*Pi^2*zb + 8360*zb^2 - 978*nc^2*zb^2 - 216*Pi^2*zb^2 + 
          144*nc^2*Pi^2*zb^2 - 216*Zeta[3] + 216*nc^2*Zeta[3] + 
          432*zb*Zeta[3] - 432*nc^2*zb*Zeta[3])/(10368*nc))) + 
    G[1, zb]*(-((50 - 30*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 0, 0, 0, zb])/
       (32*nc^2) - ((-36 + 21*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[0, 0, 0, 1, zb])/(32*nc^2) + (3*(12 - 14*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[0, 0, 0, 2, zb])/(32*nc^2) - 
      ((-13 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 0, zb])/(16*nc^2) - 
      ((-7 + nc^2)*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 0, 1, 1, zb])/
       (32*nc^2) + (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        G[0, 0, 1, 2, zb])/(16*nc^2) + (3*(12 - 14*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[0, 0, 2, 0, zb])/(32*nc^2) + 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 0, 2, 1, zb])/
       (16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[0, 0, 2, 2, zb])/(32*nc^2) - ((-5 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[0, 1, 0, 0, zb])/(8*nc^2) - ((5 - 2*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[0, 1, 0, 1, zb])/(16*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 1, 0, 2, zb])/(4*nc^2) + 
      ((-5 + 5*nc^2 + 2*nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 1, 1, 0, zb])/
       (32*nc^2) + ((1 + nc^2)*(-3 + 2*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[0, 1, 1, 1, zb])/(32*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*G[0, 1, 1, 2, zb])/(16*nc^2) + 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 0, zb])/(4*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 1, zb])/
       (16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 1, 2, 2, zb])/
       (16*nc^2) + (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[0, 2, 0, 0, zb])/(32*nc^2) + (15*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[0, 2, 0, 1, zb])/(16*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 0, 2, zb])/
       (32*nc^2) + (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        G[0, 2, 1, 0, zb])/(4*nc^2) - (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*G[0, 2, 1, 1, zb])/(16*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 1, 2, zb])/(16*nc^2) - 
      (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 0, zb])/
       (32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 1, zb])/
       (16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[0, 2, 2, 2, zb])/
       32 + ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 0, 0, zb])/(16*nc^2) - ((8 - 7*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[1, 0, 0, 1, zb])/(32*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 0, 2, zb])/(16*nc^2) + ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 1, 0, zb])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*
        (1 - 2*zb + 2*zb^2)*G[1, 0, 1, 1, zb])/(32*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 0, 1, 2, zb])/(8*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 0, 2, 0, zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[1, 0, 2, 1, zb])/(8*nc^2) + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 0, 2, 2, zb])/
       (16*nc^2) - ((-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 1, 0, 0, zb])/(16*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 1, 0, 2, zb])/(16*nc^2) - 
      (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, 1, zb])/16 + 
      (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, 2, zb])/16 + 
      (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, 0, zb])/
       (16*nc^2) + (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
        G[1, 1, 2, 1, zb])/16 - (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 - 2*zb + 2*zb^2)*G[1, 1, 2, 2, zb])/(16*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 0, 0, zb])/(16*nc^2) - (3*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[1, 2, 0, 1, zb])/(8*nc^2) + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[1, 2, 0, 2, zb])/
       (16*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 1, 0, zb])/(16*nc^2) + (27*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[1, 2, 1, 1, zb])/16 - 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 1, 2, zb])/(16*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[1, 2, 2, 0, zb])/(16*nc^2) - 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        G[1, 2, 2, 1, zb])/(16*nc^2) + (3*(12 - 14*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[2, 0, 0, 0, zb])/(32*nc^2) + 
      (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[2, 0, 0, 1, zb])/
       (16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[2, 0, 0, 2, zb])/(32*nc^2) + (3*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[2, 0, 1, 0, zb])/(4*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, 1, zb])/
       (16*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 0, 1, 2, zb])/
       (16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*
        G[2, 0, 2, 0, zb])/(32*nc^2) - (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 0, 2, 1, zb])/(16*nc^2) + (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*
        G[2, 0, 2, 2, zb])/32 - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
        (1 - 2*zb + 2*zb^2)*G[2, 1, 0, 0, zb])/(16*nc^2) - 
      (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*G[2, 1, 0, 1, zb])/(8*nc^2) + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 1, 0, 2, zb])/
       (16*nc^2) + (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 1, 0, zb])/(16*nc^2) + (27*(-1 + nc)*(1 + nc)*
        (1 - 2*zb + 2*zb^2)*G[2, 1, 1, 1, zb])/16 - 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 1, 2, zb])/(16*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
        (1 - 2*zb + 2*zb^2)*G[2, 1, 2, 0, zb])/(16*nc^2) - 
      (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
        G[2, 1, 2, 1, zb])/(16*nc^2) - (9*(2 - 6*nc^2 + nc^4)*
        (1 - 2*zb + 2*zb^2)*G[2, 2, 0, 0, zb])/(32*nc^2) - 
      (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 1, zb])/(16*nc^2) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 0, 2, zb])/32 + 
      (9*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*G[2, 2, 1, 0, zb])/
       (16*nc^2) - (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*
        (1 - 2*zb + 2*zb^2)*G[2, 2, 1, 1, zb])/(16*nc^2) + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, 0, zb])/32 - 
      (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, 2, zb])/32 + 
      ((549 - 424*nc^2 + 21787*nc^4 - 69*Pi^2 + 42*nc^2*Pi^2 + 
         459*nc^4*Pi^2 - 2439*zb + 7212*nc^2*zb - 63189*nc^4*zb + 
         207*Pi^2*zb - 342*nc^2*Pi^2*zb - 585*nc^4*Pi^2*zb + 3663*zb^2 - 
         13842*nc^2*zb^2 + 66247*nc^4*zb^2 - 246*Pi^2*zb^2 + 
         660*nc^2*Pi^2*zb^2 - 222*nc^4*Pi^2*zb^2 - 1773*zb^3 + 
         7054*nc^2*zb^3 - 24429*nc^4*zb^3 + 108*Pi^2*zb^3 - 
         360*nc^2*Pi^2*zb^3 + 348*nc^4*Pi^2*zb^3)*Log[\[Kappa]]^2)/
       (2304*nc^2*(-1 + zb)) - ((-99 + 1954*nc^2 - 631*nc^4 + 531*zb - 
         6762*nc^2*zb + 4143*nc^4*zb - 900*zb^2 + 8056*nc^2*zb^2 - 
         6372*nc^4*zb^2 + 468*zb^3 - 3248*nc^2*zb^3 + 2924*nc^4*zb^3)*
        Log[\[Kappa]]^3)/(2304*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 - 8*nc^2 + 4*zb + 4*nc^2*zb - 3*zb^2 + 
         3*nc^2*zb^2)*Log[\[Kappa]]^4)/(64*nc^2) + 
      G[1, 2, 2, zb]*((-3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/32 - 
        (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(16*nc) - 
        (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/8) + 
      G[2, 1, 2, zb]*((-3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/32 - 
        (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(16*nc) - 
        (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/8) + 
      G[2, 2, 1, zb]*((-3*(-1 + nc)*(1 + nc)*(-11 - 2*zb + 2*zb^2))/32 - 
        (3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(16*nc) - 
        (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/8) + 
      G[1, 1, 1, zb]*((-3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/
         (32*nc) - (2 + 27*nc^2 - 29*nc^4 - 8*zb + 18*nc^2*zb - 16*nc^4*zb + 
          6*zb^2 - 12*nc^2*zb^2 + 12*nc^4*zb^2)/(64*nc^2) - 
        (27*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/16) + 
      G[1, 0, 1, zb]*(((-1 + zb)*(-1 - 2*nc^4 + 11*zb - 8*nc^2*zb + 
           3*nc^4*zb))/(32*nc^2) - (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*
          Log[\[Kappa]])/(8*nc^2)) + G[0, 1, 0, zb]*
       (((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (9 + 24*nc^2 + 11*nc^4 - 102*zb + 60*nc^2*zb - 22*nc^4*zb + 96*zb^2 - 
          48*nc^2*zb^2 + 22*nc^4*zb^2)/(192*nc^2) + 
        (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(4*nc^2)) + 
      G[0, 0, 1, zb]*(((9 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        (54*nc^2 + nc^4 - 66*zb - 54*nc^2*zb - 2*nc^4*zb + 69*zb^2 + 
          57*nc^2*zb^2 + 2*nc^4*zb^2)/(96*nc^2) + 
        (15*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (16*nc^2)) + G[1, 1, 0, zb]*
       (((-1 + zb)*(3*nc^2 + 4*zb - 11*nc^2*zb + 4*nc^4*zb))/(32*nc^2) + 
        (3*(-1 + nc)^2*(1 + nc)^2*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (16*nc^2)) + G[1, 0, 2, zb]*
       (((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[1, 2, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 1, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 
           2*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[1, 0, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(96*nc) - 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 + 72*zb - 2*nc^2*zb - 72*zb^2 + 
           2*nc^2*zb^2))/(192*nc^2) - (3*(-1 + nc)*(1 + nc)*(-3 + nc^2)*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[0, 2, 2, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 0, 2, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 2, 0, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 2, 2, zb]*((-3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[0, 1, 1, zb]*(-(nc*nf*(1 - 2*zb + 2*zb^2))/48 + 
        (9 + 13*nc^4 - 90*zb + 48*nc^2*zb - 2*nc^4*zb + 90*zb^2 - 
          30*nc^2*zb^2 + 2*nc^4*zb^2)/(192*nc^2) - 
        (3*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (16*nc^2)) + G[1, 1, 2, zb]*
       ((3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        (3*(-1 + nc)*(1 + nc)*(11*nc^2 + 8*zb - 6*nc^2*zb - 8*zb^2 + 
           6*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[1, 2, 1, zb]*((3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        (3*(-1 + nc)*(1 + nc)*(11*nc^2 + 8*zb - 6*nc^2*zb - 8*zb^2 + 
           6*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 1, 1, zb]*((3*(-1 + nc)*(1 + nc)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) - 
        (3*(-1 + nc)*(1 + nc)*(11*nc^2 + 8*zb - 6*nc^2*zb - 8*zb^2 + 
           6*nc^2*zb^2))/(64*nc^2) + (9*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[0, 1, 2, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[0, 2, 1, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[2, 0, 1, zb]*(-((3 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(32*nc) + 
        (33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
          6*nc^2*zb^2 + 22*nc^4*zb^2)/(64*nc^2) - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(16*nc^2)) + 
      G[0, 0, 0, zb]*(((-26 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(192*nc) + 
        (286*nc^2 - 11*nc^4 - 288*zb - 236*nc^2*zb - 2*nc^4*zb + 288*zb^2 + 
          236*nc^2*zb^2 + 2*nc^4*zb^2)/(384*nc^2) + 
        (3*(12 - 14*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[0, 0, 2, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (64*nc) - (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
          48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[0, 2, 0, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (64*nc) - (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
          48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[2, 0, 0, zb]*(-((-8 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/
         (64*nc) - (88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 
          48*zb^2 + 32*nc^2*zb^2 + 2*nc^4*zb^2)/(128*nc^2) - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
         (32*nc^2)) + G[1, 1, zb]*
       (-((-1 + nc)*(1 + nc)*(-21 - 88*nc^2 + 6*Pi^2 + 27*nc^2*Pi^2 + 51*zb + 
            131*nc^2*zb - 12*Pi^2*zb - 54*nc^2*Pi^2*zb - 30*zb^2 - 
            110*nc^2*zb^2 + 12*Pi^2*zb^2 + 54*nc^2*Pi^2*zb^2))/(192*nc^2) - 
        (3*(-1 + nc)*(1 + nc)*(-11*nc^2 + 8*zb - 10*nc^2*zb - 8*zb^2 + 
           10*nc^2*zb^2)*Log[\[Kappa]])/(64*nc^2) - 
        (9*(-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 - 2*zb + 2*zb^2)*
          Log[\[Kappa]]^2)/(32*nc^2) + 
        nf*(-((-1 + nc)*(1 + nc)*(5 - 16*zb + 16*zb^2))/(96*nc) - 
          (3*(-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/
           (32*nc))) + G[1, 0, zb]*((9 + 58*nc^2 - 85*nc^4 - 3*Pi^2 - 
          12*nc^2*Pi^2 + 21*nc^4*Pi^2 - 81*zb - 47*nc^2*zb + 146*nc^4*zb + 
          6*Pi^2*zb + 24*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 72*zb^2 + 
          56*nc^2*zb^2 - 128*nc^4*zb^2 - 6*Pi^2*zb^2 - 24*nc^2*Pi^2*zb^2 + 
          42*nc^4*Pi^2*zb^2)/(576*nc^2) + ((-1 + nc)*(1 + nc)*
          (-11*nc^2 + 24*zb - 2*nc^2*zb - 24*zb^2 + 2*nc^2*zb^2)*
          Log[\[Kappa]])/(64*nc^2) + (9*(-1 + nc)^2*(1 + nc)^2*
          (1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(32*nc^2) + 
        nf*(((-1 + nc)*(1 + nc)*(5 - 16*zb + 16*zb^2))/(288*nc) + 
          ((-1 + nc)*(1 + nc)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc))) + 
      G[0, 0, zb]*(-(108 + 608*nc^2 - 103*nc^4 - 84*Pi^2 - 36*nc^2*Pi^2 + 
           21*nc^4*Pi^2 - 252*zb - 1240*nc^2*zb + 164*nc^4*zb + 168*Pi^2*zb + 
           72*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 144*zb^2 + 1168*nc^2*zb^2 - 
           128*nc^4*zb^2 - 168*Pi^2*zb^2 - 72*nc^2*Pi^2*zb^2 + 
           42*nc^4*Pi^2*zb^2)/(1152*nc^2) - 
        ((88*nc^2 - 11*nc^4 - 48*zb - 32*nc^2*zb - 2*nc^4*zb + 48*zb^2 + 
           32*nc^2*zb^2 + 2*nc^4*zb^2)*Log[\[Kappa]])/(128*nc^2) - 
        (9*(2 - 6*nc^2 + nc^4)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/
         (64*nc^2) + nf*(-((-8 + nc^2)*(5 - 16*zb + 16*zb^2))/(576*nc) - 
          ((-8 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
      G[0, 2, zb]*((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
          21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
          12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 128*nc^4*zb^2 - 
          48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)/(384*nc^2) + 
        (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
      G[2, 0, zb]*((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
          21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
          12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 128*nc^4*zb^2 - 
          48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)/(384*nc^2) + 
        (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
      G[0, 1, zb]*((54 + 246*nc^2 + 58*nc^4 - 21*Pi^2 - 42*nc^2*Pi^2 + 
          9*nc^4*Pi^2 - 144*zb - 429*nc^2*zb - 173*nc^4*zb + 42*Pi^2*zb + 
          84*nc^2*Pi^2*zb - 18*nc^4*Pi^2*zb + 90*zb^2 + 384*nc^2*zb^2 + 
          182*nc^4*zb^2 - 42*Pi^2*zb^2 - 84*nc^2*Pi^2*zb^2 + 
          18*nc^4*Pi^2*zb^2)/(576*nc^2) + 
        ((33*nc^2 + 11*nc^4 - 24*zb + 6*nc^2*zb - 22*nc^4*zb + 24*zb^2 - 
           6*nc^2*zb^2 + 22*nc^4*zb^2)*Log[\[Kappa]])/(64*nc^2) - 
        (9*(-1 + 3*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(32*nc^2) + 
        nf*(-((3 + nc^2)*(5 - 16*zb + 16*zb^2))/(288*nc) - 
          ((3 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(32*nc))) + 
      G[2, 2, zb]*(-(36 + 26*nc^2 - 479*nc^4 - 24*Pi^2 + 54*nc^2*Pi^2 + 
           105*nc^4*Pi^2 - 36*zb - 148*nc^2*zb + 784*nc^4*zb + 48*Pi^2*zb - 
           108*nc^2*Pi^2*zb - 210*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
           640*nc^4*zb^2 - 48*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2 + 
           210*nc^4*Pi^2*zb^2)/(384*nc^2) - 
        (3*(-2 + 5*nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 - 
        (27*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(-((-2 + 5*nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (3*(-2 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) - 
      (-3939435 + 12767300*nc^2 - 260960025*nc^4 - 80460*Pi^2 + 
        287580*nc^2*Pi^2 + 3387960*nc^4*Pi^2 - 2196*Pi^4 - 50220*nc^2*Pi^4 + 
        11880*nc^4*Pi^4 + 12143925*zb - 37076220*nc^2*zb + 
        681502215*nc^4*zb - 414720*Pi^2*zb + 792540*nc^2*Pi^2*zb - 
        9442260*nc^4*Pi^2*zb + 9324*Pi^4*zb + 78516*nc^2*Pi^4*zb - 
        14328*nc^4*Pi^4*zb - 12556620*zb^2 + 40841560*nc^2*zb^2 - 
        640261340*nc^4*zb^2 + 1047060*Pi^2*zb^2 - 2863260*nc^2*Pi^2*zb^2 + 
        10406160*nc^4*Pi^2*zb^2 - 13680*Pi^4*zb^2 - 7200*nc^2*Pi^4*zb^2 - 
        7056*nc^4*Pi^4*zb^2 + 4352130*zb^3 - 16532640*nc^2*zb^3 + 
        216421870*nc^4*zb^3 - 551880*Pi^2*zb^3 + 1783140*nc^2*Pi^2*zb^3 - 
        4127220*nc^4*Pi^2*zb^3 + 6552*Pi^4*zb^3 - 21096*nc^2*Pi^4*zb^3 + 
        9504*nc^4*Pi^4*zb^3 - 142560*Zeta[3] - 16878240*nc^2*Zeta[3] + 
        8536320*nc^4*Zeta[3] - 2877120*zb*Zeta[3] + 47822400*nc^2*zb*
         Zeta[3] - 34292160*nc^4*zb*Zeta[3] + 5961600*zb^2*Zeta[3] - 
        49965120*nc^2*zb^2*Zeta[3] + 43450560*nc^4*zb^2*Zeta[3] - 
        2941920*zb^3*Zeta[3] + 19020960*nc^2*zb^3*Zeta[3] - 
        18040320*nc^4*zb^3*Zeta[3])/(2488320*nc^2*(-1 + zb)) + 
      (Log[\[Kappa]]*(14094 - 100688*nc^2 - 649158*nc^4 + 207*Pi^2 + 
         6342*nc^2*Pi^2 - 5925*nc^4*Pi^2 - 46170*zb + 332112*nc^2*zb + 
         1533066*nc^4*zb + 873*Pi^2*zb - 21654*nc^2*Pi^2*zb + 
         28053*nc^4*Pi^2*zb + 54108*zb^2 - 379300*nc^2*zb^2 - 
         1226920*nc^4*zb^2 - 2628*Pi^2*zb^2 + 26688*nc^2*Pi^2*zb^2 - 
         38676*nc^4*Pi^2*zb^2 - 22032*zb^3 + 147876*nc^2*zb^3 + 
         332772*nc^4*zb^3 + 1548*Pi^2*zb^3 - 11376*nc^2*Pi^2*zb^3 + 
         17124*nc^4*Pi^2*zb^3 - 4536*Zeta[3] + 12312*nc^2*Zeta[3] + 
         41472*nc^4*Zeta[3] + 16200*zb*Zeta[3] - 44712*nc^2*zb*Zeta[3] - 
         57024*nc^4*zb*Zeta[3] - 21168*zb^2*Zeta[3] + 62640*nc^2*zb^2*
          Zeta[3] - 12096*nc^4*zb^2*Zeta[3] + 9504*zb^3*Zeta[3] - 
         30240*nc^2*zb^3*Zeta[3] + 27648*nc^4*zb^3*Zeta[3]))/
       (13824*nc^2*(-1 + zb)) + 
      nf*(-((-416 + 796*nc^2 - 27*Pi^2 - 21*nc^2*Pi^2 + 4690*zb - 
            2714*nc^2*zb + 24*nc^2*Pi^2*zb - 160*zb^2 - 2320*nc^2*zb^2 - 
            12*Pi^2*zb^2 + 36*nc^2*Pi^2*zb^2)*Log[\[Kappa]])/(3456*nc) + 
        ((-316 + 272*nc^2 + 281*zb - 349*nc^2*zb - 205*zb^2 + 303*nc^2*zb^2)*
          Log[\[Kappa]]^2)/(576*nc) + ((-9 - 11*nc^2 + 16*nc^2*zb - 4*zb^2 + 
           4*nc^2*zb^2)*Log[\[Kappa]]^3)/(576*nc) - 
        (392863 - 319727*nc^2 - 11556*Pi^2 + 10404*nc^2*Pi^2 - 318026*zb + 
          423874*nc^2*zb + 10476*Pi^2*zb - 14076*nc^2*Pi^2*zb + 272730*zb^2 - 
          425418*nc^2*zb^2 - 7740*Pi^2*zb^2 + 12708*nc^2*Pi^2*zb^2 - 
          10800*Zeta[3] - 13392*nc^2*Zeta[3] + 13824*zb*Zeta[3] + 
          24192*nc^2*zb*Zeta[3] - 15552*zb^2*Zeta[3] - 15552*nc^2*zb^2*
           Zeta[3])/(124416*nc)) + G[2, zb]*
       (-((-36 - 242*nc^2 - 139*nc^4 + 24*Pi^2 + 90*nc^2*Pi^2 + 
            21*nc^4*Pi^2 + 36*zb + 364*nc^2*zb + 200*nc^4*zb - 48*Pi^2*zb - 
            180*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb - 256*nc^2*zb^2 - 
            128*nc^4*zb^2 + 48*Pi^2*zb^2 + 180*nc^2*Pi^2*zb^2 + 
            42*nc^4*Pi^2*zb^2)*Log[\[Kappa]])/(384*nc^2) - 
        (3*(2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/256 - 
        (9*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/64 + 
        nf*((-4 + 70*nc^2 - 90*Pi^2 + 9*nc^2*Pi^2 + 308*zb + 100*nc^2*zb + 
            180*Pi^2*zb - 18*nc^2*Pi^2*zb - 416*zb^2 - 172*nc^2*zb^2 - 
            180*Pi^2*zb^2 + 18*nc^2*Pi^2*zb^2)/(3456*nc) - 
          ((2 + nc^2)*(5 - 16*zb + 16*zb^2)*Log[\[Kappa]])/(192*nc) - 
          (3*(2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(128*nc)) - 
        (-108 - 1400*nc^2 - 448*nc^4 - 72*Pi^2 - 882*nc^2*Pi^2 - 
          45*nc^4*Pi^2 - 324*zb + 4552*nc^2*zb + 2492*nc^4*zb + 
          684*nc^2*Pi^2*zb - 90*nc^4*Pi^2*zb + 648*zb^2 - 4120*nc^2*zb^2 - 
          2312*nc^4*zb^2 + 72*Pi^2*zb^2 - 792*nc^2*Pi^2*zb^2 + 
          234*nc^4*Pi^2*zb^2 + 648*Zeta[3] + 1296*nc^2*Zeta[3] - 
          324*nc^4*Zeta[3] - 1296*zb*Zeta[3] - 2592*nc^2*zb*Zeta[3] + 
          648*nc^4*zb*Zeta[3] + 1296*zb^2*Zeta[3] + 2592*nc^2*zb^2*Zeta[3] - 
          648*nc^4*zb^2*Zeta[3])/(6912*nc^2))) + 
    G[0, zb]*((27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, 1, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 1, 1, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, 1, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 1, 2, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 1, 1, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 1, 2, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, 1, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[1, 2, 2, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 1, 1, 1, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 1, 1, 2, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 1, 2, 1, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 1, 2, 2, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 1, 1, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 1, 2, zb])/32 - 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, 1, zb])/32 + 
      (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*G[2, 2, 2, 2, zb])/32 - 
      ((477 - 2800*nc^2 + 3683*nc^4 - 108*Pi^2 + 336*nc^2*Pi^2 - 
         420*nc^4*Pi^2 - 3033*zb + 14292*nc^2*zb - 28059*nc^4*zb + 
         324*Pi^2*zb - 1008*nc^2*Pi^2*zb + 1260*nc^4*Pi^2*zb + 6102*zb^2 - 
         25000*nc^2*zb^2 + 47210*nc^4*zb^2 - 432*Pi^2*zb^2 + 
         1344*nc^2*Pi^2*zb^2 - 1680*nc^4*Pi^2*zb^2 - 3546*zb^3 + 
         13108*nc^2*zb^3 - 23778*nc^4*zb^3 + 216*Pi^2*zb^3 - 
         672*nc^2*Pi^2*zb^3 + 840*nc^4*Pi^2*zb^3)*Log[\[Kappa]]^2)/
       (4608*nc^2*(-1 + zb)) + ((-18 + 87*nc^2 - 91*nc^4 + 105*zb - 
         705*nc^2*zb + 1002*nc^4*zb - 204*zb^2 + 1188*nc^2*zb^2 - 
         1624*nc^4*zb^2 + 117*zb^3 - 602*nc^2*zb^3 + 777*nc^4*zb^3)*
        Log[\[Kappa]]^3)/(576*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-3 + 7*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^4)/
       (128*nc^2) + G[1, 1, 2, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/
         128 - (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[1, 2, 1, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 1, 1, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 2, 2, zb]*((-3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 - 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[1, 1, 1, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[1, 2, 2, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 1, 2, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[2, 2, 1, zb]*((3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2))/128 + 
        (3*(-2 + nc^2)*nf*(1 - 2*zb + 2*zb^2))/(64*nc) + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/32) + 
      G[1, 2, zb]*(-(36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
           21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
           12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
           128*nc^4*zb^2 - 48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 
           42*nc^4*Pi^2*zb^2)/(384*nc^2) - 
        (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(-((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
      G[2, 1, zb]*(-(36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
           21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
           12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
           128*nc^4*zb^2 - 48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 
           42*nc^4*Pi^2*zb^2)/(384*nc^2) - 
        (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 - 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(-((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) - 
          (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
      G[1, 1, zb]*((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
          21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
          12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 128*nc^4*zb^2 - 
          48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)/(384*nc^2) + 
        (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) + 
      G[2, 2, zb]*((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
          21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
          12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 128*nc^4*zb^2 - 
          48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 42*nc^4*Pi^2*zb^2)/(384*nc^2) + 
        (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]])/128 + 
        (27*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/64 + 
        nf*(((-2 + nc^2)*(5 - 16*zb + 16*zb^2))/(192*nc) + 
          (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]])/(64*nc))) - 
      (Log[\[Kappa]]*(1971 - 11764*nc^2 + 16257*nc^4 - 270*Pi^2 + 
         1152*nc^2*Pi^2 - 1146*nc^4*Pi^2 - 20115*zb + 114324*nc^2*zb + 
         75615*nc^4*zb + 1818*Pi^2*zb - 10152*nc^2*Pi^2*zb + 
         15606*nc^4*Pi^2*zb + 40176*zb^2 - 206140*nc^2*zb^2 - 
         89340*nc^4*zb^2 - 3096*Pi^2*zb^2 + 17280*nc^2*Pi^2*zb^2 - 
         25176*nc^4*Pi^2*zb^2 - 22032*zb^3 + 104604*nc^2*zb^3 + 
         27260*nc^4*zb^3 + 1548*Pi^2*zb^3 - 8760*nc^2*Pi^2*zb^3 + 
         11772*nc^4*Pi^2*zb^3 - 4752*Zeta[3] + 14256*nc^2*Zeta[3] - 
         16416*nc^4*Zeta[3] + 14256*zb*Zeta[3] - 42768*nc^2*zb*Zeta[3] + 
         49248*nc^4*zb*Zeta[3] - 19008*zb^2*Zeta[3] + 57024*nc^2*zb^2*
          Zeta[3] - 65664*nc^4*zb^2*Zeta[3] + 9504*zb^3*Zeta[3] - 
         28512*nc^2*zb^3*Zeta[3] + 32832*nc^4*zb^3*Zeta[3]))/
       (13824*nc^2*(-1 + zb)) - (281475 - 1648100*nc^2 + 2291905*nc^4 - 
        86130*Pi^2 + 321480*nc^2*Pi^2 - 263190*nc^4*Pi^2 + 2268*Pi^4 - 
        16740*nc^2*Pi^4 - 5184*nc^4*Pi^4 - 5728725*zb + 3705900*nc^2*zb - 
        119412855*nc^4*zb + 663930*Pi^2*zb - 1384560*nc^2*Pi^2*zb + 
        2357910*nc^4*Pi^2*zb - 6804*Pi^4*zb + 50220*nc^2*Pi^4*zb + 
        15552*nc^4*Pi^4*zb + 9799380*zb^2 - 10321160*nc^2*zb^2 + 
        200418340*nc^4*zb^2 - 1105380*Pi^2*zb^2 + 2564640*nc^2*Pi^2*zb^2 - 
        4177740*nc^4*Pi^2*zb^2 + 9072*Pi^4*zb^2 - 66960*nc^2*Pi^4*zb^2 - 
        20736*nc^4*Pi^4*zb^2 - 4352130*zb^3 + 7821360*nc^2*zb^3 - 
        99367390*nc^4*zb^3 + 527580*Pi^2*zb^3 - 1401240*nc^2*Pi^2*zb^3 + 
        2135340*nc^4*Pi^2*zb^3 - 4536*Pi^4*zb^3 + 33480*nc^2*Pi^4*zb^3 + 
        10368*nc^4*Pi^4*zb^3 - 563760*Zeta[3] + 1823040*nc^2*Zeta[3] - 
        870480*nc^4*Zeta[3] + 4024080*zb*Zeta[3] - 12713760*nc^2*zb*Zeta[3] + 
        17891280*nc^4*zb*Zeta[3] - 6402240*zb^2*Zeta[3] + 
        21288960*nc^2*zb^2*Zeta[3] - 29013120*nc^4*zb^2*Zeta[3] + 
        2941920*zb^3*Zeta[3] - 10951200*nc^2*zb^3*Zeta[3] + 
        13271040*nc^4*zb^3*Zeta[3])/(2488320*nc^2*(-1 + zb)) + 
      G[2, zb]*(-((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
            21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
            12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
            128*nc^4*zb^2 - 48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 
            42*nc^4*Pi^2*zb^2)*Log[\[Kappa]])/(384*nc^2) - 
        (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/256 - 
        (9*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/64 + 
        nf*(-(-148 + 2*nc^2 + 54*Pi^2 + 3*nc^2*Pi^2 + 452*zb - 136*nc^2*zb - 
             108*Pi^2*zb - 6*nc^2*Pi^2*zb - 416*zb^2 + 172*nc^2*zb^2 + 
             108*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2)/(3456*nc) - 
          ((-2 + nc^2)*(5 - 16*zb + 16*zb^2)*Log[\[Kappa]])/(192*nc) - 
          (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(128*nc)) - 
        (432 + 2012*nc^2 - 808*nc^4 + 54*Pi^2 - 648*nc^2*Pi^2 - 
          33*nc^4*Pi^2 - 324*zb - 4840*nc^2*zb + 2564*nc^4*zb + 108*Pi^2*zb + 
          1152*nc^2*Pi^2*zb - 186*nc^4*Pi^2*zb - 648*zb^2 + 4120*nc^2*zb^2 - 
          2312*nc^4*zb^2 - 72*Pi^2*zb^2 - 1008*nc^2*Pi^2*zb^2 + 
          186*nc^4*Pi^2*zb^2 - 648*Zeta[3] - 2592*nc^2*Zeta[3] + 
          972*nc^4*Zeta[3] + 1296*zb*Zeta[3] + 5184*nc^2*zb*Zeta[3] - 
          1944*nc^4*zb*Zeta[3] - 1296*zb^2*Zeta[3] - 5184*nc^2*zb^2*Zeta[3] + 
          1944*nc^4*zb^2*Zeta[3])/(6912*nc^2)) + 
      G[1, zb]*(((36 + 134*nc^2 - 103*nc^4 - 24*Pi^2 + 6*nc^2*Pi^2 + 
           21*nc^4*Pi^2 - 36*zb - 256*nc^2*zb + 164*nc^4*zb + 48*Pi^2*zb - 
           12*nc^2*Pi^2*zb - 42*nc^4*Pi^2*zb + 256*nc^2*zb^2 - 
           128*nc^4*zb^2 - 48*Pi^2*zb^2 + 12*nc^2*Pi^2*zb^2 + 
           42*nc^4*Pi^2*zb^2)*Log[\[Kappa]])/(384*nc^2) + 
        (3*(-2 + nc^2)*(-11 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/256 + 
        (9*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/64 + 
        nf*((-148 + 2*nc^2 + 54*Pi^2 + 3*nc^2*Pi^2 + 452*zb - 136*nc^2*zb - 
            108*Pi^2*zb - 6*nc^2*Pi^2*zb - 416*zb^2 + 172*nc^2*zb^2 + 
            108*Pi^2*zb^2 + 6*nc^2*Pi^2*zb^2)/(3456*nc) + 
          ((-2 + nc^2)*(5 - 16*zb + 16*zb^2)*Log[\[Kappa]])/(192*nc) + 
          (3*(-2 + nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^2)/(128*nc)) + 
        (432 + 2012*nc^2 - 808*nc^4 + 54*Pi^2 - 648*nc^2*Pi^2 - 
          33*nc^4*Pi^2 - 324*zb - 4840*nc^2*zb + 2564*nc^4*zb + 108*Pi^2*zb + 
          1152*nc^2*Pi^2*zb - 186*nc^4*Pi^2*zb - 648*zb^2 + 4120*nc^2*zb^2 - 
          2312*nc^4*zb^2 - 72*Pi^2*zb^2 - 1008*nc^2*Pi^2*zb^2 + 
          186*nc^4*Pi^2*zb^2 - 648*Zeta[3] - 2592*nc^2*Zeta[3] + 
          972*nc^4*Zeta[3] + 1296*zb*Zeta[3] + 5184*nc^2*zb*Zeta[3] - 
          1944*nc^4*zb*Zeta[3] - 1296*zb^2*Zeta[3] - 5184*nc^2*zb^2*Zeta[3] + 
          1944*nc^4*zb^2*Zeta[3])/(6912*nc^2)) + 
      nf*(((-247 + 471*nc^2 + 18*Pi^2 - 30*nc^2*Pi^2 - 2145*zb - 
           723*nc^2*zb - 54*Pi^2*zb + 90*nc^2*Pi^2*zb + 848*zb^2 + 
           3900*nc^2*zb^2 + 72*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 1288*zb^3 - 
           3552*nc^2*zb^3 - 36*Pi^2*zb^3 + 60*nc^2*Pi^2*zb^3)*Log[\[Kappa]])/
         (3456*nc*(-1 + zb)) - ((49 - 89*nc^2 - 177*zb + 465*nc^2*zb + 
           394*zb^2 - 830*nc^2*zb^2 - 282*zb^3 + 486*nc^2*zb^3)*
          Log[\[Kappa]]^2)/(1152*nc*(-1 + zb)) - 
        ((-3 + 5*nc^2)*(1 - 2*zb + 2*zb^2)*Log[\[Kappa]]^3)/(288*nc) + 
        (-8611 + 17819*nc^2 + 1062*Pi^2 - 1302*nc^2*Pi^2 - 41331*zb - 
          115797*nc^2*zb - 3726*Pi^2*zb + 7758*nc^2*Pi^2*zb - 69316*zb^2 + 
          345284*nc^2*zb^2 + 7812*Pi^2*zb^2 - 14316*nc^2*Pi^2*zb^2 + 
          137498*zb^3 - 264394*nc^2*zb^3 - 5436*Pi^2*zb^3 + 
          8436*nc^2*Pi^2*zb^3 + 9504*Zeta[3] - 1728*nc^2*Zeta[3] - 
          28512*zb*Zeta[3] + 5184*nc^2*zb*Zeta[3] + 38016*zb^2*Zeta[3] - 
          6912*nc^2*zb^2*Zeta[3] - 19008*zb^3*Zeta[3] + 3456*nc^2*zb^3*
           Zeta[3])/(124416*nc*(-1 + zb)))) - 
    (-591705 + 3806460*nc^2 - 16456995*nc^4 + 229230*Pi^2 - 
      1201560*nc^2*Pi^2 + 1436970*nc^4*Pi^2 + 25920*Pi^4 - 792*nc^2*Pi^4 - 
      66744*nc^4*Pi^4 + 11966535*zb + 44238300*nc^2*zb - 797473635*nc^4*zb - 
      4878630*Pi^2*zb + 11712600*nc^2*Pi^2*zb + 1513710*nc^4*Pi^2*zb - 
      38448*Pi^4*zb - 452952*nc^2*Pi^4*zb + 236952*nc^4*Pi^4*zb - 
      21396150*zb^2 - 41655840*nc^2*zb^2 + 1226729670*nc^4*zb^2 + 
      8087040*Pi^2*zb^2 - 22311960*nc^2*Pi^2*zb^2 + 2225640*nc^4*Pi^2*zb^2 + 
      36720*Pi^4*zb^2 + 810720*nc^2*Pi^4*zb^2 - 297648*nc^4*Pi^4*zb^2 + 
      10021320*zb^3 - 1623960*nc^2*zb^3 - 588236000*nc^4*zb^3 - 
      3437640*Pi^2*zb^3 + 12312600*nc^2*Pi^2*zb^3 - 2496000*nc^4*Pi^2*zb^3 - 
      24192*Pi^4*zb^3 - 398448*nc^2*Pi^4*zb^3 + 133200*nc^4*Pi^4*zb^3 + 
      11411280*Zeta[3] - 22248000*nc^2*Zeta[3] + 6361200*nc^4*Zeta[3] - 
      1244160*Pi^2*Zeta[3] + 829440*nc^2*Pi^2*Zeta[3] - 
      1451520*nc^4*Pi^2*Zeta[3] - 59622480*zb*Zeta[3] + 
      31544640*nc^2*zb*Zeta[3] - 72128880*nc^4*zb*Zeta[3] + 
      3732480*Pi^2*zb*Zeta[3] - 2488320*nc^2*Pi^2*zb*Zeta[3] + 
      4354560*nc^4*Pi^2*zb*Zeta[3] + 90007200*zb^2*Zeta[3] - 
      59572800*nc^2*zb^2*Zeta[3] + 137561760*nc^4*zb^2*Zeta[3] - 
      4976640*Pi^2*zb^2*Zeta[3] + 3317760*nc^2*Pi^2*zb^2*Zeta[3] - 
      5806080*nc^4*Pi^2*zb^2*Zeta[3] - 41796000*zb^3*Zeta[3] + 
      43364160*nc^2*zb^3*Zeta[3] - 69409440*nc^4*zb^3*Zeta[3] + 
      2488320*Pi^2*zb^3*Zeta[3] - 1658880*nc^2*Pi^2*zb^3*Zeta[3] + 
      2903040*nc^4*Pi^2*zb^3*Zeta[3] - 4587840*Zeta[5] + 
      6298560*nc^2*Zeta[5] + 10886400*nc^4*Zeta[5] + 13763520*zb*Zeta[5] - 
      18895680*nc^2*zb*Zeta[5] - 32659200*nc^4*zb*Zeta[5] - 
      18351360*zb^2*Zeta[5] + 25194240*nc^2*zb^2*Zeta[5] + 
      43545600*nc^4*zb^2*Zeta[5] + 9175680*zb^3*Zeta[5] - 
      12597120*nc^2*zb^3*Zeta[5] - 21772800*nc^4*zb^3*Zeta[5])/
     (14929920*nc^2*(-1 + zb))
 
IITFT[q, q, 0] = delta[zb]
 
IITFT[q, q, 1] = ((-1 + nc)*(1 + nc)*zb)/(4*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*G[0, zb])/(4*nc) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[1, zb])/(4*nc*zb) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(4*nc) + 
    ((-1 + nc)*(1 + nc)*delta[zb]*Log[\[Kappa]]^2)/(4*nc) - 
    ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*PlusD[zb, 0])/(2*nc) + 
    ((-1 + nc)*(1 + nc)*PlusD[zb, 1])/(2*nc)
 
IITFT[q, q, 2] = (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*G[0, 0, 0, zb])/
     (8*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(2 - 2*zb + zb^2)*
      G[0, 0, 1, zb])/(4*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-3 + 4*nc^2)*
      (2 - 2*zb + zb^2)*G[0, 1, 0, zb])/(8*nc^2*zb) + 
    ((-1 + nc)*(1 + nc)*(-9 + 5*nc^2)*(2 - 2*zb + zb^2)*G[0, 1, 1, zb])/
     (16*nc^2*zb) - ((-1 + nc)*(1 + nc)*(-7 + 7*nc^2 + 8*zb - 2*nc*zb - 
       8*nc^2*zb - 4*zb^2 + nc*zb^2 + 4*nc^2*zb^2)*G[1, 0, 0, zb])/
     (8*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-8 + 8*nc^2 + 10*zb - 4*nc*zb - 
       10*nc^2*zb - 5*zb^2 + 2*nc*zb^2 + 5*nc^2*zb^2)*G[1, 0, 1, zb])/
     (16*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-6 + 8*nc^2 + 8*zb - 4*nc*zb - 
       10*nc^2*zb - 4*zb^2 + 2*nc*zb^2 + 5*nc^2*zb^2)*G[1, 1, 0, zb])/
     (8*nc^2*zb) - ((-1 + nc)*(1 + nc)*(12*nc^2 + 10*zb - 20*nc*zb - 
       22*nc^2*zb - 5*zb^2 + 10*nc*zb^2 + 11*nc^2*zb^2)*G[1, 1, 1, zb])/
     (32*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-134*nc^2 - 6*Pi^2 + 12*nc^2*Pi^2 + 
       54*zb + 63*nc*zb + 234*nc^2*zb + 9*Pi^2*zb - 18*nc^2*Pi^2*zb - 
       54*zb^2 - 81*nc*zb^2 - 100*nc^2*zb^2 - 3*Pi^2*zb^2 + 
       6*nc^2*Pi^2*zb^2 + 44*nc*zb^3)*Log[\[Kappa]])/(144*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(22*nc + 15*zb - 33*nc*zb - 15*zb^2 + 11*nc*zb^2 + 
       4*zb^3)*Log[\[Kappa]]^2)/(96*nc*(-1 + zb)) - 
    ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*Log[\[Kappa]]^3)/(16*nc^2) + 
    G[0, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(24*nc) - 
      ((-1 + nc)*(1 + nc)*(22*nc + 15*zb - 33*nc*zb - 15*zb^2 + 11*nc*zb^2 + 
         4*zb^3))/(48*nc*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
        Log[\[Kappa]])/(8*nc^2)) + G[0, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(24*nc*zb) + 
      ((-1 + nc)*(1 + nc)*(-22*nc^2 + 44*nc^2*zb - 3*zb^2 + 15*nc*zb^2 - 
         30*nc^2*zb^2 + 3*zb^3 - 15*nc*zb^3 + 8*nc^2*zb^3 + 4*nc*zb^4))/
       (48*nc^2*(-1 + zb)*zb) + (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
        Log[\[Kappa]])/(8*nc^2*zb)) + G[1, 1, zb]*
     ((5*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(48*nc*zb) - 
      ((-1 + nc)*(1 + nc)*(27 + 83*nc^2 + 30*zb + 118*nc*zb - 104*nc^2*zb - 
         36*zb^2 - 119*nc*zb^2 + 55*nc^2*zb^2 + 40*nc*zb^3))/(96*nc^2*zb) - 
      ((-1 + nc)*(1 + nc)*(-2 + 4*nc^2 + 4*zb - 4*nc*zb - 6*nc^2*zb - 
         2*zb^2 + 2*nc*zb^2 + 3*nc^2*zb^2)*Log[\[Kappa]])/(8*nc^2*zb)) + 
    G[1, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(12*nc*zb) + 
      ((-1 + nc)*(1 + nc)*(9 + 35*nc^2 + 9*zb + 36*nc*zb - 41*nc^2*zb - 
         6*zb^2 - 42*nc*zb^2 + 22*nc^2*zb^2 + 12*nc*zb^3))/(48*nc^2*zb) + 
      ((-1 + nc)*(1 + nc)*(-12 + 12*nc^2 + 14*zb - 4*nc*zb - 14*nc^2*zb - 
         7*zb^2 + 2*nc*zb^2 + 7*nc^2*zb^2)*Log[\[Kappa]])/(16*nc^2*zb)) + 
    nf*(-((-1 + nc)*(1 + nc)*(112 - 6*Pi^2 - 38*zb + 3*Pi^2*zb))/(864*nc) + 
      ((-1 + nc)*(1 + nc)*(-5 + 4*zb)*Log[\[Kappa]])/(36*nc) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]]^2)/(48*nc)) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*(9 - 259*nc^2 - 12*Pi^2 + 24*nc^2*Pi^2 + 
          90*zb + 126*nc*zb + 450*nc^2*zb + 18*Pi^2*zb - 36*nc^2*Pi^2*zb - 
          99*zb^2 - 162*nc*zb^2 - 191*nc^2*zb^2 - 6*Pi^2*zb^2 + 
          12*nc^2*Pi^2*zb^2 + 88*nc*zb^3))/(288*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(22*nc + 15*zb - 33*nc*zb - 15*zb^2 + 11*nc*zb^2 + 
         4*zb^3)*Log[\[Kappa]])/(48*nc*(-1 + zb)) + 
      (3*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*Log[\[Kappa]]^2)/(16*nc^2) + 
      nf*(-((-1 + nc)*(1 + nc)*(-5 + 4*zb))/(36*nc) - 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(24*nc))) + 
    G[1, zb]*(((-1 + nc)*(1 + nc)*(-144 - 696*nc^2 - 36*Pi^2 + 60*nc^2*Pi^2 + 
         594*zb + 520*nc*zb + 738*nc^2*zb + 42*Pi^2*zb - 12*nc*Pi^2*zb - 
         66*nc^2*Pi^2*zb - 504*zb^2 - 548*nc*zb^2 - 444*nc^2*zb^2 - 
         21*Pi^2*zb^2 + 6*nc*Pi^2*zb^2 + 33*nc^2*Pi^2*zb^2 + 304*nc*zb^3))/
       (576*nc^2*zb) - ((-1 + nc)*(1 + nc)*(9 + 35*nc^2 + 9*zb + 36*nc*zb - 
         41*nc^2*zb - 9*zb^2 - 42*nc*zb^2 + 25*nc^2*zb^2 + 12*nc*zb^3)*
        Log[\[Kappa]])/(48*nc^2*zb) - ((-1 + nc)*(1 + nc)*
        (-8 + 8*nc^2 + 10*zb - 4*nc*zb - 10*nc^2*zb - 5*zb^2 + 2*nc*zb^2 + 
         5*nc^2*zb^2)*Log[\[Kappa]]^2)/(32*nc^2*zb) + 
      nf*(((-1 + nc)*(1 + nc)*(10 - 12*zb + 7*zb^2))/(48*nc*zb) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*Log[\[Kappa]])/(12*nc*zb))) + 
    (-((-1 + nc)*(1 + nc)*(-67*nc^2 - 3*Pi^2 + 6*nc^2*Pi^2))/(72*nc^2) + 
      (11*(-1 + nc)*(1 + nc)*Log[\[Kappa]])/24 + 
      (3*(-1 + nc)^2*(1 + nc)^2*Log[\[Kappa]]^2)/(8*nc^2) + 
      nf*((-5*(-1 + nc)*(1 + nc))/(36*nc) - 
        ((-1 + nc)*(1 + nc)*Log[\[Kappa]])/(12*nc)))*PlusD[zb, 1] + 
    ((-11*(-1 + nc)*(1 + nc))/48 + ((-1 + nc)*(1 + nc)*nf)/(24*nc) - 
      (3*(-1 + nc)^2*(1 + nc)^2*Log[\[Kappa]])/(8*nc^2))*PlusD[zb, 2] + 
    ((-1 + nc)^2*(1 + nc)^2*PlusD[zb, 3])/(8*nc^2) + 
    ((-1 + nc)*(1 + nc)*(108 - 1508*nc^2 + 66*nc^2*Pi^2 - 918*zb - 
       858*nc*zb + 2334*nc^2*zb + 18*Pi^2*zb + 45*nc*Pi^2*zb - 
       99*nc^2*Pi^2*zb + 810*zb^2 + 714*nc*zb^2 - 826*nc^2*zb^2 - 
       18*Pi^2*zb^2 - 45*nc*Pi^2*zb^2 + 33*nc^2*Pi^2*zb^2 - 272*nc*zb^3 + 
       12*nc*Pi^2*zb^3 - 432*Zeta[3] + 1944*nc^2*Zeta[3] + 648*zb*Zeta[3] - 
       2916*nc^2*zb*Zeta[3] - 216*zb^2*Zeta[3] + 972*nc^2*zb^2*Zeta[3]))/
     (1728*nc^2*(-1 + zb)) + PlusD[zb, 0]*
     (((-1 + nc)*(1 + nc)*(-67*nc^2 - 3*Pi^2 + 6*nc^2*Pi^2)*Log[\[Kappa]])/
       (72*nc^2) - (11*(-1 + nc)*(1 + nc)*Log[\[Kappa]]^2)/48 - 
      ((-1 + nc)^2*(1 + nc)^2*Log[\[Kappa]]^3)/(8*nc^2) + 
      nf*(-((-1 + nc)*(1 + nc)*(-56 + 3*Pi^2))/(432*nc) + 
        (5*(-1 + nc)*(1 + nc)*Log[\[Kappa]])/(36*nc) + 
        ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^2)/(24*nc)) + 
      ((-1 + nc)*(1 + nc)*(-808*nc^2 + 33*nc^2*Pi^2 - 216*Zeta[3] + 
         972*nc^2*Zeta[3]))/(864*nc^2)) + 
    delta[zb]*(-((-1 + nc)*(1 + nc)*(-67*nc^2 - 3*Pi^2 + 6*nc^2*Pi^2)*
         Log[\[Kappa]]^2)/(144*nc^2) + (11*(-1 + nc)*(1 + nc)*
        Log[\[Kappa]]^3)/144 + ((-1 + nc)^2*(1 + nc)^2*Log[\[Kappa]]^4)/
       (32*nc^2) - ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*
        (-808*nc^2 + 33*nc^2*Pi^2 - 216*Zeta[3] + 972*nc^2*Zeta[3]))/
       (864*nc^2) - ((-1 + nc)*(1 + nc)*(-24280*nc^2 + 1005*nc^2*Pi^2 - 
         9*Pi^4 + 189*nc^2*Pi^4 + 5940*nc^2*Zeta[3]))/(25920*nc^2) + 
      nf*(((-1 + nc)*(1 + nc)*(-56 + 3*Pi^2)*Log[\[Kappa]])/(432*nc) - 
        (5*(-1 + nc)*(1 + nc)*Log[\[Kappa]]^2)/(72*nc) - 
        ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^3)/(72*nc) + 
        ((-1 + nc)*(1 + nc)*(-328 + 15*Pi^2 + 108*Zeta[3]))/(2592*nc)))
 
IITFT[q, q, 3] = ((-1 + nc)*(1 + nc)*Pi^2*(2 - 2*zb + zb^2)*G[0, 0, -1, zb])/
     (192*nc*zb) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*Pi^2*(2 - 2*zb + zb^2)*
      G[1, 0, -1, zb])/(192*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 - 30*nc + 3*nc^2 - 100*zb + 30*nc*zb - 
       3*nc^2*zb + 40*zb^2 + 12*nc^2*zb^2)*G[2, 1, 0, 0, zb])/
     (72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
      (6 + 33*nc - 8*nc^2 + nc^3 - 6*zb - 33*nc*zb + 8*nc^2*zb - nc^3*zb + 
       12*nc*zb^2 + 4*nc^3*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(7 + 99*nc - 31*nc^2 + 4*nc^3 - 7*zb - 
       99*nc*zb + 31*nc^2*zb - 4*nc^3*zb + 48*nc*zb^2 + 16*nc^3*zb^2)*
      G[2, 1, 1, 0, zb])/(48*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(108 + 248*nc - 96*nc^2 + 37*nc^3 - 
       108*zb - 248*nc*zb + 96*nc^2*zb - 37*nc^3*zb + 200*nc*zb^2 + 
       148*nc^3*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(-90 + 6*nc - 24*nc^2 + nc^3 + 90*zb - 
       6*nc*zb + 24*nc^2*zb - nc^3*zb - 48*nc*zb^2 + 4*nc^3*zb^2)*
      G[2, 1, 2, 1, zb])/(144*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(21 + 55*nc - 27*nc^2 - 21*zb - 55*nc*zb + 
       27*nc^2*zb + 40*nc*zb^2)*G[2, 2, 1, 0, zb])/(72*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(24 - 7*nc + nc^2 + nc^3 - 24*zb + 
       7*nc*zb - nc^2*zb - nc^3*zb + 32*nc*zb^2 + 4*nc^3*zb^2)*
      G[2, 2, 1, 1, zb])/(48*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(-57 - 10*nc - 18*nc^2 + 2*nc^3 + 57*zb + 
       10*nc*zb + 18*nc^2*zb - 2*nc^3*zb - 40*nc*zb^2 + 8*nc^3*zb^2)*
      G[2, 2, 2, 1, zb])/(72*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[0, 0, -1, 0, 1, zb])/(16*nc*zb) + 
    (15*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*G[0, 0, 0, 0, 0, zb])/(16*nc^3) - 
    ((-1 + nc)*(1 + nc)*(21 - 29*nc^2 + 13*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 0, 0, 0, 1, zb])/(16*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(27 - 52*nc^2 + 20*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 0, 0, 1, 0, zb])/(24*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(171 - 158*nc^2 + 43*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 0, 0, 1, 1, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(99 - 206*nc^2 + 115*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 0, 1, 0, 0, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(40 - 71*nc^2 + 28*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 0, 1, 0, 1, zb])/(32*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(51 - 131*nc^2 + 40*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 0, 1, 1, 0, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(148 - 215*nc^2 + 15*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 0, 1, 1, 1, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(4 + nc^2)*(2 - 2*zb + zb^2)*G[0, 0, 1, 2, 1, zb])/
     (24*nc^3*zb) - (3*(-1 + nc)^2*(1 + nc)^2*(-11 + 13*nc^2)*
      (2 - 2*zb + zb^2)*G[0, 1, 0, 0, 0, zb])/(32*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(118 - 209*nc^2 + 96*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 1, 0, 0, 1, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(51 - 110*nc^2 + 55*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 1, 0, 1, 0, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(113 - 173*nc^2 + 69*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 1, 0, 1, 1, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(31 - 50*nc^2 + 39*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 1, 1, 0, 0, zb])/(24*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(82 - 174*nc^2 + 129*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 1, 1, 0, 1, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(111 - 182*nc^2 + 113*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 1, 1, 1, 0, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(-21 - 107*nc^2 + 54*nc^4)*(2 - 2*zb + zb^2)*
      G[0, 1, 1, 1, 1, zb])/(96*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(4 + 5*nc^2)*(2 - 2*zb + zb^2)*G[0, 1, 1, 2, 1, zb])/
     (6*nc^3*zb) - ((-1 + nc)*(1 + nc)*(9 + 11*nc^2)*(2 - 2*zb + zb^2)*
      G[0, 1, 2, 1, 0, zb])/(24*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(35 + 54*nc^2)*(2 - 2*zb + zb^2)*
      G[0, 1, 2, 1, 1, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(14 + 13*nc^2)*(2 - 2*zb + zb^2)*
      G[0, 1, 2, 2, 1, zb])/(24*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*zb + zb^2)*G[1, 0, -1, 0, 1, zb])/
     (16*nc^3*zb) - ((-1 + nc)*(1 + nc)*(108 - 216*nc^2 + 108*nc^4 - 126*zb + 
       22*nc*zb + 252*nc^2*zb - 50*nc^3*zb - 126*nc^4*zb + 63*zb^2 - 
       11*nc*zb^2 - 126*nc^2*zb^2 + 25*nc^3*zb^2 + 63*nc^4*zb^2)*
      G[1, 0, 0, 0, 0, zb])/(48*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(246 - 448*nc^2 + 176*nc^4 - 294*zb + 38*nc*zb + 
       526*nc^2*zb - 118*nc^3*zb - 206*nc^4*zb + 147*zb^2 - 19*nc*zb^2 - 
       263*nc^2*zb^2 + 59*nc^3*zb^2 + 103*nc^4*zb^2)*G[1, 0, 0, 0, 1, zb])/
     (96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(206 - 472*nc^2 + 210*nc^4 - 248*zb + 
       38*nc*zb + 550*nc^2*zb - 118*nc^3*zb - 246*nc^4*zb + 124*zb^2 - 
       19*nc*zb^2 - 275*nc^2*zb^2 + 59*nc^3*zb^2 + 123*nc^4*zb^2)*
      G[1, 0, 0, 1, 0, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(440 - 784*nc^2 + 244*nc^4 - 550*zb + 224*nc*zb + 
       888*nc^2*zb - 272*nc^3*zb - 286*nc^4*zb + 275*zb^2 - 112*nc*zb^2 - 
       444*nc^2*zb^2 + 136*nc^3*zb^2 + 143*nc^4*zb^2)*G[1, 0, 0, 1, 1, zb])/
     (192*nc^3*zb) + ((-1 + nc)*(1 + nc)*(208 - 454*nc^2 + 250*nc^4 - 
       244*zb + 54*nc*zb + 538*nc^2*zb - 114*nc^3*zb - 298*nc^4*zb + 
       122*zb^2 - 27*nc*zb^2 - 269*nc^2*zb^2 + 57*nc^3*zb^2 + 149*nc^4*zb^2)*
      G[1, 0, 1, 0, 0, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(212 - 420*nc^2 + 184*nc^4 - 262*zb + 64*nc*zb + 
       494*nc^2*zb - 132*nc^3*zb - 216*nc^4*zb + 131*zb^2 - 32*nc*zb^2 - 
       247*nc^2*zb^2 + 66*nc^3*zb^2 + 108*nc^4*zb^2)*G[1, 0, 1, 0, 1, zb])/
     (96*nc^3*zb) - ((-1 + nc)*(1 + nc)*(364 - 816*nc^2 + 396*nc^4 - 526*zb + 
       392*nc*zb + 968*nc^2*zb - 416*nc^3*zb - 470*nc^4*zb + 263*zb^2 - 
       196*nc*zb^2 - 484*nc^2*zb^2 + 208*nc^3*zb^2 + 235*nc^4*zb^2)*
      G[1, 0, 1, 1, 0, zb])/(192*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(300 - 748*nc^2 + 168*nc^4 - 474*zb + 108*nc*zb + 
       888*nc^2*zb - 412*nc^3*zb - 174*nc^4*zb + 237*zb^2 - 54*nc*zb^2 - 
       444*nc^2*zb^2 + 206*nc^3*zb^2 + 87*nc^4*zb^2)*G[1, 0, 1, 1, 1, zb])/
     (192*nc^3*zb) + ((-1 + nc)*(1 + nc)*(4 + 7*nc^2 - 4*zb - 4*nc*zb - 
       6*nc^2*zb + 2*zb^2 + 2*nc*zb^2 + 3*nc^2*zb^2)*G[1, 0, 1, 2, 1, zb])/
     (12*nc^3*zb) + ((-1 + nc)*(1 + nc)*(222 - 480*nc^2 + 258*nc^4 - 294*zb + 
       88*nc*zb + 624*nc^2*zb - 200*nc^3*zb - 330*nc^4*zb + 147*zb^2 - 
       44*nc*zb^2 - 312*nc^2*zb^2 + 118*nc^3*zb^2 + 165*nc^4*zb^2)*
      G[1, 1, 0, 0, 0, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(204 - 400*nc^2 + 202*nc^4 - 288*zb + 68*nc*zb + 
       542*nc^2*zb - 216*nc^3*zb - 260*nc^4*zb + 144*zb^2 - 42*nc*zb^2 - 
       271*nc^2*zb^2 + 126*nc^3*zb^2 + 130*nc^4*zb^2)*G[1, 1, 0, 0, 1, zb])/
     (96*nc^3*zb) - ((-1 + nc)*(1 + nc)*(76 - 203*nc^2 + 115*nc^4 - 108*zb + 
       48*nc*zb + 274*nc^2*zb - 94*nc^3*zb - 154*nc^4*zb + 54*zb^2 - 
       20*nc*zb^2 - 137*nc^2*zb^2 + 56*nc^3*zb^2 + 77*nc^4*zb^2)*
      G[1, 1, 0, 1, 0, zb])/(48*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(29 - 133*nc^2 + 75*nc^4 - 64*zb + 42*nc*zb + 
       186*nc^2*zb - 94*nc^3*zb - 98*nc^4*zb + 32*zb^2 - 9*nc*zb^2 - 
       93*nc^2*zb^2 + 46*nc^3*zb^2 + 49*nc^4*zb^2)*G[1, 1, 0, 1, 1, zb])/
     (48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(340 - 804*nc^2 + 544*nc^4 - 486*zb + 
       60*nc*zb + 1240*nc^2*zb - 452*nc^3*zb - 774*nc^4*zb + 243*zb^2 - 
       30*nc*zb^2 - 620*nc^2*zb^2 + 310*nc^3*zb^2 + 387*nc^4*zb^2)*
      G[1, 1, 1, 0, 0, zb])/(192*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(132 - 314*nc^2 + 206*nc^4 - 190*zb + 38*nc*zb + 
       478*nc^2*zb - 182*nc^3*zb - 294*nc^4*zb + 95*zb^2 - 19*nc*zb^2 - 
       239*nc^2*zb^2 + 133*nc^3*zb^2 + 147*nc^4*zb^2)*G[1, 1, 1, 0, 1, zb])/
     (96*nc^3*zb) + ((-1 + nc)*(1 + nc)*(48 - 552*nc^2 + 600*nc^4 - 242*zb - 
       24*nc*zb + 1368*nc^2*zb - 696*nc^3*zb - 1062*nc^4*zb + 121*zb^2 - 
       20*nc*zb^2 - 684*nc^2*zb^2 + 636*nc^3*zb^2 + 531*nc^4*zb^2)*
      G[1, 1, 1, 1, 0, zb])/(384*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(-16 - 152*nc^2 + 104*nc^4 + 26*zb - 8*nc*zb + 
       216*nc^2*zb - 40*nc^3*zb - 162*nc^4*zb - 13*zb^2 - 28*nc*zb^2 - 
       108*nc^2*zb^2 + 148*nc^3*zb^2 + 81*nc^4*zb^2)*G[1, 1, 1, 1, 1, zb])/
     (128*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-20 + 32*nc^2 + 34*zb - 16*nc*zb - 
       42*nc^2*zb + 28*nc^3*zb - 17*zb^2 + 32*nc*zb^2 + 21*nc^2*zb^2 + 
       8*nc^3*zb^2)*G[1, 1, 1, 2, 1, zb])/(48*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(8 + 68*nc^2 - 2*zb - 74*nc^2*zb + 12*nc^3*zb + 
       zb^2 + 8*nc*zb^2 + 37*nc^2*zb^2 + 12*nc^3*zb^2)*G[1, 1, 2, 1, 0, zb])/
     (48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-30 + 102*nc^2 + 50*zb - 32*nc*zb - 
       114*nc^2*zb + 40*nc^3*zb - 25*zb^2 + 100*nc*zb^2 + 57*nc^2*zb^2 + 
       46*nc^3*zb^2)*G[1, 1, 2, 1, 1, zb])/(96*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(21 - 3*nc^2 - 24*zb + 6*nc^2*zb - 6*nc^3*zb + 
       12*zb^2 - 26*nc*zb^2 - 3*nc^2*zb^2 + 3*nc^3*zb^2)*
      G[1, 1, 2, 2, 1, zb])/(24*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(10 - 10*zb + 5*zb^2 + 3*nc*zb^2)*
      G[1, 2, 1, 0, 0, zb])/(12*nc*zb) + 
    ((-1 + nc)*(1 + nc)*(-6 + 8*nc^2 + 6*zb - 8*nc^2*zb - 3*zb^2 - nc*zb^2 + 
       4*nc^2*zb^2 + 3*nc^3*zb^2)*G[1, 2, 1, 0, 1, zb])/(12*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(-14 + 62*nc^2 + 14*zb - 62*nc^2*zb - 7*zb^2 + 
       14*nc*zb^2 + 31*nc^2*zb^2 + 24*nc^3*zb^2)*G[1, 2, 1, 1, 0, zb])/
     (48*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-36 + 32*nc^2 + 36*zb - 32*nc^2*zb - 
       18*zb^2 + 28*nc*zb^2 + 16*nc^2*zb^2 + 37*nc^3*zb^2)*
      G[1, 2, 1, 1, 1, zb])/(48*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(30 + 8*nc^2 - 30*zb - 8*nc^2*zb + 15*zb^2 - 
       14*nc*zb^2 + 4*nc^2*zb^2 + nc^3*zb^2)*G[1, 2, 1, 2, 1, zb])/
     (24*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-14 + 18*nc^2 + 14*zb - 18*nc^2*zb - 
       7*zb^2 + 10*nc*zb^2 + 9*nc^2*zb^2)*G[1, 2, 2, 1, 0, zb])/
     (24*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-48 - 2*nc^2 + 48*zb + 2*nc^2*zb - 
       24*zb^2 + 58*nc*zb^2 - nc^2*zb^2 + 6*nc^3*zb^2)*G[1, 2, 2, 1, 1, zb])/
     (48*nc^3*zb) + ((-1 + nc)*(1 + nc)*(38 + 12*nc^2 - 38*zb - 12*nc^2*zb + 
       19*zb^2 - 20*nc*zb^2 + 6*nc^2*zb^2 + 4*nc^3*zb^2)*
      G[1, 2, 2, 2, 1, zb])/(24*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(-1 + zb)*(14 - 24*nc + 5*nc^2 + 6*nc^3 + 5*zb - 
       8*nc*zb + 2*nc^2*zb + 2*nc^3*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
     (128*nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]) - 
    ((-1 + nc)*(1 + nc)*Pi^2*(-9*nc^2 - 4*nc*zb + 7*nc^2*zb + 3*nc^3*zb + 
       5*zb^2 - 8*nc*zb^2 + nc^2*zb^2 + 3*nc^3*zb^2)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
     (128*nc^3*zb) - ((-1 + nc)*(1 + nc)*Pi^2*(-2 - 2*nc^2 + 8*nc*zb + 
       2*nc^2*zb - 4*nc^3*zb - 4*nc*zb^2 - nc^2*zb^2 + 2*nc^3*zb^2)*
      J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(64*nc^3*zb) + 
    (3*(-1 + nc)*(1 + nc)*(1 + nc^2)*Pi^2*(2 - 2*zb + zb^2)*
      J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(64*nc^3*zb) - 
    ((-1 + nc)*(1 + nc)*(-1 + zb)*(14 - 24*nc + 5*nc^2 + 6*nc^3 + 5*zb - 
       8*nc*zb + 2*nc^2*zb + 2*nc^3*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(32*nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
    (3*(-1 + nc)*(1 + nc)*(-1 + zb)*(14 - 24*nc + 5*nc^2 + 6*nc^3 + 5*zb - 
       8*nc*zb + 2*nc^2*zb + 2*nc^3*zb)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       zb^(-1), (1 - zb)^(-1)])/(64*nc^3*Sqrt[1 - zb]*Sqrt[3 + zb]) + 
    ((-1 + nc)*(1 + nc)*(-9*nc^2 - 4*nc*zb + 7*nc^2*zb + 3*nc^3*zb + 5*zb^2 - 
       8*nc*zb^2 + nc^2*zb^2 + 3*nc^3*zb^2)*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
     (32*nc^3*zb) - (3*(-1 + nc)*(1 + nc)*(-9*nc^2 - 4*nc*zb + 7*nc^2*zb + 
       3*nc^3*zb + 5*zb^2 - 8*nc*zb^2 + nc^2*zb^2 + 3*nc^3*zb^2)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       zb^(-1), (1 - zb)^(-1)])/(64*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(-2 - 2*nc^2 + 8*nc*zb + 2*nc^2*zb - 4*nc^3*zb - 
       4*nc*zb^2 - nc^2*zb^2 + 2*nc^3*zb^2)*J[(1 - zb)^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(16*nc^3*zb) - 
    (3*(-1 + nc)*(1 + nc)*(-2 - 2*nc^2 + 8*nc*zb + 2*nc^2*zb - 4*nc^3*zb - 
       4*nc*zb^2 - nc^2*zb^2 + 2*nc^3*zb^2)*J[(1 - zb)^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
       (1 - zb)^(-1)])/(32*nc^3*zb) - (3*(-1 + nc)*(1 + nc)*(1 + nc^2)*
      (2 - 2*zb + zb^2)*J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
     (16*nc^3*zb) + (9*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*zb + zb^2)*
      J[zb^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), (1 - zb)^(-1)])/(32*nc^3*zb) + 
    ((-1 + nc)*(1 + nc)*(3216*nc^2 - 4184*nc^4 + 144*Pi^2 - 432*nc^2*Pi^2 + 
       288*nc^4*Pi^2 - 540*zb - 213*nc*zb - 5052*nc^2*zb - 831*nc^3*zb + 
       7044*nc^4*zb - 216*Pi^2*zb + 648*nc^2*Pi^2*zb - 432*nc^4*Pi^2*zb + 
       540*zb^2 + 429*nc*zb^2 + 1836*nc^2*zb^2 + 615*nc^3*zb^2 - 
       2860*nc^4*zb^2 + 72*Pi^2*zb^2 - 216*nc^2*Pi^2*zb^2 + 
       144*nc^4*Pi^2*zb^2 - 420*nc*zb^3 - 108*nc^3*zb^3)*Log[\[Kappa]]^3)/
     (6912*nc^3*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*
      (110*nc^2 + 9*zb + 45*nc*zb - 174*nc^2*zb - 9*zb^2 - 45*nc*zb^2 + 
       64*nc^2*zb^2 + 12*nc*zb^3)*Log[\[Kappa]]^4)/(1152*nc^3*(-1 + zb)) - 
    ((-1 + nc)^3*(1 + nc)^3*(-2 + zb)*Log[\[Kappa]]^5)/(128*nc^3) + 
    G[0, 0, 0, 0, zb]*((5*(-1 + nc)^2*(1 + nc)^2*nf*(-2 + zb))/(24*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-660*nc^2 + 660*nc^4 - 54*zb - 165*nc*zb + 
         1098*nc^2*zb + 375*nc^3*zb - 1044*nc^4*zb + 54*zb^2 + 165*nc*zb^2 - 
         438*nc^2*zb^2 - 375*nc^3*zb^2 + 384*nc^4*zb^2 - 44*nc*zb^3 + 
         100*nc^3*zb^3))/(288*nc^3*(-1 + zb)) - 
      (15*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*Log[\[Kappa]])/(16*nc^3)) + 
    G[0, 0, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*(-36 + 29*nc^2)*nf*
         (2 - 2*zb + zb^2))/(144*nc^2*zb) + 
      ((-1 + nc)*(1 + nc)*(54 + 1566*nc^2 - 1312*nc^4 - 30*zb - 
         3072*nc^2*zb + 2696*nc^4*zb - 168*zb^2 - 285*nc*zb^2 + 
         2406*nc^2*zb^2 + 885*nc^3*zb^2 - 2112*nc^4*zb^2 + 144*zb^3 + 
         285*nc*zb^3 - 900*nc^2*zb^3 - 885*nc^3*zb^3 + 728*nc^4*zb^3 - 
         76*nc*zb^4 + 236*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*Log[\[Kappa]])/(nc^3*zb)) + 
    G[0, 0, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*(-35 + 24*nc^2)*nf*
         (2 - 2*zb + zb^2))/(144*nc^2*zb) + 
      ((-1 + nc)*(1 + nc)*(1486*nc^2 - 1002*nc^4 + 6*zb - 2990*nc^2*zb + 
         2016*nc^4*zb - 129*zb^2 - 285*nc*zb^2 + 2427*nc^2*zb^2 + 
         885*nc^3*zb^2 - 1608*nc^4*zb^2 + 123*zb^3 + 285*nc*zb^3 - 
         923*nc^2*zb^3 - 885*nc^3*zb^3 + 594*nc^4*zb^3 - 76*nc*zb^4 + 
         236*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb) + 
      (3*(-1 + nc)^2*(1 + nc)^2*(-3 + 2*nc^2)*(2 - 2*zb + zb^2)*
        Log[\[Kappa]])/(8*nc^3*zb)) + G[0, 1, 2, 1, zb]*
     (((-1 + nc)*(1 + nc)*(36*nc^2 - 6*zb - 60*nc^2*zb + 27*zb^2 + 
         36*nc*zb^2 + 99*nc^2*zb^2 + 12*nc^3*zb^2 - 21*zb^3 - 36*nc*zb^3 - 
         75*nc^2*zb^3 - 12*nc^3*zb^3 + 8*nc^3*zb^4))/(144*nc^3*(-1 + zb)*
        zb) + ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(2 - 2*zb + zb^2)*
        Log[\[Kappa]])/(4*nc^3*zb)) + G[0, 1, 0, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-40 + 31*nc^2)*nf*(2 - 2*zb + zb^2))/
       (144*nc^2*zb) - ((-1 + nc)*(1 + nc)*(144 + 1526*nc^2 - 1310*nc^4 - 
         282*zb - 3082*nc^2*zb + 2620*nc^4*zb + 69*zb^2 - 456*nc*zb^2 + 
         2550*nc^2*zb^2 + 978*nc^3*zb^2 - 2025*nc^4*zb^2 + 69*zb^3 + 
         456*nc*zb^3 - 994*nc^2*zb^3 - 978*nc^3*zb^3 + 715*nc^4*zb^3 - 
         112*nc*zb^4 + 256*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)^2*(1 + nc)^2*(-15 + 14*nc^2)*(2 - 2*zb + zb^2)*
        Log[\[Kappa]])/(16*nc^3*zb)) + G[0, 1, 0, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(-34 + 43*nc^2)*nf*(2 - 2*zb + zb^2))/
       (144*nc^2*zb) + ((-1 + nc)*(1 + nc)*(108 + 1244*nc^2 - 1748*nc^4 - 
         228*zb - 2494*nc^2*zb + 3484*nc^4*zb + 108*zb^2 - 405*nc*zb^2 + 
         2097*nc^2*zb^2 + 855*nc^3*zb^2 - 2751*nc^4*zb^2 + 12*zb^3 + 
         405*nc*zb^3 - 847*nc^2*zb^3 - 855*nc^3*zb^3 + 1015*nc^4*zb^3 - 
         108*nc*zb^4 + 228*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)^2*(1 + nc)^2*(-31 + 35*nc^2)*(2 - 2*zb + zb^2)*
        Log[\[Kappa]])/(32*nc^3*zb)) + G[0, 0, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-67 + 29*nc^2)*nf*(2 - 2*zb + zb^2))/
       (288*nc^2*zb) - ((-1 + nc)*(1 + nc)*(162 + 2876*nc^2 - 1366*nc^4 - 
         396*zb - 5848*nc^2*zb + 2852*nc^4*zb + 75*zb^2 - 2064*nc*zb^2 + 
         4536*nc^2*zb^2 + 2160*nc^3*zb^2 - 2235*nc^4*zb^2 + 159*zb^3 + 
         2064*nc*zb^3 - 1564*nc^2*zb^3 - 2160*nc^3*zb^3 + 749*nc^4*zb^3 - 
         704*nc*zb^4 + 624*nc^3*zb^4))/(1152*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)*(1 + nc)*(15 - 33*nc^2 + 10*nc^4)*(2 - 2*zb + zb^2)*
        Log[\[Kappa]])/(16*nc^3*zb)) + G[0, 1, 1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-149 + 43*nc^2)*nf*(2 - 2*zb + zb^2))/
       (288*nc^2*zb) + ((-1 + nc)*(1 + nc)*(1134 + 5548*nc^2 - 2162*nc^4 - 
         2124*zb - 11024*nc^2*zb + 4468*nc^4*zb + 573*zb^2 - 1002*nc*zb^2 + 
         8850*nc^2*zb^2 + 3114*nc^3*zb^2 - 3243*nc^4*zb^2 + 417*zb^3 + 
         1002*nc*zb^3 - 3374*nc^2*zb^3 - 3114*nc^3*zb^3 + 937*nc^4*zb^3 - 
         344*nc*zb^4 + 840*nc^3*zb^4))/(1152*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)*(1 + nc)*(7 - 37*nc^2 + 18*nc^4)*(2 - 2*zb + zb^2)*
        Log[\[Kappa]])/(32*nc^3*zb)) + G[0, 1, 1, 0, zb]*
     (((-1 + nc)*(1 + nc)*(-95 + 89*nc^2)*nf*(2 - 2*zb + zb^2))/
       (288*nc^2*zb) - ((-1 + nc)*(1 + nc)*(738 + 3316*nc^2 - 3718*nc^4 - 
         1356*zb - 6524*nc^2*zb + 7604*nc^4*zb + 951*zb^2 - 2748*nc*zb^2 + 
         5628*nc^2*zb^2 + 2952*nc^3*zb^2 - 5811*nc^4*zb^2 - 333*zb^3 + 
         2748*nc*zb^3 - 2420*nc^2*zb^3 - 2952*nc^3*zb^3 + 1925*nc^4*zb^3 - 
         656*nc*zb^4 + 720*nc^3*zb^4))/(1152*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)*(1 + nc)*(33 - 52*nc^2 + 35*nc^4)*(2 - 2*zb + zb^2)*
        Log[\[Kappa]])/(32*nc^3*zb)) + G[1, 2, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(18*nc^2 + 12*zb + 92*nc*zb - 50*nc^2*zb + 
          nc^3*zb - 15*zb^2 - 80*nc*zb^2 + 22*nc^2*zb^2 - 8*nc^3*zb^2 + 
          48*nc*zb^3 + 16*nc^3*zb^3))/(48*nc^3*zb) + 
      ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2 + nc*zb^2)*Log[\[Kappa]])/
       (4*nc*zb)) + G[2, 2, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-2 + zb)*(198 + 1568*nc + 216*nc^2 + 365*nc^3 - 
         198*zb - 1568*nc*zb - 216*nc^2*zb - 527*nc^3*zb + 464*nc*zb^2 + 
         296*nc^3*zb^2))/(864*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(9 + 2*nc + 3*nc^2 - 9*zb - 2*nc*zb - 
         3*nc^2*zb + 8*nc*zb^2)*Log[\[Kappa]])/(24*nc^3*(-1 + zb))) + 
    G[1, 2, 2, 1, zb]*(-((-1 + nc)*(1 + nc)*(18*nc^2 + 54*zb + 12*nc*zb - 
          2*nc^2*zb - 5*nc^3*zb - 53*zb^2 - 42*nc*zb^2 - 16*nc^2*zb^2 + 
          5*nc^3*zb^2 + 48*nc*zb^3))/(48*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*(6 + 2*nc^2 - 6*zb - 2*nc^2*zb + 3*zb^2 - 
         4*nc*zb^2 + nc^2*zb^2)*Log[\[Kappa]])/(8*nc^3*zb)) + 
    G[2, 1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(36 + 992*nc + 270*nc^2 + 
         825*nc^3 - 36*zb - 992*nc*zb - 270*nc^2*zb - 987*nc^3*zb + 
         464*nc*zb^2 + 528*nc^3*zb^2))/(864*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(20 - 6*nc + nc^2 - 20*zb + 6*nc*zb - 
         nc^2*zb + 8*zb^2 + 4*nc^2*zb^2)*Log[\[Kappa]])/
       (24*nc^2*(-1 + zb))) + G[1, 1, 2, 1, zb]*
     (((-1 + nc)*(1 + nc)*(99*nc^2 + 126*zb + 160*nc*zb - 57*nc^2*zb + 
         43*nc^3*zb - 117*zb^2 - 140*nc*zb^2 - 44*nc^3*zb^2 + 112*nc*zb^3 + 
         52*nc^3*zb^3))/(144*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2 + 2*zb - 4*nc^2*zb + 2*nc^3*zb - 
         zb^2 + 2*nc*zb^2 + 2*nc^2*zb^2 + 2*nc^3*zb^2)*Log[\[Kappa]])/
       (8*nc^3*zb)) + G[1, 2, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-36 + 144*nc^2 + 258*zb + 152*nc*zb - 
         132*nc^2*zb - 12*nc^3*zb - 270*zb^2 - 226*nc*zb^2 - 84*nc^2*zb^2 - 
         57*nc^3*zb^2 + 320*nc*zb^3 + 168*nc^3*zb^3))/(288*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*(-6 + 2*nc^2 + 6*zb - 2*nc^2*zb - 3*zb^2 + 
         4*nc*zb^2 + nc^2*zb^2 + 8*nc^3*zb^2)*Log[\[Kappa]])/(16*nc^3*zb)) + 
    G[2, 1, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(423 + 1544*nc + 
          657*nc^2 + 1299*nc^3 - 423*zb - 1544*nc*zb - 657*nc^2*zb - 
          1569*nc^3*zb + 464*nc*zb^2 + 840*nc^3*zb^2))/(864*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(9 + 22*nc - 3*nc^2 + 4*nc^3 - 9*zb - 
         22*nc*zb + 3*nc^2*zb - 4*nc^3*zb + 16*nc*zb^2 + 16*nc^3*zb^2)*
        Log[\[Kappa]])/(48*nc^3*(-1 + zb))) + G[1, 0, 0, 1, zb]*
     (((-1 + nc)*(1 + nc)*nf*(-204 + 128*nc^2 + 222*zb + 12*nc*zb - 
         152*nc^2*zb - 111*zb^2 - 6*nc*zb^2 + 79*nc^2*zb^2))/(288*nc^2*zb) - 
      ((-1 + nc)*(1 + nc)*(243 + 1704*nc^2 - 1219*nc^4 - 261*zb + 288*nc*zb - 
         4386*nc^2*zb - 1172*nc^3*zb + 2831*nc^4*zb - 75*zb^2 - 786*nc*zb^2 + 
         4350*nc^2*zb^2 + 2982*nc^3*zb^2 - 2553*nc^4*zb^2 + 93*zb^3 + 
         678*nc*zb^3 - 1668*nc^2*zb^3 - 2190*nc^3*zb^3 + 941*nc^4*zb^3 - 
         180*nc*zb^4 + 500*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)*(1 + nc)*(31 - 58*nc^2 + 27*nc^4 - 38*zb + 6*nc*zb + 
         70*nc^2*zb - 18*nc^3*zb - 32*nc^4*zb + 19*zb^2 - 3*nc*zb^2 - 
         35*nc^2*zb^2 + 9*nc^3*zb^2 + 16*nc^4*zb^2)*Log[\[Kappa]])/
       (16*nc^3*zb)) + G[1, 1, 0, 0, zb]*
     (((-1 + nc)*(1 + nc)*nf*(-101 + 123*nc^2 + 122*zb + 14*nc*zb - 
         144*nc^2*zb - 61*zb^2 - 7*nc*zb^2 + 72*nc^2*zb^2))/(144*nc^2*zb) - 
      ((-1 + nc)*(1 + nc)*(-207 - 1484*nc^2 + 2139*nc^4 - 456*zb + 
         418*nc*zb + 2660*nc^2*zb + 1574*nc^3*zb - 2874*nc^4*zb + 510*zb^2 - 
         233*nc*zb^2 - 1642*nc^2*zb^2 - 1987*nc^3*zb^2 + 1716*nc^4*zb^2 - 
         140*nc*zb^3 + 588*nc^3*zb^3))/(576*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*(27 - 60*nc^2 + 33*nc^4 - 38*zb + 14*nc*zb + 
         82*nc^2*zb - 30*nc^3*zb - 44*nc^4*zb + 19*zb^2 - 7*nc*zb^2 - 
         41*nc^2*zb^2 + 18*nc^3*zb^2 + 22*nc^4*zb^2)*Log[\[Kappa]])/
       (16*nc^3*zb)) + G[1, 1, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(-348 + 524*nc^2 + 486*zb - 16*nc*zb - 
          650*nc^2*zb - 243*zb^2 + 8*nc*zb^2 + 319*nc^2*zb^2))/
       (576*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-126 - 1776*nc^2 + 4486*nc^4 - 
         1578*zb + 1014*nc*zb + 4350*nc^2*zb + 2154*nc^3*zb - 6580*nc^4*zb + 
         1326*zb^2 - 603*nc*zb^2 - 2943*nc^2*zb^2 - 3909*nc^3*zb^2 + 
         3653*nc^4*zb^2 - 192*nc*zb^3 + 1328*nc^3*zb^3))/(1152*nc^3*zb) + 
      ((-1 + nc)*(1 + nc)*(20 - 58*nc^2 + 46*nc^4 - 38*zb + 14*nc*zb + 
         110*nc^2*zb - 54*nc^3*zb - 74*nc^4*zb + 19*zb^2 - 7*nc*zb^2 - 
         55*nc^2*zb^2 + 41*nc^3*zb^2 + 37*nc^4*zb^2)*Log[\[Kappa]])/
       (32*nc^3*zb)) + G[1, 0, 1, 0, zb]*
     (((-1 + nc)*(1 + nc)*nf*(-140 + 180*nc^2 + 158*zb + 12*nc*zb - 
         192*nc^2*zb - 79*zb^2 - 6*nc*zb^2 + 93*nc^2*zb^2))/(288*nc^2*zb) - 
      ((-1 + nc)*(1 + nc)*(207 + 955*nc^2 - 1746*nc^4 + 171*zb + 96*nc*zb - 
         2597*nc^2*zb - 990*nc^3*zb + 3864*nc^4*zb - 720*zb^2 - 660*nc*zb^2 + 
         2712*nc^2*zb^2 + 2592*nc^3*zb^2 - 3282*nc^4*zb^2 + 342*zb^3 + 
         840*nc*zb^3 - 1070*nc^2*zb^3 - 1926*nc^3*zb^3 + 1164*nc^4*zb^3 - 
         276*nc*zb^4 + 444*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)*(1 + nc)*(58 - 120*nc^2 + 62*nc^4 - 70*zb + 16*nc*zb + 
         146*nc^2*zb - 36*nc^3*zb - 76*nc^4*zb + 35*zb^2 - 8*nc*zb^2 - 
         73*nc^2*zb^2 + 18*nc^3*zb^2 + 38*nc^4*zb^2)*Log[\[Kappa]])/
       (32*nc^3*zb)) + G[1, 0, 0, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(-164 + 164*nc^2 + 182*zb + 16*nc*zb - 
          182*nc^2*zb - 91*zb^2 - 8*nc*zb^2 + 91*nc^2*zb^2))/(288*nc^2*zb) + 
      ((-1 + nc)*(1 + nc)*(162 + 1480*nc^2 - 1642*nc^4 + 54*zb + 190*nc*zb - 
         3698*nc^2*zb - 936*nc^3*zb + 3644*nc^4*zb - 486*zb^2 - 729*nc*zb^2 + 
         3651*nc^2*zb^2 + 2499*nc^3*zb^2 - 3165*nc^4*zb^2 + 270*zb^3 + 
         771*nc*zb^3 - 1433*nc^2*zb^3 - 1867*nc^3*zb^3 + 1163*nc^4*zb^3 - 
         232*nc*zb^4 + 432*nc^3*zb^4))/(576*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)*(1 + nc)*(66 - 132*nc^2 + 66*nc^4 - 78*zb + 14*nc*zb + 
         156*nc^2*zb - 34*nc^3*zb - 78*nc^4*zb + 39*zb^2 - 7*nc*zb^2 - 
         78*nc^2*zb^2 + 17*nc^3*zb^2 + 39*nc^4*zb^2)*Log[\[Kappa]])/
       (32*nc^3*zb)) + G[1, 0, 1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(-77 + 49*nc^2 + 86*zb - 58*nc^2*zb - 43*zb^2 + 
          29*nc^2*zb^2))/(144*nc^2*zb) + 
      ((-1 + nc)*(1 + nc)*(-828 - 2362*nc^2 + 1778*nc^4 - 144*zb - 
         1144*nc*zb + 4456*nc^2*zb + 3404*nc^3*zb - 2468*nc^4*zb + 333*zb^2 + 
         2006*nc*zb^2 - 2606*nc^2*zb^2 - 4030*nc^3*zb^2 + 1369*nc^4*zb^2 - 
         928*nc*zb^3 + 1184*nc^3*zb^3))/(1152*nc^3*zb) + 
      ((-1 + nc)*(1 + nc)*(76 - 184*nc^2 + 76*nc^4 - 114*zb + 32*nc*zb + 
         236*nc^2*zb - 96*nc^3*zb - 94*nc^4*zb + 57*zb^2 - 16*nc*zb^2 - 
         118*nc^2*zb^2 + 48*nc^3*zb^2 + 47*nc^4*zb^2)*Log[\[Kappa]])/
       (64*nc^3*zb)) + G[1, 1, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*nf*(-36 + 220*nc^2 + 218*zb - 184*nc*zb - 
         402*nc^2*zb - 109*zb^2 + 92*nc*zb^2 + 201*nc^2*zb^2))/
       (576*nc^2*zb) - ((-1 + nc)*(1 + nc)*(900*nc^2 + 1772*nc^4 - 81*zb + 
         950*nc*zb + 1162*nc^2*zb - 2638*nc^3*zb - 3981*nc^4*zb - 9*zb^2 - 
         559*nc*zb^2 - 1049*nc^2*zb^2 - 877*nc^3*zb^2 + 2166*nc^4*zb^2 + 
         8*nc*zb^3 + 472*nc^3*zb^3))/(1152*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*(-16 - 88*nc^2 + 72*nc^4 + 2*zb + 40*nc*zb + 
         168*nc^2*zb - 72*nc^3*zb - 130*nc^4*zb - zb^2 - 36*nc*zb^2 - 
         84*nc^2*zb^2 + 132*nc^3*zb^2 + 65*nc^4*zb^2)*Log[\[Kappa]])/
       (128*nc^3*zb)) + G[1, 1, 0, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(-79 + 97*nc^2 + 100*zb - 121*nc^2*zb - 
          50*zb^2 + 62*nc^2*zb^2))/(144*nc^2*zb) + 
      ((-1 + nc)*(1 + nc)*(-324 - 838*nc^2 + 1567*nc^4 - 15*zb + 310*nc*zb + 
         1813*nc^2*zb + 1133*nc^3*zb - 2299*nc^4*zb + 141*zb^2 - 68*nc*zb^2 - 
         1163*nc^2*zb^2 - 1645*nc^3*zb^2 + 1388*nc^4*zb^2 - 104*nc*zb^3 + 
         464*nc^3*zb^3))/(576*nc^3*zb) + 
      ((-1 + nc)*(1 + nc)*(72 - 168*nc^2 + 96*nc^4 - 110*zb + 48*nc*zb + 
         244*nc^2*zb - 104*nc^3*zb - 134*nc^4*zb + 55*zb^2 - 24*nc*zb^2 - 
         122*nc^2*zb^2 + 64*nc^3*zb^2 + 67*nc^4*zb^2)*Log[\[Kappa]])/
       (64*nc^3*zb)) + G[1, 2, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-90 + 414*nc^2 + 132*Pi^2 + 180*nc^2*Pi^2 - 
         216*zb - 4096*nc*zb - 1152*nc^2*zb - 2416*nc^3*zb - 132*Pi^2*zb - 
         180*nc^2*Pi^2*zb + 387*zb^2 + 4376*nc*zb^2 + 1143*nc^2*zb^2 + 
         2432*nc^3*zb^2 + 66*Pi^2*zb^2 - 48*nc*Pi^2*zb^2 + 
         90*nc^2*Pi^2*zb^2 + 48*nc^3*Pi^2*zb^2 - 928*nc*zb^3 - 
         1384*nc^3*zb^3))/(1728*nc^3*zb) + 
      ((-1 + nc)*(1 + nc)*(18*nc^2 + 18*zb + 4*nc*zb - 12*nc^2*zb + nc^3*zb - 
         15*zb^2 - 14*nc*zb^2 - 6*nc^2*zb^2 - 8*nc^3*zb^2 + 16*nc*zb^3 + 
         16*nc^3*zb^3)*Log[\[Kappa]])/(48*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]]^2)/8) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(-99 - 1412*nc - 999*nc^2 - 
          1208*nc^3 - 66*Pi^2 + 192*nc*Pi^2 - 90*nc^2*Pi^2 + 8*nc^3*Pi^2 + 
          117*zb + 1412*nc*zb + 1035*nc^2*zb + 1004*nc^3*zb + 66*Pi^2*zb - 
          192*nc*Pi^2*zb + 90*nc^2*Pi^2*zb - 8*nc^3*Pi^2*zb - 18*zb^2 - 
          36*nc^2*zb^2 - 720*nc^3*zb^2 + 48*nc*Pi^2*zb^2 + 
          32*nc^3*Pi^2*zb^2))/(1728*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(-36 + 156*nc + 54*nc^2 + 275*nc^3 + 
         36*zb - 156*nc*zb - 54*nc^2*zb - 329*nc^3*zb + 176*nc^3*zb^2)*
        Log[\[Kappa]])/(288*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*Log[\[Kappa]]^2)/
       (48*(-1 + zb))) + G[0, 0, 0, zb]*(((-1 + nc)*(1 + nc)*nf^2*(-2 + zb))/
       (72*nc) - ((-1 + nc)*(1 + nc)*(-162 + 9648*nc^2 - 12390*nc^4 + 
         432*Pi^2 - 1296*nc^2*Pi^2 + 864*nc^4*Pi^2 - 1296*zb + 1371*nc*zb - 
         15156*nc^2*zb + 1209*nc^3*zb + 20808*nc^4*zb - 648*Pi^2*zb + 
         1944*nc^2*Pi^2*zb - 1296*nc^4*Pi^2*zb + 1458*zb^2 - 1155*nc*zb^2 + 
         5508*nc^2*zb^2 - 2289*nc^3*zb^2 - 8418*nc^4*zb^2 + 216*Pi^2*zb^2 - 
         648*nc^2*Pi^2*zb^2 + 432*nc^4*Pi^2*zb^2 - 492*nc*zb^3 + 
         968*nc^3*zb^3))/(3456*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-440*nc^2 + 440*nc^4 - 36*zb - 105*nc*zb + 
         732*nc^2*zb + 255*nc^3*zb - 696*nc^4*zb + 36*zb^2 + 105*nc*zb^2 - 
         292*nc^2*zb^2 - 255*nc^3*zb^2 + 256*nc^4*zb^2 - 28*nc*zb^3 + 
         68*nc^3*zb^3)*Log[\[Kappa]])/(192*nc^3*(-1 + zb)) + 
      (15*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*Log[\[Kappa]]^2)/(32*nc^3) + 
      nf*(((-1 + nc)*(1 + nc)*(180 - 312*nc^2 - 315*zb + 30*nc*zb + 
           513*nc^2*zb + 135*zb^2 - 30*nc*zb^2 - 201*nc^2*zb^2 + 8*nc*zb^3))/
         (432*nc^2*(-1 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*
          Log[\[Kappa]])/(24*nc^2))) + G[0, 0, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(72*nc*zb) + 
      ((-1 + nc)*(1 + nc)*(-432 - 12912*nc^2 + 9816*nc^4 - 468*Pi^2 + 
         1476*nc^2*Pi^2 - 1116*nc^4*Pi^2 + 1170*zb + 26166*nc^2*zb - 
         19788*nc^4*zb + 936*Pi^2*zb - 2952*nc^2*Pi^2*zb + 
         2232*nc^4*Pi^2*zb - 1971*zb^2 + 792*nc*zb^2 - 20103*nc^2*zb^2 + 
         1830*nc^3*zb^2 + 16620*nc^4*zb^2 - 702*Pi^2*zb^2 + 
         2214*nc^2*Pi^2*zb^2 - 1674*nc^4*Pi^2*zb^2 + 1233*zb^3 - 
         684*nc*zb^3 + 6849*nc^2*zb^3 - 3234*nc^3*zb^3 - 6648*nc^4*zb^3 + 
         234*Pi^2*zb^3 - 738*nc^2*Pi^2*zb^3 + 558*nc^4*Pi^2*zb^3 - 
         196*nc*zb^4 + 1536*nc^3*zb^4))/(3456*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)*(1 + nc)*(18 + 492*nc^2 - 334*nc^4 - 36*zb - 984*nc^2*zb + 
         668*nc^4*zb - 15*zb^2 - 90*nc*zb^2 + 798*nc^2*zb^2 + 270*nc^3*zb^2 - 
         519*nc^4*zb^2 + 33*zb^3 + 90*nc*zb^3 - 306*nc^2*zb^3 - 
         270*nc^3*zb^3 + 185*nc^4*zb^3 - 24*nc*zb^4 + 72*nc^3*zb^4)*
        Log[\[Kappa]])/(192*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)^2*(1 + nc)^2*(-15 + 13*nc^2)*(2 - 2*zb + zb^2)*
        Log[\[Kappa]]^2)/(32*nc^3*zb) + 
      nf*(-((-1 + nc)*(1 + nc)*(-170 + 178*nc^2 + 340*zb - 363*nc^2*zb - 
            293*zb^2 + 15*nc*zb^2 + 302*nc^2*zb^2 + 123*zb^3 - 15*nc*zb^3 - 
            117*nc^2*zb^3 + 4*nc*zb^4))/(288*nc^2*(-1 + zb)*zb) + 
        ((-1 + nc)*(1 + nc)*(-3 + 2*nc^2)*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
         (12*nc^2*zb))) + G[0, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(72*nc*zb) - 
      ((-1 + nc)*(1 + nc)*(-1512 - 15800*nc^2 + 11888*nc^4 - 792*Pi^2 + 
         1632*nc^2*Pi^2 - 1404*nc^4*Pi^2 + 3078*zb - 108*nc*zb + 
         31978*nc^2*zb - 23380*nc^4*zb + 1584*Pi^2*zb - 3264*nc^2*Pi^2*zb + 
         2808*nc^4*Pi^2*zb - 3177*zb^2 + 3255*nc*zb^2 - 21480*nc^2*zb^2 + 
         5109*nc^3*zb^2 + 18525*nc^4*zb^2 - 1188*Pi^2*zb^2 + 
         2448*nc^2*Pi^2*zb^2 - 2106*nc^4*Pi^2*zb^2 + 1611*zb^3 - 
         2823*nc*zb^3 + 5302*nc^2*zb^3 - 6513*nc^3*zb^3 - 7033*nc^4*zb^3 + 
         396*Pi^2*zb^3 - 816*nc^2*Pi^2*zb^3 + 702*nc^4*Pi^2*zb^3 - 
         500*nc*zb^4 + 3728*nc^3*zb^4))/(3456*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)*(1 + nc)*(234 + 1216*nc^2 - 834*nc^4 - 468*zb - 
         2432*nc^2*zb + 1668*nc^4*zb + 231*zb^2 - 192*nc*zb^2 + 
         2088*nc^2*zb^2 + 696*nc^3*zb^2 - 1299*nc^4*zb^2 + 3*zb^3 + 
         192*nc*zb^3 - 872*nc^2*zb^3 - 696*nc^3*zb^3 + 465*nc^4*zb^3 - 
         32*nc*zb^4 + 176*nc^3*zb^4)*Log[\[Kappa]])/(384*nc^3*(-1 + zb)*zb) + 
      (19*(-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*Log[\[Kappa]]^2)/
       (64*nc^3*zb) + nf*(((-1 + nc)*(1 + nc)*(-325 + 307*nc^2 + 650*zb - 
           605*nc^2*zb - 489*zb^2 + 36*nc*zb^2 + 474*nc^2*zb^2 + 164*zb^3 - 
           36*nc*zb^3 - 176*nc^2*zb^3 + 24*nc*zb^4))/(432*nc^2*(-1 + zb)*
          zb) - (7*(-1 + nc)*(1 + nc)*(-5 + 3*nc^2)*(2 - 2*zb + zb^2)*
          Log[\[Kappa]])/(96*nc^2*zb))) + G[0, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(72*nc*zb) + 
      ((-1 + nc)*(1 + nc)*(-396 - 9696*nc^2 + 16212*nc^4 - 480*Pi^2 + 
         1572*nc^2*Pi^2 - 1116*nc^4*Pi^2 + 90*zb + 19032*nc^2*zb - 
         31890*nc^4*zb + 960*Pi^2*zb - 3144*nc^2*Pi^2*zb + 
         2232*nc^4*Pi^2*zb - 1539*zb^2 + 1512*nc*zb^2 - 14157*nc^2*zb^2 + 
         738*nc^3*zb^2 + 25902*nc^4*zb^2 - 720*Pi^2*zb^2 + 
         2358*nc^2*Pi^2*zb^2 - 1674*nc^4*Pi^2*zb^2 + 1845*zb^3 - 
         972*nc*zb^3 + 4821*nc^2*zb^3 - 1926*nc^3*zb^3 - 10224*nc^4*zb^3 + 
         240*Pi^2*zb^3 - 786*nc^2*Pi^2*zb^3 + 558*nc^4*Pi^2*zb^3 - 
         1156*nc*zb^4 + 908*nc^3*zb^4))/(3456*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)*(1 + nc)*(18 + 206*nc^2 - 268*nc^4 - 36*zb - 412*nc^2*zb + 
         536*nc^4*zb + 12*zb^2 - 60*nc*zb^2 + 345*nc^2*zb^2 + 135*nc^3*zb^2 - 
         423*nc^4*zb^2 + 6*zb^3 + 60*nc*zb^3 - 139*nc^2*zb^3 - 
         135*nc^3*zb^3 + 155*nc^4*zb^3 - 16*nc*zb^4 + 36*nc^3*zb^4)*
        Log[\[Kappa]])/(96*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)^2*(1 + nc)^2*(-14 + 15*nc^2)*(2 - 2*zb + zb^2)*
        Log[\[Kappa]]^2)/(32*nc^3*zb) + 
      nf*(-((-1 + nc)*(1 + nc)*(-130 + 258*nc^2 + 260*zb - 509*nc^2*zb - 
            219*zb^2 + 15*nc*zb^2 + 408*nc^2*zb^2 + 89*zb^3 - 15*nc*zb^3 - 
            157*nc^2*zb^3 + 4*nc*zb^4))/(288*nc^2*(-1 + zb)*zb) + 
        ((-1 + nc)*(1 + nc)*(-11 + 13*nc^2)*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
         (48*nc^2*zb))) + G[1, 0, 1, zb]*
     (((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(36*nc*zb) + 
      ((-1 + nc)*(1 + nc)*(1620 + 5647*nc^2 - 12553*nc^4 + 408*Pi^2 - 
         1536*nc^2*Pi^2 + 1104*nc^4*Pi^2 - 4077*zb + 2392*nc*zb - 
         14291*nc^2*zb - 8968*nc^3*zb + 25364*nc^4*zb - 918*Pi^2*zb - 
         60*nc*Pi^2*zb + 3528*nc^2*Pi^2*zb - 324*nc^3*Pi^2*zb - 
         2454*nc^4*Pi^2*zb + 4887*zb^2 - 5361*nc*zb^2 + 13911*nc^2*zb^2 + 
         15657*nc^3*zb^2 - 21168*nc^4*zb^2 + 765*Pi^2*zb^2 + 
         90*nc*Pi^2*zb^2 - 2988*nc^2*Pi^2*zb^2 + 486*nc^3*Pi^2*zb^2 + 
         2025*nc^4*Pi^2*zb^2 - 2430*zb^3 + 2373*nc*zb^3 - 5267*nc^2*zb^3 - 
         10605*nc^3*zb^3 + 8357*nc^4*zb^3 - 255*Pi^2*zb^3 - 30*nc*Pi^2*zb^3 + 
         996*nc^2*Pi^2*zb^3 - 162*nc^3*Pi^2*zb^3 - 675*nc^4*Pi^2*zb^3 + 
         596*nc*zb^4 + 2668*nc^3*zb^4))/(3456*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)*(1 + nc)*(90 + 304*nc^2 - 394*nc^4 - 48*zb + 78*nc*zb - 
         854*nc^2*zb - 264*nc^3*zb + 902*nc^4*zb - 114*zb^2 - 255*nc*zb^2 + 
         921*nc^2*zb^2 + 711*nc^3*zb^2 - 807*nc^4*zb^2 + 72*zb^3 + 
         249*nc*zb^3 - 371*nc^2*zb^3 - 543*nc^3*zb^3 + 299*nc^4*zb^3 - 
         72*nc*zb^4 + 128*nc^3*zb^4)*Log[\[Kappa]])/(192*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)*(1 + nc)*(20 - 40*nc^2 + 20*nc^4 - 26*zb + 8*nc*zb + 
         52*nc^2*zb - 16*nc^3*zb - 26*nc^4*zb + 13*zb^2 - 4*nc*zb^2 - 
         26*nc^2*zb^2 + 8*nc^3*zb^2 + 13*nc^4*zb^2)*Log[\[Kappa]]^2)/
       (32*nc^3*zb) + nf*(-((-1 + nc)*(1 + nc)*(-277 + 814*nc^2 + 457*zb - 
            126*nc*zb - 874*nc^2*zb - 323*zb^2 + 90*nc*zb^2 + 521*nc^2*zb^2 - 
            12*nc*zb^3))/(864*nc^2*zb) - ((-1 + nc)^2*(1 + nc)^2*
          (44 - 50*zb + 25*zb^2)*Log[\[Kappa]])/(96*nc^2*zb))) + 
    G[1, 1, 0, zb]*(((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(24*nc*zb) - 
      ((-1 + nc)*(1 + nc)*(-486 + 13778*nc^2 - 39840*nc^4 + 1176*Pi^2 - 
         3912*nc^2*Pi^2 + 2496*nc^4*Pi^2 - 7938*zb + 25654*nc*zb - 
         21980*nc^2*zb - 34462*nc^3*zb + 47046*nc^4*zb - 1530*Pi^2*zb - 
         360*nc*Pi^2*zb + 5220*nc^2*Pi^2*zb - 1104*nc^3*Pi^2*zb - 
         3138*nc^4*Pi^2*zb + 11520*zb^2 - 22271*nc*zb^2 + 16900*nc^2*zb^2 + 
         32579*nc^3*zb^2 - 28800*nc^4*zb^2 + 765*Pi^2*zb^2 + 
         84*nc*Pi^2*zb^2 - 2610*nc^2*Pi^2*zb^2 + 732*nc^3*Pi^2*zb^2 + 
         1569*nc^4*Pi^2*zb^2 - 248*nc*zb^3 - 14408*nc^3*zb^3))/
       (6912*nc^3*zb) + ((-1 + nc)*(1 + nc)*(-63 - 396*nc^2 + 591*nc^4 - 
         117*zb + 44*nc*zb + 760*nc^2*zb + 320*nc^3*zb - 823*nc^4*zb + 
         135*zb^2 + 26*nc*zb^2 - 482*nc^2*zb^2 - 484*nc^3*zb^2 + 
         485*nc^4*zb^2 - 64*nc*zb^3 + 152*nc^3*zb^3)*Log[\[Kappa]])/
       (192*nc^3*zb) + ((-1 + nc)*(1 + nc)*(64 - 152*nc^2 + 88*nc^4 - 
         102*zb + 56*nc*zb + 228*nc^2*zb - 96*nc^3*zb - 126*nc^4*zb + 
         51*zb^2 - 28*nc*zb^2 - 114*nc^2*zb^2 + 60*nc^3*zb^2 + 63*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(128*nc^3*zb) + 
      nf*(-((-1 + nc)*(1 + nc)*(-304 + 1227*nc^2 + 742*zb - 242*nc*zb - 
            1419*nc^2*zb - 527*zb^2 + 148*nc*zb^2 + 819*nc^2*zb^2 - 
            12*nc*zb^3))/(864*nc^2*zb) - ((-1 + nc)*(1 + nc)*
          (-27 + 33*nc^2 + 34*zb - 40*nc^2*zb - 17*zb^2 + 20*nc^2*zb^2)*
          Log[\[Kappa]])/(48*nc^2*zb))) + G[1, 0, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/(36*nc*zb) - 
      ((-1 + nc)*(1 + nc)*(468 + 10116*nc^2 - 16392*nc^4 + 540*Pi^2 - 
         1572*nc^2*Pi^2 + 1056*nc^4*Pi^2 - 3330*zb + 6493*nc*zb - 
         21732*nc^2*zb - 10719*nc^3*zb + 33378*nc^4*zb - 1170*Pi^2*zb - 
         216*nc*Pi^2*zb + 3516*nc^2*Pi^2*zb - 240*nc^3*Pi^2*zb - 
         2274*nc^4*Pi^2*zb + 6345*zb^2 - 12036*nc*zb^2 + 18426*nc^2*zb^2 + 
         15918*nc^3*zb^2 - 28515*nc^4*zb^2 + 945*Pi^2*zb^2 + 
         324*nc*Pi^2*zb^2 - 2916*nc^2*Pi^2*zb^2 + 360*nc^3*Pi^2*zb^2 + 
         1827*nc^4*Pi^2*zb^2 - 3483*zb^3 + 4779*nc*zb^3 - 6810*nc^2*zb^3 - 
         8327*nc^3*zb^3 + 11529*nc^4*zb^3 - 315*Pi^2*zb^3 - 
         108*nc*Pi^2*zb^3 + 972*nc^2*Pi^2*zb^3 - 120*nc^3*Pi^2*zb^3 - 
         609*nc^4*Pi^2*zb^3 + 764*nc*zb^4 + 1488*nc^3*zb^4))/
       (3456*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(54 + 464*nc^2 - 
         518*nc^4 + 18*zb + 70*nc*zb - 1174*nc^2*zb - 268*nc^3*zb + 
         1156*nc^4*zb - 162*zb^2 - 252*nc*zb^2 + 1173*nc^2*zb^2 + 
         738*nc^3*zb^2 - 1011*nc^4*zb^2 + 90*zb^3 + 258*nc*zb^3 - 
         463*nc^2*zb^3 - 562*nc^3*zb^3 + 373*nc^4*zb^3 - 76*nc*zb^4 + 
         132*nc^3*zb^4)*Log[\[Kappa]])/(192*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)*(1 + nc)*(58 - 116*nc^2 + 58*nc^4 - 70*zb + 16*nc*zb + 
         140*nc^2*zb - 32*nc^3*zb - 70*nc^4*zb + 35*zb^2 - 8*nc*zb^2 - 
         70*nc^2*zb^2 + 16*nc^3*zb^2 + 35*nc^4*zb^2)*Log[\[Kappa]]^2)/
       (64*nc^3*zb) + nf*(((-1 + nc)*(1 + nc)*(-396 + 924*nc^2 + 591*zb - 
           176*nc*zb - 987*nc^2*zb - 420*zb^2 + 187*nc*zb^2 + 618*nc^2*zb^2 - 
           48*nc*zb^3))/(864*nc^2*zb) + ((-1 + nc)*(1 + nc)*
          (-52 + 52*nc^2 + 58*zb + 4*nc*zb - 58*nc^2*zb - 29*zb^2 - 
           2*nc*zb^2 + 29*nc^2*zb^2)*Log[\[Kappa]])/(96*nc^2*zb))) + 
    G[1, 1, 1, zb]*((-23*(-1 + nc)*(1 + nc)*nf^2*(2 - 2*zb + zb^2))/
       (432*nc*zb) + ((-1 + nc)*(1 + nc)*(-792 - 8552*nc^2 - 25792*nc^4 + 
         936*Pi^2 - 3072*nc^2*Pi^2 + 2184*nc^4*Pi^2 + 4338*zb + 21358*nc*zb - 
         17386*nc^2*zb - 64170*nc^3*zb + 37336*nc^4*zb - 1314*Pi^2*zb + 
         24*nc*Pi^2*zb + 4884*nc^2*Pi^2*zb - 1440*nc^3*Pi^2*zb - 
         3258*nc^4*Pi^2*zb - 2520*zb^2 - 16757*nc*zb^2 + 16856*nc^2*zb^2 + 
         64905*nc^3*zb^2 - 21164*nc^4*zb^2 + 657*Pi^2*zb^2 + 
         84*nc*Pi^2*zb^2 - 2442*nc^2*Pi^2*zb^2 + 1092*nc^3*Pi^2*zb^2 + 
         1629*nc^4*Pi^2*zb^2 + 808*nc*zb^3 - 33736*nc^3*zb^3))/
       (6912*nc^3*zb) - ((-1 + nc)*(1 + nc)*(-90 - 36*nc^2 + 638*nc^4 - 
         42*zb - 18*nc*zb + 722*nc^2*zb - 306*nc^3*zb - 1216*nc^4*zb + 
         66*zb^2 + 123*nc*zb^2 - 565*nc^2*zb^2 - 459*nc^3*zb^2 + 
         695*nc^4*zb^2 - 96*nc*zb^3 + 192*nc^3*zb^3)*Log[\[Kappa]])/
       (384*nc^3*zb) - ((-1 + nc)*(1 + nc)*(4 - 22*nc^2 + 18*nc^4 - 14*zb + 
         22*nc*zb + 46*nc^2*zb - 26*nc^3*zb - 32*nc^4*zb + 7*zb^2 - 
         11*nc*zb^2 - 23*nc^2*zb^2 + 27*nc^3*zb^2 + 16*nc^4*zb^2)*
        Log[\[Kappa]]^2)/(64*nc^3*zb) + 
      nf*(((-1 + nc)*(1 + nc)*(314 + 2150*nc^2 + 901*zb - 100*nc*zb - 
           2705*nc^2*zb - 833*zb^2 - 274*nc*zb^2 + 1477*nc^2*zb^2 + 
           288*nc*zb^3))/(1728*nc^2*zb) + ((-1 + nc)*(1 + nc)*
          (-36 + 76*nc^2 + 82*zb - 48*nc*zb - 122*nc^2*zb - 41*zb^2 + 
           24*nc*zb^2 + 61*nc^2*zb^2)*Log[\[Kappa]])/(192*nc^2*zb))) + 
    (((-1 + nc)*(1 + nc)*nf^2)/(216*nc) - 
      ((-1 + nc)*(1 + nc)*(402*nc^2 - 523*nc^4 + 18*Pi^2 - 54*nc^2*Pi^2 + 
         36*nc^4*Pi^2))/(864*nc^3) + (55*(-1 + nc)^2*(1 + nc)^2*
        Log[\[Kappa]])/(144*nc) + (5*(-1 + nc)^3*(1 + nc)^3*Log[\[Kappa]]^2)/
       (32*nc^3) + nf*(-((-1 + nc)*(1 + nc)*(-15 + 26*nc^2))/(216*nc^2) - 
        (5*(-1 + nc)^2*(1 + nc)^2*Log[\[Kappa]])/(72*nc^2)))*
     PlusD[1 - z, 3] + ((-55*(-1 + nc)^2*(1 + nc)^2)/(576*nc) + 
      (5*(-1 + nc)^2*(1 + nc)^2*nf)/(288*nc^2) - 
      (5*(-1 + nc)^3*(1 + nc)^3*Log[\[Kappa]])/(64*nc^3))*PlusD[1 - z, 4] + 
    ((-1 + nc)^3*(1 + nc)^3*PlusD[1 - z, 5])/(64*nc^3) + 
    ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^2*(-108 + 4848*nc^2 - 11860*nc^4 - 
       594*nc^2*Pi^2 + 858*nc^4*Pi^2 - 1242*zb + 474*nc*zb - 5754*nc^2*zb + 
       7062*nc^3*zb + 21504*nc^4*zb - 54*Pi^2*zb - 225*nc*Pi^2*zb + 
       1017*nc^2*Pi^2*zb + 405*nc^3*Pi^2*zb - 1359*nc^4*Pi^2*zb + 1350*zb^2 + 
       84*nc*zb^2 + 906*nc^2*zb^2 - 9564*nc^3*zb^2 - 9644*nc^4*zb^2 + 
       54*Pi^2*zb^2 + 225*nc*Pi^2*zb^2 - 423*nc^2*Pi^2*zb^2 - 
       405*nc^3*Pi^2*zb^2 + 501*nc^4*Pi^2*zb^2 - 430*nc*zb^3 + 
       6050*nc^3*zb^3 - 60*nc*Pi^2*zb^3 + 108*nc^3*Pi^2*zb^3 + 2160*Zeta[3] - 
       8856*nc^2*Zeta[3] + 6696*nc^4*Zeta[3] - 3240*zb*Zeta[3] + 
       13284*nc^2*zb*Zeta[3] - 10044*nc^4*zb*Zeta[3] + 1080*zb^2*Zeta[3] - 
       4428*nc^2*zb^2*Zeta[3] + 3348*nc^4*zb^2*Zeta[3]))/
     (6912*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*
      (-120880*nc^2 + 693480*nc^4 - 540*Pi^2 + 36180*nc^2*Pi^2 - 
       82320*nc^4*Pi^2 - 180*Pi^4 - 360*nc^2*Pi^4 + 2124*nc^4*Pi^4 - 
       5670*zb + 947070*nc*zb + 492540*nc^2*zb + 1329690*nc^3*zb - 
       1478370*nc^4*zb - 8100*Pi^2*zb - 4995*nc*Pi^2*zb - 
       57870*nc^2*Pi^2*zb + 9675*nc^3*Pi^2*zb + 136710*nc^4*Pi^2*zb + 
       270*Pi^4*zb + 540*nc^2*Pi^4*zb - 3186*nc^4*Pi^4*zb + 5670*zb^2 - 
       1045890*nc*zb^2 - 371660*nc^2*zb^2 - 1496190*nc^3*zb^2 + 
       784890*nc^4*zb^2 + 8640*Pi^2*zb^2 + 7155*nc*Pi^2*zb^2 + 
       21690*nc^2*Pi^2*zb^2 - 15075*nc^3*Pi^2*zb^2 - 54390*nc^4*Pi^2*zb^2 - 
       90*Pi^4*zb^2 - 180*nc^2*Pi^4*zb^2 + 1062*nc^4*Pi^4*zb^2 + 
       98100*nc*zb^3 + 775140*nc^3*zb^3 - 4620*nc*Pi^2*zb^3 + 
       2580*nc^3*Pi^2*zb^3 + 166320*nc^2*Zeta[3] - 451440*nc^4*Zeta[3] + 
       12960*zb*Zeta[3] + 32400*nc*zb*Zeta[3] - 275400*nc^2*zb*Zeta[3] - 
       210600*nc^3*zb*Zeta[3] + 690120*nc^4*zb*Zeta[3] - 12960*zb^2*Zeta[3] - 
       32400*nc*zb^2*Zeta[3] + 109080*nc^2*zb^2*Zeta[3] + 
       210600*nc^3*zb^2*Zeta[3] - 238680*nc^4*zb^2*Zeta[3] + 
       8640*nc*zb^3*Zeta[3] - 56160*nc^3*zb^3*Zeta[3]))/
     (207360*nc^3*(-1 + zb)) + PlusD[1 - z, 2]*
     (((-1 + nc)*(1 + nc)*(402*nc^2 - 523*nc^4 + 18*Pi^2 - 54*nc^2*Pi^2 + 
         36*nc^4*Pi^2)*Log[\[Kappa]])/(288*nc^3) - 
      (55*(-1 + nc)^2*(1 + nc)^2*Log[\[Kappa]]^2)/(96*nc) - 
      (5*(-1 + nc)^3*(1 + nc)^3*Log[\[Kappa]]^3)/(32*nc^3) + 
      nf^2*((-5*(-1 + nc)*(1 + nc))/(216*nc) - 
        ((-1 + nc)*(1 + nc)*Log[\[Kappa]])/(72*nc)) + 
      nf*(-((-1 + nc)*(1 + nc)*(195 - 773*nc^2 - 27*Pi^2 + 39*nc^2*Pi^2))/
         (1728*nc^2) + ((-1 + nc)*(1 + nc)*(-15 + 26*nc^2)*Log[\[Kappa]])/
         (72*nc^2) + (5*(-1 + nc)^2*(1 + nc)^2*Log[\[Kappa]]^2)/(48*nc^2)) + 
      ((-1 + nc)*(1 + nc)*(2424*nc^2 - 5984*nc^4 - 297*nc^2*Pi^2 + 
         429*nc^4*Pi^2 + 1080*Zeta[3] - 4428*nc^2*Zeta[3] + 
         3348*nc^4*Zeta[3]))/(3456*nc^3)) + 
    nf^2*(((-1 + nc)*(1 + nc)*(100 - 6*Pi^2 - 110*zb + 3*Pi^2*zb)*
        Log[\[Kappa]])/(2592*nc) - ((-1 + nc)*(1 + nc)*(-5 + 4*zb)*
        Log[\[Kappa]]^2)/(216*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
        Log[\[Kappa]]^3)/(432*nc) + ((-1 + nc)*(1 + nc)*
        (232 - 45*Pi^2 - 314*zb + 36*Pi^2*zb + 216*Zeta[3] - 108*zb*Zeta[3]))/
       (11664*nc)) + G[0, 0, zb]*
     (((-1 + nc)*(1 + nc)*(-18 + 1608*nc^2 - 2074*nc^4 + 72*Pi^2 - 
         216*nc^2*Pi^2 + 144*nc^4*Pi^2 - 234*zb + 186*nc*zb - 2526*nc^2*zb + 
         45*nc^3*zb + 3486*nc^4*zb - 108*Pi^2*zb + 324*nc^2*Pi^2*zb - 
         216*nc^4*Pi^2*zb + 252*zb^2 - 132*nc*zb^2 + 918*nc^2*zb^2 - 
         207*nc^3*zb^2 - 1412*nc^4*zb^2 + 36*Pi^2*zb^2 - 108*nc^2*Pi^2*zb^2 + 
         72*nc^4*Pi^2*zb^2 - 102*nc*zb^3 + 104*nc^3*zb^3)*Log[\[Kappa]])/
       (576*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-110*nc^2 + 110*nc^4 - 
         9*zb - 30*nc*zb + 183*nc^2*zb + 60*nc^3*zb - 174*nc^4*zb + 9*zb^2 + 
         30*nc*zb^2 - 73*nc^2*zb^2 - 60*nc^3*zb^2 + 64*nc^4*zb^2 - 
         8*nc*zb^3 + 16*nc^3*zb^3)*Log[\[Kappa]]^2)/(96*nc^3*(-1 + zb)) - 
      (5*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*Log[\[Kappa]]^3)/(32*nc^3) + 
      nf^2*(-((-1 + nc)*(1 + nc)*(-5 + 4*zb))/(108*nc) - 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(72*nc)) + 
      nf*(((-1 + nc)*(1 + nc)*(-1242 + 4548*nc^2 + 162*Pi^2 - 234*nc^2*Pi^2 + 
           1755*zb + 744*nc*zb - 8451*nc^2*zb - 243*Pi^2*zb + 
           351*nc^2*Pi^2*zb - 513*zb^2 - 960*nc*zb^2 + 3903*nc^2*zb^2 + 
           81*Pi^2*zb^2 - 117*nc^2*Pi^2*zb^2 + 452*nc*zb^3))/
         (5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(120 - 208*nc^2 - 
           210*zb + 15*nc*zb + 342*nc^2*zb + 90*zb^2 - 15*nc*zb^2 - 
           134*nc^2*zb^2 + 4*nc*zb^3)*Log[\[Kappa]])/(288*nc^2*(-1 + zb)) + 
        (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*Log[\[Kappa]]^2)/(48*nc^2)) + 
      ((-1 + nc)*(1 + nc)*(-648 + 15012*nc^2 - 34752*nc^4 - 1800*nc^2*Pi^2 + 
         2610*nc^4*Pi^2 + 918*zb - 16419*nc*zb - 29484*nc^2*zb + 
         34293*nc^3*zb + 68418*nc^4*zb - 126*Pi^2*zb + 810*nc*Pi^2*zb + 
         3096*nc^2*Pi^2*zb + 900*nc^3*Pi^2*zb - 4122*nc^4*Pi^2*zb - 
         270*zb^2 + 19326*nc*zb^2 + 14472*nc^2*zb^2 - 39270*nc^3*zb^2 - 
         33666*nc^4*zb^2 + 126*Pi^2*zb^2 - 810*nc*Pi^2*zb^2 - 
         1296*nc^2*Pi^2*zb^2 - 900*nc^3*Pi^2*zb^2 + 1512*nc^4*Pi^2*zb^2 - 
         124*nc*zb^3 + 16544*nc^3*zb^3 + 216*nc*Pi^2*zb^3 + 
         240*nc^3*Pi^2*zb^3 + 6480*Zeta[3] - 26568*nc^2*Zeta[3] + 
         20088*nc^4*Zeta[3] - 9720*zb*Zeta[3] + 39852*nc^2*zb*Zeta[3] - 
         30132*nc^4*zb*Zeta[3] + 3240*zb^2*Zeta[3] - 13284*nc^2*zb^2*
          Zeta[3] + 10044*nc^4*zb^2*Zeta[3]))/(10368*nc^3*(-1 + zb))) + 
    nf*(-((-1 + nc)*(1 + nc)*(390 - 1546*nc^2 - 54*Pi^2 + 78*nc^2*Pi^2 - 
          537*zb - 168*nc*zb + 2751*nc^2*zb + 81*Pi^2*zb - 117*nc^2*Pi^2*zb + 
          147*zb^2 + 168*nc*zb^2 - 1205*nc^2*zb^2 - 27*Pi^2*zb^2 + 
          39*nc^2*Pi^2*zb^2 + 24*nc*zb^3)*Log[\[Kappa]]^2)/
       (3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-60 + 104*nc^2 + 105*zb + 
         15*nc*zb - 171*nc^2*zb - 45*zb^2 - 15*nc*zb^2 + 67*nc^2*zb^2 + 
         4*nc*zb^3)*Log[\[Kappa]]^3)/(864*nc^2*(-1 + zb)) + 
      (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*Log[\[Kappa]]^4)/(576*nc^2) + 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(-4714 + 20258*nc^2 + 540*Pi^2 - 
         1548*nc^2*Pi^2 + 6387*zb + 4896*nc*zb - 41823*nc^2*zb - 
         954*Pi^2*zb + 180*nc*Pi^2*zb + 2538*nc^2*Pi^2*zb - 1673*zb^2 - 
         4032*nc*zb^2 + 21565*nc^2*zb^2 + 414*Pi^2*zb^2 - 180*nc*Pi^2*zb^2 - 
         990*nc^2*Pi^2*zb^2 + 512*nc*zb^3 + 48*nc*Pi^2*zb^3 + 5616*Zeta[3] - 
         5616*nc^2*Zeta[3] - 8424*zb*Zeta[3] + 8424*nc^2*zb*Zeta[3] + 
         2808*zb^2*Zeta[3] - 2808*nc^2*zb^2*Zeta[3]))/
       (20736*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(575370 - 1523330*nc^2 - 
         30420*Pi^2 + 142980*nc^2*Pi^2 - 1296*Pi^4 - 2160*nc^2*Pi^4 - 
         1020105*zb - 157920*nc*zb + 3528525*nc^2*zb + 39690*Pi^2*zb + 
         22680*nc*Pi^2*zb - 247590*nc^2*Pi^2*zb + 1944*Pi^4*zb + 
         3240*nc^2*Pi^4*zb + 444735*zb^2 + 101760*nc*zb^2 - 
         2005195*nc^2*zb^2 - 9270*Pi^2*zb^2 - 29160*nc*Pi^2*zb^2 + 
         104610*nc^2*Pi^2*zb^2 - 648*Pi^4*zb^2 - 1080*nc^2*Pi^4*zb^2 + 
         251360*nc*zb^3 + 15840*nc*Pi^2*zb^3 - 505440*Zeta[3] + 
         1319760*nc^2*Zeta[3] + 855360*zb*Zeta[3] - 32400*nc*zb*Zeta[3] - 
         2151360*nc^2*zb*Zeta[3] - 349920*zb^2*Zeta[3] + 
         32400*nc*zb^2*Zeta[3] + 831600*nc^2*zb^2*Zeta[3] - 
         8640*nc*zb^3*Zeta[3]))/(1866240*nc^2*(-1 + zb))) + 
    G[0, 1, zb]*(-((-1 + nc)*(1 + nc)*(-144 - 3232*nc^2 + 4344*nc^4 - 
          156*Pi^2 + 480*nc^2*Pi^2 - 324*nc^4*Pi^2 + 270*zb + 6464*nc^2*zb - 
          8670*nc^4*zb + 312*Pi^2*zb - 960*nc^2*Pi^2*zb + 648*nc^4*Pi^2*zb - 
          666*zb^2 + 189*nc*zb^2 - 4980*nc^2*zb^2 - 45*nc^3*zb^2 + 
          7098*nc^4*zb^2 - 234*Pi^2*zb^2 + 720*nc^2*Pi^2*zb^2 - 
          486*nc^4*Pi^2*zb^2 + 540*zb^3 - 45*nc*zb^3 + 1748*nc^2*zb^3 - 
          315*nc^3*zb^3 - 2772*nc^4*zb^3 + 78*Pi^2*zb^3 - 
          240*nc^2*Pi^2*zb^3 + 162*nc^4*Pi^2*zb^3 - 276*nc*zb^4 + 
          192*nc^3*zb^4)*Log[\[Kappa]])/(1152*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)*(1 + nc)*(18 + 206*nc^2 - 224*nc^4 - 36*zb - 412*nc^2*zb + 
         448*nc^4*zb + 6*zb^2 - 60*nc*zb^2 + 351*nc^2*zb^2 + 120*nc^3*zb^2 - 
         357*nc^4*zb^2 + 12*zb^3 + 60*nc*zb^3 - 145*nc^2*zb^3 - 
         120*nc^3*zb^3 + 133*nc^4*zb^3 - 16*nc*zb^4 + 32*nc^3*zb^4)*
        Log[\[Kappa]]^2)/(192*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)^3*(1 + nc)^3*(2 - 2*zb + zb^2)*Log[\[Kappa]]^3)/
       (8*nc^3*zb) + nf^2*(((-1 + nc)*(1 + nc)*(5 - 5*zb + 4*zb^2))/
         (108*nc*zb) + ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
         (72*nc*zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(1282 - 4714*nc^2 - 180*Pi^2 + 372*nc^2*Pi^2 - 
            2654*zb + 9356*nc^2*zb + 360*Pi^2*zb - 744*nc^2*Pi^2*zb + 
            1989*zb^2 + 630*nc*zb^2 - 8487*nc^2*zb^2 - 270*Pi^2*zb^2 + 
            558*nc^2*Pi^2*zb^2 - 617*zb^3 - 738*nc*zb^3 + 3845*nc^2*zb^3 + 
            90*Pi^2*zb^3 - 186*nc^2*Pi^2*zb^3 + 228*nc*zb^4))/
         (5184*nc^2*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(-130 + 218*nc^2 + 
           130*zb - 218*nc^2*zb - 89*zb^2 + 133*nc^2*zb^2)*Log[\[Kappa]])/
         (288*nc^2*zb) - (11*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
          Log[\[Kappa]]^2)/(96*nc^2*zb)) - 
      ((-1 + nc)*(1 + nc)*(-324 - 16808*nc^2 + 37124*nc^4 + 108*Pi^2 + 
         1278*nc^2*Pi^2 - 3606*nc^4*Pi^2 + 2484*zb + 35875*nc^2*zb - 
         73537*nc^4*zb - 198*Pi^2*zb - 2592*nc^2*Pi^2*zb + 
         7212*nc^4*Pi^2*zb - 6183*zb^2 - 1830*nc*zb^2 - 27684*nc^2*zb^2 + 
         28974*nc^3*zb^2 + 69327*nc^4*zb^2 + 9*Pi^2*zb^2 + 225*nc*Pi^2*zb^2 + 
         2268*nc^2*Pi^2*zb^2 + 1215*nc^3*Pi^2*zb^2 - 5751*nc^4*Pi^2*zb^2 + 
         4023*zb^3 + 3900*nc*zb^3 + 8617*nc^2*zb^3 - 37290*nc^3*zb^3 - 
         32914*nc^4*zb^3 + 81*Pi^2*zb^3 - 225*nc*Pi^2*zb^3 - 
         954*nc^2*Pi^2*zb^3 - 1215*nc^3*Pi^2*zb^3 + 2145*nc^4*Pi^2*zb^3 + 
         544*nc*zb^4 + 21214*nc^3*zb^4 + 60*nc*Pi^2*zb^4 + 
         324*nc^3*Pi^2*zb^4 - 5832*Zeta[3] + 33264*nc^2*Zeta[3] - 
         23544*nc^4*Zeta[3] + 11664*zb*Zeta[3] - 66528*nc^2*zb*Zeta[3] + 
         47088*nc^4*zb*Zeta[3] - 8748*zb^2*Zeta[3] + 49896*nc^2*zb^2*
          Zeta[3] - 35316*nc^4*zb^2*Zeta[3] + 2916*zb^3*Zeta[3] - 
         16632*nc^2*zb^3*Zeta[3] + 11772*nc^4*zb^3*Zeta[3]))/
       (10368*nc^3*(-1 + zb)*zb)) + G[1, 0, zb]*
     (((-1 + nc)*(1 + nc)*(144 + 2836*nc^2 - 4916*nc^4 + 168*Pi^2 - 
         480*nc^2*Pi^2 + 312*nc^4*Pi^2 - 765*zb + 1320*nc*zb - 6622*nc^2*zb - 
         3540*nc^3*zb + 10395*nc^4*zb - 366*Pi^2*zb - 24*nc*Pi^2*zb + 
         1068*nc^2*Pi^2*zb - 96*nc^3*Pi^2*zb - 678*nc^4*Pi^2*zb + 1485*zb^2 - 
         2553*nc*zb^2 + 6054*nc^2*zb^2 + 5997*nc^3*zb^2 - 9147*nc^4*zb^2 + 
         297*Pi^2*zb^2 + 36*nc*Pi^2*zb^2 - 882*nc^2*Pi^2*zb^2 + 
         144*nc^3*Pi^2*zb^2 + 549*nc^4*Pi^2*zb^2 - 864*zb^3 + 981*nc*zb^3 - 
         2268*nc^2*zb^3 - 3737*nc^3*zb^3 + 3668*nc^4*zb^3 - 99*Pi^2*zb^3 - 
         12*nc*Pi^2*zb^3 + 294*nc^2*Pi^2*zb^3 - 48*nc^3*Pi^2*zb^3 - 
         183*nc^4*Pi^2*zb^3 + 252*nc*zb^4 + 864*nc^3*zb^4)*Log[\[Kappa]])/
       (1152*nc^3*(-1 + zb)*zb) + ((-1 + nc)*(1 + nc)*(54 + 420*nc^2 - 
         474*nc^4 + 18*zb + 110*nc*zb - 1086*nc^2*zb - 194*nc^3*zb + 
         1068*nc^4*zb - 159*zb^2 - 321*nc*zb^2 + 1101*nc^2*zb^2 + 
         573*nc^3*zb^2 - 942*nc^4*zb^2 + 87*zb^3 + 291*nc*zb^3 - 
         435*nc^2*zb^3 - 459*nc^3*zb^3 + 348*nc^4*zb^3 - 80*nc*zb^4 + 
         112*nc^3*zb^4)*Log[\[Kappa]]^2)/(384*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)*(1 + nc)*(24 - 48*nc^2 + 24*nc^4 - 30*zb + 10*nc*zb + 
         60*nc^2*zb - 14*nc^3*zb - 30*nc^4*zb + 15*zb^2 - 5*nc*zb^2 - 
         30*nc^2*zb^2 + 7*nc^3*zb^2 + 15*nc^4*zb^2)*Log[\[Kappa]]^3)/
       (96*nc^3*zb) + nf^2*(((-1 + nc)*(1 + nc)*(20 - 23*zb + 16*zb^2))/
         (216*nc*zb) + ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
         (36*nc*zb)) + nf*(((-1 + nc)*(1 + nc)*(1556 - 15608*nc^2 - 
           480*Pi^2 + 696*nc^2*Pi^2 - 2180*zb - 1552*nc*zb + 18224*nc^2*zb + 
           534*Pi^2*zb + 72*nc*Pi^2*zb - 786*nc^2*Pi^2*zb + 538*zb^2 + 
           3116*nc*zb^2 - 13366*nc^2*zb^2 - 267*Pi^2*zb^2 - 36*nc*Pi^2*zb^2 + 
           411*nc^2*Pi^2*zb^2 - 1224*nc*zb^3))/(10368*nc^2*zb) - 
        ((-1 + nc)*(1 + nc)*(-112 + 288*nc^2 + 177*zb - 42*nc*zb - 
           317*nc^2*zb - 126*zb^2 + 30*nc*zb^2 + 196*nc^2*zb^2 - 4*nc*zb^3)*
          Log[\[Kappa]])/(288*nc^2*zb) - ((-1 + nc)^2*(1 + nc)^2*
          (16 - 18*zb + 9*zb^2)*Log[\[Kappa]]^2)/(64*nc^2*zb)) - 
      ((-1 + nc)*(1 + nc)*(216 - 14050*nc^2 + 102982*nc^4 + 432*Pi^2 + 
         4038*nc^2*Pi^2 - 6846*nc^4*Pi^2 - 31158*zb - 25018*nc*zb - 
         14428*nc^2*zb - 215370*nc^3*zb - 234110*nc^4*zb - 594*Pi^2*zb - 
         1062*nc*Pi^2*zb - 10308*nc^2*Pi^2*zb - 2766*nc^3*Pi^2*zb + 
         15402*nc^4*Pi^2*zb + 44712*zb^2 + 12672*nc*zb^2 + 35496*nc^2*zb^2 + 
         424272*nc^3*zb^2 + 235476*nc^4*zb^2 - 81*Pi^2*zb^2 + 
         2493*nc*Pi^2*zb^2 + 10593*nc^2*Pi^2*zb^2 + 7083*nc^3*Pi^2*zb^2 - 
         13644*nc^4*Pi^2*zb^2 - 13770*zb^3 + 5586*nc*zb^3 - 7018*nc^2*zb^3 - 
         320246*nc^3*zb^3 - 104348*nc^4*zb^3 + 243*Pi^2*zb^3 - 
         2007*nc*Pi^2*zb^3 - 4323*nc^2*Pi^2*zb^3 - 4941*nc^3*Pi^2*zb^3 + 
         5088*nc^4*Pi^2*zb^3 + 6760*nc*zb^4 + 97776*nc^3*zb^4 + 
         576*nc*Pi^2*zb^4 + 1056*nc^3*Pi^2*zb^4 - 16848*Zeta[3] + 
         61344*nc^2*Zeta[3] - 47088*nc^4*Zeta[3] + 36288*zb*Zeta[3] + 
         7344*nc*zb*Zeta[3] - 135864*nc^2*zb*Zeta[3] + 
         12960*nc^3*zb*Zeta[3] + 101304*nc^4*zb*Zeta[3] - 
         29160*zb^2*Zeta[3] - 11016*nc*zb^2*Zeta[3] + 111780*nc^2*zb^2*
          Zeta[3] - 19440*nc^3*zb^2*Zeta[3] - 81324*nc^4*zb^2*Zeta[3] + 
         9720*zb^3*Zeta[3] + 3672*nc*zb^3*Zeta[3] - 37260*nc^2*zb^3*Zeta[3] + 
         6480*nc^3*zb^3*Zeta[3] + 27108*nc^4*zb^3*Zeta[3]))/
       (20736*nc^3*(-1 + zb)*zb)) + G[1, 1, zb]*
     (((-1 + nc)*(1 + nc)*(54 + 520*nc^2 - 8526*nc^4 + 288*Pi^2 - 
         888*nc^2*Pi^2 + 552*nc^4*Pi^2 - 324*zb + 3558*nc*zb - 6652*nc^2*zb - 
         11886*nc^3*zb + 12096*nc^4*zb - 402*Pi^2*zb + 168*nc*Pi^2*zb + 
         1236*nc^2*Pi^2*zb - 384*nc^3*Pi^2*zb - 762*nc^4*Pi^2*zb + 828*zb^2 - 
         2289*nc*zb^2 + 5474*nc^2*zb^2 + 12837*nc^3*zb^2 - 7590*nc^4*zb^2 + 
         201*Pi^2*zb^2 - 84*nc*Pi^2*zb^2 - 618*nc^2*Pi^2*zb^2 + 
         252*nc^3*Pi^2*zb^2 + 381*nc^4*Pi^2*zb^2 - 504*nc*zb^3 - 
         6544*nc^3*zb^3)*Log[\[Kappa]])/(2304*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*(-63 - 204*nc^2 + 355*nc^4 - 51*zb - 132*nc*zb + 
         526*nc^2*zb + 28*nc^3*zb - 563*nc^4*zb + 72*zb^2 + 210*nc*zb^2 - 
         350*nc^2*zb^2 - 242*nc^3*zb^2 + 322*nc^4*zb^2 - 96*nc*zb^3 + 
         96*nc^3*zb^3)*Log[\[Kappa]]^2)/(384*nc^3*zb) - 
      ((-1 + nc)*(1 + nc)*(32 - 88*nc^2 + 56*nc^4 - 62*zb + 56*nc*zb + 
         148*nc^2*zb - 64*nc^3*zb - 86*nc^4*zb + 31*zb^2 - 28*nc*zb^2 - 
         74*nc^2*zb^2 + 44*nc^3*zb^2 + 43*nc^4*zb^2)*Log[\[Kappa]]^3)/
       (384*nc^3*zb) + nf^2*(-((-1 + nc)*(1 + nc)*(170 - 206*zb + 133*zb^2))/
         (1296*nc*zb) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
         (24*nc*zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(-108*nc^2 - 1650*zb - 19078*nc^2*zb - 
            780*Pi^2*zb + 1164*nc^2*Pi^2*zb + 950*zb^2 + 1352*nc*zb^2 + 
            24830*nc^2*zb^2 + 906*Pi^2*zb^2 + 144*nc*Pi^2*zb^2 - 
            1326*nc^2*Pi^2*zb^2 - 820*zb^3 + 1160*nc*zb^3 - 16912*nc^2*zb^3 - 
            453*Pi^2*zb^3 - 72*nc*Pi^2*zb^3 + 681*nc^2*Pi^2*zb^3 + 
            120*nc*zb^4))/(10368*nc^2*zb^2) + 
        ((-1 + nc)*(1 + nc)*(-5 + 309*nc^2 + 146*zb - 24*nc*zb - 
           384*nc^2*zb - 121*zb^2 - 30*nc*zb^2 + 225*nc^2*zb^2 + 32*nc*zb^3)*
          Log[\[Kappa]])/(288*nc^2*zb) + ((-1 + nc)*(1 + nc)*
          (-15 + 19*nc^2 + 22*zb - 8*nc*zb - 26*nc^2*zb - 11*zb^2 + 
           4*nc*zb^2 + 13*nc^2*zb^2)*Log[\[Kappa]]^2)/(96*nc^2*zb)) + 
      ((-1 + nc)*(1 + nc)*(-216*nc^4 + 783*zb - 21354*nc^2*zb - 
         110625*nc^4*zb - 1134*Pi^2*zb - 5124*nc^2*Pi^2*zb + 
         9888*nc^4*Pi^2*zb - 7290*zb^2 + 89993*nc*zb^2 + 74488*nc^2*zb^2 + 
         334675*nc^3*zb^2 + 167450*nc^4*zb^2 - 477*Pi^2*zb^2 + 
         2718*nc*Pi^2*zb^2 + 8274*nc^2*Pi^2*zb^2 + 5952*nc^3*Pi^2*zb^2 - 
         12975*nc^4*Pi^2*zb^2 + 15876*zb^3 - 52558*nc*zb^3 - 
         75968*nc^2*zb^3 - 366950*nc^3*zb^3 - 121336*nc^4*zb^3 + 
         990*Pi^2*zb^3 - 2133*nc*Pi^2*zb^3 - 5523*nc^2*Pi^2*zb^3 - 
         6945*nc^3*Pi^2*zb^3 + 7905*nc^4*Pi^2*zb^3 - 216*zb^4 + 
         7448*nc*zb^4 - 432*nc^2*zb^4 + 194724*nc^3*zb^4 + 72*nc*Pi^2*zb^4 + 
         1848*nc^3*Pi^2*zb^4 + 12960*zb*Zeta[3] - 66528*nc^2*zb*Zeta[3] + 
         39744*nc^4*zb*Zeta[3] - 16848*zb^2*Zeta[3] + 864*nc*zb^2*Zeta[3] + 
         89208*nc^2*zb^2*Zeta[3] - 26352*nc^3*zb^2*Zeta[3] - 
         55512*nc^4*zb^2*Zeta[3] + 8424*zb^3*Zeta[3] - 5616*nc*zb^3*Zeta[3] - 
         44604*nc^2*zb^3*Zeta[3] + 17496*nc^3*zb^3*Zeta[3] + 
         27756*nc^4*zb^3*Zeta[3]))/(20736*nc^3*zb^2)) + 
    PlusD[1 - z, 1]*(-((-1 + nc)*(1 + nc)*(402*nc^2 - 523*nc^4 + 18*Pi^2 - 
          54*nc^2*Pi^2 + 36*nc^4*Pi^2)*Log[\[Kappa]]^2)/(288*nc^3) + 
      (55*(-1 + nc)^2*(1 + nc)^2*Log[\[Kappa]]^3)/(144*nc) + 
      (5*(-1 + nc)^3*(1 + nc)^3*Log[\[Kappa]]^4)/(64*nc^3) + 
      nf^2*(-((-1 + nc)*(1 + nc)*(-50 + 3*Pi^2))/(1296*nc) + 
        (5*(-1 + nc)*(1 + nc)*Log[\[Kappa]])/(108*nc) + 
        ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^2)/(72*nc)) + 
      ((-1 + nc)*(1 + nc)*(-24280*nc^2 + 179310*nc^4 + 9045*nc^2*Pi^2 - 
         20715*nc^4*Pi^2 - 45*Pi^4 - 90*nc^2*Pi^4 + 531*nc^4*Pi^4 + 
         41580*nc^2*Zeta[3] - 112860*nc^4*Zeta[3]))/(51840*nc^3) - 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(2424*nc^2 - 5984*nc^4 - 
         297*nc^2*Pi^2 + 429*nc^4*Pi^2 + 1080*Zeta[3] - 4428*nc^2*Zeta[3] + 
         3348*nc^4*Zeta[3]))/(1728*nc^3) + 
      nf*(((-1 + nc)*(1 + nc)*(195 - 773*nc^2 - 27*Pi^2 + 39*nc^2*Pi^2)*
          Log[\[Kappa]])/(864*nc^2) - ((-1 + nc)*(1 + nc)*(-15 + 26*nc^2)*
          Log[\[Kappa]]^2)/(72*nc^2) - (5*(-1 + nc)^2*(1 + nc)^2*
          Log[\[Kappa]]^3)/(72*nc^2) + ((-1 + nc)*(1 + nc)*
          (2141 - 10345*nc^2 - 270*Pi^2 + 774*nc^2*Pi^2 - 2808*Zeta[3] + 
           2808*nc^2*Zeta[3]))/(10368*nc^2))) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*(-18 + 3216*nc^2 - 4166*nc^4 + 144*Pi^2 - 
          432*nc^2*Pi^2 + 288*nc^4*Pi^2 - 504*zb + 177*nc*zb - 5052*nc^2*zb - 
          321*nc^3*zb + 7008*nc^4*zb - 216*Pi^2*zb + 648*nc^2*Pi^2*zb - 
          432*nc^4*Pi^2*zb + 522*zb^2 - 33*nc*zb^2 + 1836*nc^2*zb^2 + 
          33*nc^3*zb^2 - 2842*nc^4*zb^2 + 72*Pi^2*zb^2 - 216*nc^2*Pi^2*zb^2 + 
          144*nc^4*Pi^2*zb^2 - 276*nc*zb^3 + 68*nc^3*zb^3)*Log[\[Kappa]]^2)/
       (2304*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-220*nc^2 + 220*nc^4 - 
         18*zb - 75*nc*zb + 366*nc^2*zb + 105*nc^3*zb - 348*nc^4*zb + 
         18*zb^2 + 75*nc*zb^2 - 146*nc^2*zb^2 - 105*nc^3*zb^2 + 
         128*nc^4*zb^2 - 20*nc*zb^3 + 28*nc^3*zb^3)*Log[\[Kappa]]^3)/
       (576*nc^3*(-1 + zb)) + (5*(-1 + nc)^3*(1 + nc)^3*(-2 + zb)*
        Log[\[Kappa]]^4)/(128*nc^3) + 
      nf^2*(-((-1 + nc)*(1 + nc)*(100 - 6*Pi^2 - 110*zb + 3*Pi^2*zb))/
         (2592*nc) + ((-1 + nc)*(1 + nc)*(-5 + 4*zb)*Log[\[Kappa]])/
         (108*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]]^2)/
         (144*nc)) - ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(-108 + 5046*nc^2 - 
         11662*nc^4 - 594*nc^2*Pi^2 + 858*nc^4*Pi^2 - 513*zb - 3114*nc*zb - 
         8202*nc^2*zb + 10074*nc^3*zb + 22143*nc^4*zb - 54*Pi^2*zb + 
         90*nc*Pi^2*zb + 1017*nc^2*Pi^2*zb + 360*nc^3*Pi^2*zb - 
         1359*nc^4*Pi^2*zb + 621*zb^2 + 3870*nc*zb^2 + 3156*nc^2*zb^2 - 
         12018*nc^3*zb^2 - 10481*nc^4*zb^2 + 54*Pi^2*zb^2 - 90*nc*Pi^2*zb^2 - 
         423*nc^2*Pi^2*zb^2 - 360*nc^3*Pi^2*zb^2 + 501*nc^4*Pi^2*zb^2 - 
         168*nc*zb^3 + 5776*nc^3*zb^3 + 24*nc*Pi^2*zb^3 + 96*nc^3*Pi^2*zb^3 + 
         2160*Zeta[3] - 8856*nc^2*Zeta[3] + 6696*nc^4*Zeta[3] - 
         3240*zb*Zeta[3] + 13284*nc^2*zb*Zeta[3] - 10044*nc^4*zb*Zeta[3] + 
         1080*zb^2*Zeta[3] - 4428*nc^2*zb^2*Zeta[3] + 3348*nc^4*zb^2*
          Zeta[3]))/(3456*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(25110 - 443100*nc^2 + 1981350*nc^4 + 3780*Pi^2 + 
         111780*nc^2*Pi^2 - 254880*nc^4*Pi^2 - 540*Pi^4 - 1080*nc^2*Pi^4 + 
         6372*nc^4*Pi^4 + 1063530*zb + 1875810*nc*zb + 2637540*nc^2*zb + 
         4539270*nc^3*zb - 4180050*nc^4*zb - 9450*Pi^2*zb - 
         14985*nc*Pi^2*zb - 170640*nc^2*Pi^2*zb + 33705*nc^3*Pi^2*zb + 
         419490*nc^4*Pi^2*zb + 810*Pi^4*zb + 1620*nc^2*Pi^4*zb - 
         9558*nc^4*Pi^4*zb - 1088640*zb^2 - 2204940*nc*zb^2 - 
         2194440*nc^2*zb^2 - 4952820*nc^3*zb^2 + 2198700*nc^4*zb^2 + 
         5670*Pi^2*zb^2 + 21465*nc*Pi^2*zb^2 + 58860*nc^2*Pi^2*zb^2 - 
         49905*nc^3*Pi^2*zb^2 - 164610*nc^4*Pi^2*zb^2 - 270*Pi^4*zb^2 - 
         540*nc^2*Pi^4*zb^2 + 3186*nc^4*Pi^4*zb^2 + 506940*nc*zb^3 + 
         2423180*nc^3*zb^3 + 10620*nc*Pi^2*zb^3 + 8100*nc^3*Pi^2*zb^3 + 
         537840*nc^2*Zeta[3] - 1432080*nc^4*Zeta[3] - 38880*zb*Zeta[3] - 
         275400*nc*zb*Zeta[3] - 923400*nc^2*zb*Zeta[3] - 
         486000*nc^3*zb*Zeta[3] + 2167560*nc^4*zb*Zeta[3] + 
         38880*zb^2*Zeta[3] + 275400*nc*zb^2*Zeta[3] + 385560*nc^2*zb^2*
          Zeta[3] + 486000*nc^3*zb^2*Zeta[3] - 735480*nc^4*zb^2*Zeta[3] - 
         73440*nc*zb^3*Zeta[3] - 129600*nc^3*zb^3*Zeta[3]))/
       (622080*nc^3*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(-408 + 1528*nc^2 + 54*Pi^2 - 78*nc^2*Pi^2 + 
            573*zb + 210*nc*zb - 2787*nc^2*zb - 81*Pi^2*zb + 
            117*nc^2*Pi^2*zb - 165*zb^2 - 246*nc*zb^2 + 1259*nc^2*zb^2 + 
            27*Pi^2*zb^2 - 39*nc^2*Pi^2*zb^2 + 76*nc*zb^3)*Log[\[Kappa]])/
         (1728*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(60 - 104*nc^2 - 45*zb + 
           67*nc^2*zb)*Log[\[Kappa]]^2)/(288*nc^2) - 
        (5*(-1 + nc)^2*(1 + nc)^2*(-2 + zb)*Log[\[Kappa]]^3)/(144*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-5182 + 19358*nc^2 + 540*Pi^2 - 1632*nc^2*Pi^2 + 
           7683*zb + 704*nc*zb - 40791*nc^2*zb - 954*Pi^2*zb + 
           180*nc*Pi^2*zb + 2670*nc^2*Pi^2*zb - 2501*zb^2 - 128*nc*zb^2 + 
           21433*nc^2*zb^2 + 414*Pi^2*zb^2 - 180*nc*Pi^2*zb^2 - 
           1038*nc^2*Pi^2*zb^2 - 688*nc*zb^3 + 48*nc*Pi^2*zb^3 + 
           5616*Zeta[3] - 5616*nc^2*Zeta[3] - 8424*zb*Zeta[3] + 
           8424*nc^2*zb*Zeta[3] + 2808*zb^2*Zeta[3] - 2808*nc^2*zb^2*
            Zeta[3]))/(20736*nc^2*(-1 + zb)))) + 
    G[1, zb]*(-((-1 + nc)*(1 + nc)*(144 + 1764*nc^2 - 3844*nc^4 + 156*Pi^2 - 
          408*nc^2*Pi^2 + 252*nc^4*Pi^2 - 342*zb - 26*nc*zb - 5018*nc^2*zb - 
          3102*nc^3*zb + 8704*nc^4*zb - 342*Pi^2*zb + 60*nc*Pi^2*zb + 
          900*nc^2*Pi^2*zb - 108*nc^3*Pi^2*zb - 558*nc^4*Pi^2*zb + 630*zb^2 - 
          243*nc*zb^2 + 5340*nc^2*zb^2 + 6411*nc^3*zb^2 - 8082*nc^4*zb^2 + 
          279*Pi^2*zb^2 - 90*nc*Pi^2*zb^2 - 738*nc^2*Pi^2*zb^2 + 
          162*nc^3*Pi^2*zb^2 + 459*nc^4*Pi^2*zb^2 - 432*zb^3 + 9*nc*zb^3 - 
          2086*nc^2*zb^3 - 4873*nc^3*zb^3 + 3222*nc^4*zb^3 - 93*Pi^2*zb^3 + 
          30*nc*Pi^2*zb^3 + 246*nc^2*Pi^2*zb^3 - 54*nc^3*Pi^2*zb^3 - 
          153*nc^4*Pi^2*zb^3 + 260*nc*zb^4 + 1356*nc^3*zb^4)*Log[\[Kappa]]^2)/
       (2304*nc^3*(-1 + zb)*zb) - ((-1 + nc)*(1 + nc)*(54 + 332*nc^2 - 
         386*nc^4 + 18*zb + 190*nc*zb - 910*nc^2*zb - 98*nc^3*zb + 
         892*nc^4*zb - 153*zb^2 - 459*nc*zb^2 + 957*nc^2*zb^2 + 
         351*nc^3*zb^2 - 804*nc^4*zb^2 + 81*zb^3 + 357*nc*zb^3 - 
         379*nc^2*zb^3 - 325*nc^3*zb^3 + 298*nc^4*zb^3 - 88*nc*zb^4 + 
         88*nc^3*zb^4)*Log[\[Kappa]]^3)/(1152*nc^3*(-1 + zb)*zb) - 
      ((-1 + nc)^2*(1 + nc)^2*(-3 + 3*nc^2 + 4*zb - 2*nc*zb - 4*nc^2*zb - 
         2*zb^2 + nc*zb^2 + 2*nc^2*zb^2)*Log[\[Kappa]]^4)/(64*nc^3*zb) + 
      nf^2*(((-1 + nc)*(1 + nc)*(-102 + 6*Pi^2 + 132*zb - 6*Pi^2*zb - 
           98*zb^2 + 3*Pi^2*zb^2))/(1296*nc*zb) - 
        ((-1 + nc)*(1 + nc)*(20 - 23*zb + 16*zb^2)*Log[\[Kappa]])/
         (216*nc*zb) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*Log[\[Kappa]]^2)/
         (72*nc*zb)) + ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*
        (-81 - 416*nc^2 + 29769*nc^4 + 216*Pi^2 + 1308*nc^2*Pi^2 - 
         2316*nc^4*Pi^2 + 2349*zb - 24288*nc*zb - 7308*nc^2*zb - 
         61988*nc^3*zb - 67985*nc^4*zb - 18*Pi^2*zb + 18*nc*Pi^2*zb - 
         3102*nc^2*Pi^2*zb - 990*nc^3*Pi^2*zb + 5064*nc^4*Pi^2*zb - 
         6804*zb^2 + 33840*nc*zb^2 + 14682*nc^2*zb^2 + 125208*nc^3*zb^2 + 
         68826*nc^4*zb^2 - 441*Pi^2*zb^2 - 333*nc*Pi^2*zb^2 + 
         3105*nc^2*Pi^2*zb^2 + 2529*nc^3*Pi^2*zb^2 - 4392*nc^4*Pi^2*zb^2 + 
         4536*zb^3 - 9360*nc*zb^3 - 6958*nc^2*zb^3 - 99508*nc^3*zb^3 - 
         30610*nc^4*zb^3 + 243*Pi^2*zb^3 + 459*nc*Pi^2*zb^3 - 
         1311*nc^2*Pi^2*zb^3 - 1779*nc^3*Pi^2*zb^3 + 1644*nc^4*Pi^2*zb^3 - 
         192*nc*zb^4 + 33728*nc^3*zb^4 - 144*nc*Pi^2*zb^4 + 
         384*nc^3*Pi^2*zb^4 - 6048*Zeta[3] + 16848*nc^2*Zeta[3] - 
         10800*nc^4*Zeta[3] + 12960*zb*Zeta[3] - 864*nc*zb*Zeta[3] - 
         36936*nc^2*zb*Zeta[3] + 5616*nc^3*zb*Zeta[3] + 
         23976*nc^4*zb*Zeta[3] - 10368*zb^2*Zeta[3] + 1296*nc*zb^2*Zeta[3] + 
         30132*nc^2*zb^2*Zeta[3] - 8424*nc^3*zb^2*Zeta[3] - 
         19764*nc^4*zb^2*Zeta[3] + 3456*zb^3*Zeta[3] - 432*nc*zb^3*Zeta[3] - 
         10044*nc^2*zb^3*Zeta[3] + 2808*nc^3*zb^3*Zeta[3] + 
         6588*nc^4*zb^3*Zeta[3]))/(6912*nc^3*(-1 + zb)*zb) + 
      ((-1 + nc)*(1 + nc)*(33615 + 473640*nc^2 + 3187545*nc^4 + 12420*Pi^2 + 
         130470*nc^2*Pi^2 - 345270*nc^4*Pi^2 - 828*Pi^4 - 3348*nc^2*Pi^4 + 
         9936*nc^4*Pi^4 - 551205*zb + 1686840*nc*zb + 3533700*nc^2*zb + 
         12636840*nc^3*zb - 6845415*nc^4*zb - 47790*Pi^2*zb + 
         47130*nc*Pi^2*zb - 212520*nc^2*Pi^2*zb - 131250*nc^3*Pi^2*zb + 
         698190*nc^4*Pi^2*zb + 1764*Pi^4*zb - 5184*nc*Pi^4*zb + 
         9144*nc^2*Pi^4*zb + 1584*nc^3*Pi^4*zb - 20484*nc^4*Pi^4*zb + 
         342630*zb^2 - 5032680*nc*zb^2 - 7691880*nc^2*zb^2 - 
         25712880*nc^3*zb^2 + 6919470*nc^4*zb^2 + 55080*Pi^2*zb^2 - 
         73035*nc*Pi^2*zb^2 + 121590*nc^2*Pi^2*zb^2 + 161955*nc^3*Pi^2*zb^2 - 
         579150*nc^4*Pi^2*zb^2 - 1404*Pi^4*zb^2 + 7776*nc*Pi^4*zb^2 - 
         8694*nc^2*Pi^4*zb^2 - 2376*nc^3*Pi^4*zb^2 + 15822*nc^4*Pi^4*zb^2 + 
         174960*zb^3 + 3836580*nc*zb^3 + 3684540*nc^2*zb^3 + 
         19714780*nc^3*zb^3 - 3261600*nc^4*zb^3 - 19710*Pi^2*zb^3 + 
         29565*nc*Pi^2*zb^3 - 39540*nc^2*Pi^2*zb^3 - 82485*nc^3*Pi^2*zb^3 + 
         226230*nc^4*Pi^2*zb^3 + 468*Pi^4*zb^3 - 2592*nc*Pi^4*zb^3 + 
         2898*nc^2*Pi^4*zb^3 + 792*nc^3*Pi^4*zb^3 - 5274*nc^4*Pi^4*zb^3 - 
         490740*nc*zb^4 - 6226580*nc^3*zb^4 - 3660*nc*Pi^2*zb^4 + 
         23700*nc^3*Pi^2*zb^4 + 194400*Zeta[3] + 306720*nc^2*Zeta[3] - 
         1831680*nc^4*Zeta[3] - 110160*zb*Zeta[3] + 1026000*nc*zb*Zeta[3] - 
         992520*nc^2*zb*Zeta[3] - 974160*nc^3*zb*Zeta[3] + 
         4217400*nc^4*zb*Zeta[3] - 58320*zb^2*Zeta[3] - 
         1717200*nc*zb^2*Zeta[3] + 1240920*nc^2*zb^2*Zeta[3] + 
         2115720*nc^3*zb^2*Zeta[3] - 3819960*nc^4*zb^2*Zeta[3] - 
         25920*zb^3*Zeta[3] + 764640*nc*zb^3*Zeta[3] - 555120*nc^2*zb^3*
          Zeta[3] - 1400760*nc^3*zb^3*Zeta[3] + 1434240*nc^4*zb^3*Zeta[3] - 
         73440*nc*zb^4*Zeta[3] + 302400*nc^3*zb^4*Zeta[3]))/
       (622080*nc^3*(-1 + zb)*zb) + 
      nf*(-((-1 + nc)*(1 + nc)*(178 - 4874*nc^2 - 168*Pi^2 + 240*nc^2*Pi^2 - 
            380*zb + 152*nc*zb + 5772*nc^2*zb + 186*Pi^2*zb + 24*nc*Pi^2*zb - 
            258*nc^2*Pi^2*zb + 46*zb^2 + 584*nc*zb^2 - 4254*nc^2*zb^2 - 
            93*Pi^2*zb^2 - 12*nc*Pi^2*zb^2 + 129*nc^2*Pi^2*zb^2 - 56*nc*zb^3)*
           Log[\[Kappa]])/(3456*nc^2*zb) + ((-1 + nc)*(1 + nc)*
          (-72 + 248*nc^2 + 137*zb - 12*nc*zb - 289*nc^2*zb - 100*zb^2 - 
           24*nc*zb^2 + 176*nc^2*zb^2 + 16*nc*zb^3)*Log[\[Kappa]]^2)/
         (576*nc^2*zb) + ((-1 + nc)*(1 + nc)*(-40 + 40*nc^2 + 46*zb - 
           8*nc*zb - 46*nc^2*zb - 23*zb^2 + 4*nc*zb^2 + 23*nc^2*zb^2)*
          Log[\[Kappa]]^3)/(576*nc^2*zb) - ((-1 + nc)*(1 + nc)*
          (7680 - 103920*nc^2 - 2148*Pi^2 + 7104*nc^2*Pi^2 - 3618*zb - 
           1568*nc*zb + 121482*nc^2*zb + 3462*Pi^2*zb - 1296*nc*Pi^2*zb - 
           7842*nc^2*Pi^2*zb + 2109*zb^2 + 15688*nc*zb^2 - 99465*nc^2*zb^2 - 
           2460*Pi^2*zb^2 + 1512*nc*Pi^2*zb^2 + 4740*nc^2*Pi^2*zb^2 - 
           5808*nc*zb^3 - 432*nc*Pi^2*zb^3 - 28080*Zeta[3] + 
           26352*nc^2*Zeta[3] + 29376*zb*Zeta[3] + 864*nc*zb*Zeta[3] - 
           31536*nc^2*zb*Zeta[3] - 14688*zb^2*Zeta[3] - 432*nc*zb^2*Zeta[3] + 
           17712*nc^2*zb^2*Zeta[3]))/(62208*nc^2*zb))) - 
    ((-1 + nc)*(1 + nc)*(-18225 - 358020*nc^2 + 2591615*nc^4 - 18630*Pi^2 + 
       75015*nc^2*Pi^2 - 300315*nc^4*Pi^2 - 1242*Pi^4 + 1134*nc^2*Pi^4 - 
       756*nc^4*Pi^4 + 2589165*zb + 485145*nc*zb - 3414330*nc^2*zb - 
       11829405*nc^3*zb - 6169440*nc^4*zb + 66825*Pi^2*zb - 
       158580*nc*Pi^2*zb - 257580*nc^2*Pi^2*zb + 256950*nc^3*Pi^2*zb + 
       557145*nc^4*Pi^2*zb + 54*Pi^4*zb + 9720*nc*Pi^4*zb + 
       1458*nc^2*Pi^4*zb - 2970*nc^3*Pi^4*zb - 1080*nc^4*Pi^4*zb - 
       2570940*zb^2 - 893925*nc*zb^2 + 3772350*nc^2*zb^2 + 
       13786635*nc^3*zb^2 + 3577825*nc^4*zb^2 - 47385*Pi^2*zb^2 + 
       196515*nc*Pi^2*zb^2 + 184185*nc^2*Pi^2*zb^2 - 285435*nc^3*Pi^2*zb^2 - 
       256830*nc^4*Pi^2*zb^2 + 1188*Pi^4*zb^2 - 9720*nc*Pi^4*zb^2 - 
       2592*nc^2*Pi^4*zb^2 + 2970*nc^3*Pi^4*zb^2 + 1836*nc^4*Pi^4*zb^2 + 
       557685*nc*zb^3 - 7270355*nc^3*zb^3 - 810*Pi^2*zb^3 - 
       1245*nc*Pi^2*zb^3 - 1620*nc^2*Pi^2*zb^3 + 121065*nc^3*Pi^2*zb^3 + 
       2592*nc*Pi^4*zb^3 - 792*nc^3*Pi^4*zb^3 + 43740*Zeta[3] + 
       853740*nc^2*Zeta[3] - 4672080*nc^4*Zeta[3] + 38880*Pi^2*Zeta[3] - 
       184680*nc^2*Pi^2*Zeta[3] + 217080*nc^4*Pi^2*Zeta[3] - 
       468990*zb*Zeta[3] - 2015280*nc*zb*Zeta[3] - 1076490*nc^2*zb*Zeta[3] + 
       740340*nc^3*zb*Zeta[3] + 7531380*nc^4*zb*Zeta[3] - 
       58320*Pi^2*zb*Zeta[3] + 277020*nc^2*Pi^2*zb*Zeta[3] - 
       325620*nc^4*Pi^2*zb*Zeta[3] + 425250*zb^2*Zeta[3] + 
       2248560*nc*zb^2*Zeta[3] + 222750*nc^2*zb^2*Zeta[3] - 
       827820*nc^3*zb^2*Zeta[3] - 2859300*nc^4*zb^2*Zeta[3] + 
       19440*Pi^2*zb^2*Zeta[3] - 92340*nc^2*Pi^2*zb^2*Zeta[3] + 
       108540*nc^4*Pi^2*zb^2*Zeta[3] - 420120*nc*zb^3*Zeta[3] + 
       208440*nc^3*zb^3*Zeta[3] - 349920*Zeta[5] + 699840*nc^2*Zeta[5] + 
       1049760*nc^4*Zeta[5] + 524880*zb*Zeta[5] - 1049760*nc^2*zb*Zeta[5] - 
       1574640*nc^4*zb*Zeta[5] - 174960*zb^2*Zeta[5] + 
       349920*nc^2*zb^2*Zeta[5] + 524880*nc^4*zb^2*Zeta[5]))/
     (933120*nc^3*(-1 + zb)) + PlusD[1 - z, 0]*
     (((-1 + nc)*(1 + nc)*(402*nc^2 - 523*nc^4 + 18*Pi^2 - 54*nc^2*Pi^2 + 
         36*nc^4*Pi^2)*Log[\[Kappa]]^3)/(864*nc^3) - 
      (55*(-1 + nc)^2*(1 + nc)^2*Log[\[Kappa]]^4)/(576*nc) - 
      ((-1 + nc)^3*(1 + nc)^3*Log[\[Kappa]]^5)/(64*nc^3) + 
      nf^2*(((-1 + nc)*(1 + nc)*(-50 + 3*Pi^2)*Log[\[Kappa]])/(1296*nc) - 
        (5*(-1 + nc)*(1 + nc)*Log[\[Kappa]]^2)/(216*nc) - 
        ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^3)/(216*nc) + 
        ((-1 + nc)*(1 + nc)*(-232 + 45*Pi^2 - 216*Zeta[3]))/(11664*nc)) - 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(-24280*nc^2 + 179310*nc^4 + 
         9045*nc^2*Pi^2 - 20715*nc^4*Pi^2 - 45*Pi^4 - 90*nc^2*Pi^4 + 
         531*nc^4*Pi^4 + 41580*nc^2*Zeta[3] - 112860*nc^4*Zeta[3]))/
       (51840*nc^3) + ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^2*
        (2424*nc^2 - 5984*nc^4 - 297*nc^2*Pi^2 + 429*nc^4*Pi^2 + 
         1080*Zeta[3] - 4428*nc^2*Zeta[3] + 3348*nc^4*Zeta[3]))/(3456*nc^3) + 
      nf*(-((-1 + nc)*(1 + nc)*(195 - 773*nc^2 - 27*Pi^2 + 39*nc^2*Pi^2)*
           Log[\[Kappa]]^2)/(1728*nc^2) + ((-1 + nc)*(1 + nc)*(-15 + 26*nc^2)*
          Log[\[Kappa]]^3)/(216*nc^2) + (5*(-1 + nc)^2*(1 + nc)^2*
          Log[\[Kappa]]^4)/(288*nc^2) + ((-1 + nc)*(1 + nc)*
          (-230985 + 857245*nc^2 + 12510*Pi^2 - 76890*nc^2*Pi^2 + 648*Pi^4 + 
           1080*nc^2*Pi^4 + 252720*Zeta[3] - 591840*nc^2*Zeta[3]))/
         (933120*nc^2) - ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*
          (2141 - 10345*nc^2 - 270*Pi^2 + 774*nc^2*Pi^2 - 2808*Zeta[3] + 
           2808*nc^2*Zeta[3]))/(10368*nc^2)) - 
      ((-1 + nc)*(1 + nc)*(1485145*nc^4 + 36360*nc^2*Pi^2 - 
         164400*nc^4*Pi^2 + 1188*nc^4*Pi^4 + 434160*nc^2*Zeta[3] - 
         2229120*nc^4*Zeta[3] + 19440*Pi^2*Zeta[3] - 92340*nc^2*Pi^2*
          Zeta[3] + 108540*nc^4*Pi^2*Zeta[3] - 174960*Zeta[5] + 
         349920*nc^2*Zeta[5] + 524880*nc^4*Zeta[5]))/(466560*nc^3)) + 
    delta[zb]*(-((-1 + nc)*(1 + nc)*(402*nc^2 - 523*nc^4 + 18*Pi^2 - 
          54*nc^2*Pi^2 + 36*nc^4*Pi^2)*Log[\[Kappa]]^4)/(3456*nc^3) + 
      (11*(-1 + nc)^2*(1 + nc)^2*Log[\[Kappa]]^5)/(576*nc) + 
      ((-1 + nc)^3*(1 + nc)^3*Log[\[Kappa]]^6)/(384*nc^3) + 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^2*(-24280*nc^2 + 179310*nc^4 + 
         9045*nc^2*Pi^2 - 20715*nc^4*Pi^2 - 45*Pi^4 - 90*nc^2*Pi^4 + 
         531*nc^4*Pi^4 + 41580*nc^2*Zeta[3] - 112860*nc^4*Zeta[3]))/
       (103680*nc^3) - ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^3*
        (2424*nc^2 - 5984*nc^4 - 297*nc^2*Pi^2 + 429*nc^4*Pi^2 + 
         1080*Zeta[3] - 4428*nc^2*Zeta[3] + 3348*nc^4*Zeta[3]))/
       (10368*nc^3) + nf^2*(-((-1 + nc)*(1 + nc)*(-50 + 3*Pi^2)*
           Log[\[Kappa]]^2)/(2592*nc) + (5*(-1 + nc)*(1 + nc)*
          Log[\[Kappa]]^3)/(648*nc) + ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^4)/
         (864*nc) - ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(-232 + 45*Pi^2 - 
           216*Zeta[3]))/(11664*nc) + ((-1 + nc)*(1 + nc)*
          (-1280 - 14040*Pi^2 + 783*Pi^4 + 54000*Zeta[3]))/(4199040*nc)) + 
      ((-1 + nc)*(1 + nc)*(364836430*nc^4 - 33578580*nc^4*Pi^2 + 
         151956*nc^2*Pi^4 - 2164995*nc^4*Pi^4 - 9396*Pi^6 + 11988*nc^2*Pi^6 + 
         228780*nc^4*Pi^6 + 54976320*nc^2*Zeta[3] - 464773680*nc^4*Zeta[3] - 
         6735960*nc^2*Pi^2*Zeta[3] + 19459440*nc^4*Pi^2*Zeta[3] + 
         12247200*Zeta[3]^2 - 75932640*nc^2*Zeta[3]^2 + 
         173093760*nc^4*Zeta[3]^2 + 53887680*nc^2*Zeta[5] - 
         152681760*nc^4*Zeta[5]))/(117573120*nc^3) + 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(1485145*nc^4 + 36360*nc^2*Pi^2 - 
         164400*nc^4*Pi^2 + 1188*nc^4*Pi^4 + 434160*nc^2*Zeta[3] - 
         2229120*nc^4*Zeta[3] + 19440*Pi^2*Zeta[3] - 92340*nc^2*Pi^2*
          Zeta[3] + 108540*nc^4*Pi^2*Zeta[3] - 174960*Zeta[5] + 
         349920*nc^2*Zeta[5] + 524880*nc^4*Zeta[5]))/(466560*nc^3) + 
      nf*(((-1 + nc)*(1 + nc)*(195 - 773*nc^2 - 27*Pi^2 + 39*nc^2*Pi^2)*
          Log[\[Kappa]]^3)/(5184*nc^2) - ((-1 + nc)*(1 + nc)*(-15 + 26*nc^2)*
          Log[\[Kappa]]^4)/(864*nc^2) - ((-1 + nc)^2*(1 + nc)^2*
          Log[\[Kappa]]^5)/(288*nc^2) - ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*
          (-230985 + 857245*nc^2 + 12510*Pi^2 - 76890*nc^2*Pi^2 + 648*Pi^4 + 
           1080*nc^2*Pi^4 + 252720*Zeta[3] - 591840*nc^2*Zeta[3]))/
         (933120*nc^2) + ((-1 + nc)*(1 + nc)*Log[\[Kappa]]^2*
          (2141 - 10345*nc^2 - 270*Pi^2 + 774*nc^2*Pi^2 - 2808*Zeta[3] + 
           2808*nc^2*Zeta[3]))/(20736*nc^2) + 
        ((-1 + nc)*(1 + nc)*(5768145 - 14023445*nc^2 - 133650*Pi^2 + 
           1320330*nc^2*Pi^2 - 15552*Pi^4 + 29700*nc^2*Pi^4 - 
           3564000*Zeta[3] + 9279360*nc^2*Zeta[3] + 291600*Pi^2*Zeta[3] - 
           388800*nc^2*Pi^2*Zeta[3] - 3032640*Zeta[5] + 2332800*nc^2*
            Zeta[5]))/(16796160*nc^2)))
 
IITFT[q, Q2, 0] = 0
 
IITFT[q, Q2, 1] = 0
 
IITFT[q, Q2, 2] = ((-1 + nc)*(1 + nc)*zb*(-858 + 45*Pi^2 + 714*zb - 
       45*Pi^2*zb - 272*zb^2 + 12*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/
     (48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
      G[0, 1, zb])/(48*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(4*nc) - 
    (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + 
    ((-1 + nc)*(1 + nc)*zb*(63 - 81*zb + 44*zb^2)*Log[\[Kappa]])/
     (144*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
      Log[\[Kappa]]^2)/(96*nc*(-1 + zb)) + 
    G[1, 1, zb]*(-((-1 + nc)*(1 + nc)*(118 - 119*zb + 40*zb^2))/(96*nc) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(4*nc)) + 
    G[1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 2*zb))/(8*nc) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(8*nc)) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*zb*(63 - 81*zb + 44*zb^2))/
       (144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]])/(48*nc*(-1 + zb))) + 
    G[1, zb]*(((-1 + nc)*(1 + nc)*(260 - 6*Pi^2 - 274*zb + 3*Pi^2*zb + 
         152*zb^2))/(288*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 2*zb)*
        Log[\[Kappa]])/(8*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
        Log[\[Kappa]]^2)/(16*nc))
 
IITFT[q, Q2, 3] = -((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
      G[0, 0, 0, 1, zb])/(576*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
      G[0, 0, 1, 0, zb])/(576*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-129 + 135*nc^2 + 129*zb - 135*nc^2*zb - 
       44*zb^2 + 39*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(72*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
      G[0, 1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-228 + 489*nc^2 + 228*zb - 489*nc^2*zb - 
       56*zb^2 + 128*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-687 + 738*nc^2 + 687*zb - 738*nc^2*zb - 
       164*zb^2 + 180*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(-501 + 1557*nc^2 + 501*zb - 1557*nc^2*zb - 
       172*zb^2 + 420*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(9 + 3*nc^2 - 9*zb - 3*nc^2*zb + 2*nc^2*zb^2)*
      G[0, 1, 2, 1, zb])/(36*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(100 + 3*nc^2 - 100*zb - 3*nc^2*zb + 
       40*zb^2 + 12*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(33 + nc^2 - 33*zb - nc^2*zb + 12*zb^2 + 
       4*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(24*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(99 + 4*nc^2 - 99*zb - 4*nc^2*zb + 
       48*zb^2 + 16*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(48*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(248 + 37*nc^2 - 248*zb - 37*nc^2*zb + 
       200*zb^2 + 148*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(6 + nc^2 - 6*zb - nc^2*zb - 48*zb^2 + 
       4*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(144*nc^2*(-1 + zb)) + 
    (5*(-1 + nc)*(1 + nc)*(-2 + zb)*(11 - 11*zb + 8*zb^2)*G[2, 2, 1, 0, zb])/
     (72*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
      (-7 + nc^2 + 7*zb - nc^2*zb + 32*zb^2 + 4*nc^2*zb^2)*G[2, 2, 1, 1, zb])/
     (48*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-5 + nc^2)*(-2 + zb)*
      (1 - zb + 4*zb^2)*G[2, 2, 2, 1, zb])/(36*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*(-2 + zb)*
      G[1, 0, 0, 0, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/
     (96*nc^2) - ((-1 + nc)*(1 + nc)*(-14 + 17*nc^2)*(-2 + zb)*
      G[1, 0, 0, 1, 1, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/
     (32*nc^2) - ((-1 + nc)*(1 + nc)*(-16 + 33*nc^2)*(-2 + zb)*
      G[1, 0, 1, 0, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-49 + 52*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(-27 + 103*nc^2)*(-2 + zb)*
      G[1, 0, 1, 1, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/(6*nc^2) + 
    ((-1 + nc)*(1 + nc)*(44 - 100*nc^2 - 22*zb + 59*nc^2*zb)*
      G[1, 1, 0, 0, 0, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(34 - 108*nc^2 - 21*zb + 63*nc^2*zb)*
      G[1, 1, 0, 0, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(24 - 47*nc^2 - 10*zb + 28*nc^2*zb)*
      G[1, 1, 0, 1, 0, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(42 - 94*nc^2 - 9*zb + 46*nc^2*zb)*
      G[1, 1, 0, 1, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(30 - 226*nc^2 - 15*zb + 155*nc^2*zb)*
      G[1, 1, 1, 0, 0, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(38 - 182*nc^2 - 19*zb + 133*nc^2*zb)*
      G[1, 1, 1, 0, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-6 - 174*nc^2 - 5*zb + 159*nc^2*zb)*
      G[1, 1, 1, 1, 0, zb])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 - 10*nc^2 - 7*zb + 37*nc^2*zb)*
      G[1, 1, 1, 1, 1, zb])/(32*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-4 + 7*nc^2 + 8*zb + 2*nc^2*zb)*
      G[1, 1, 1, 2, 1, zb])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(3*nc^2 + 2*zb + 3*nc^2*zb)*G[1, 1, 2, 1, 0, zb])/
     (12*nc^2) - ((-1 + nc)*(1 + nc)*(-16 + 20*nc^2 + 50*zb + 23*nc^2*zb)*
      G[1, 1, 2, 1, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-6*nc^2 - 26*zb + 3*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/
     (24*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, 0, zb])/4 + 
    ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(7 + 12*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(28 + 37*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-14 + nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(24*nc^2) - 
    (5*(-1 + nc)*(1 + nc)*zb*G[1, 2, 2, 1, 0, zb])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(29 + 3*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-5 + nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(6*nc^2) + 
    ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + zb)*Sqrt[3 + zb]*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(64*nc^2*Sqrt[1 - zb]) - 
    ((-1 + nc)*(1 + nc)*Pi^2*(-4 + 3*nc^2 - 8*zb + 3*nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
     (128*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*Pi^2*(-2 + zb)*
      J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(32*nc^2) - 
    ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*Sqrt[3 + zb]*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
     (16*nc^2*Sqrt[1 - zb]) + (3*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*
      (-1 + zb)*Sqrt[3 + zb]*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
       (1 - zb)^(-1)])/(32*nc^2*Sqrt[1 - zb]) + 
    ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2 - 8*zb + 3*nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(32*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-4 + 3*nc^2 - 8*zb + 3*nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       zb^(-1), (1 - zb)^(-1)])/(64*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*J[(1 - zb)^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(8*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*J[(1 - zb)^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
       (1 - zb)^(-1)])/(16*nc^2) + ((-1 + nc)*(1 + nc)*zb*
      (474 + 7062*nc^2 - 225*Pi^2 + 405*nc^2*Pi^2 + 84*zb - 9564*nc^2*zb + 
       225*Pi^2*zb - 405*nc^2*Pi^2*zb - 430*zb^2 + 6050*nc^2*zb^2 - 
       60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2)*Log[\[Kappa]]^2)/
     (6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(71 + 277*nc^2 - 143*zb - 
       205*nc^2*zb + 140*zb^2 + 36*nc^2*zb^2)*Log[\[Kappa]]^3)/
     (2304*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*(15 - 15*zb + 4*zb^2)*
      Log[\[Kappa]]^4)/(384*nc^2*(-1 + zb)) + G[1, 0, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) - 
      ((-1 + nc)*(1 + nc)*(16 - 165*nc^2 - 110*zb + 432*nc^2*zb + 140*zb^2 - 
         321*nc^2*zb^2 - 46*zb^3 + 74*nc^2*zb^3))/(96*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*(-2 + zb)*Log[\[Kappa]])/
       (16*nc^2)) + G[1, 0, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/
       (48*nc) - ((-1 + nc)*(1 + nc)*(144 - 586*nc^2 - 393*zb + 
         1491*nc^2*zb + 339*zb^2 - 1095*nc^2*zb^2 - 90*zb^3 + 250*nc^2*zb^3))/
       (288*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-2 + zb)*
        Log[\[Kappa]])/(16*nc^2)) + G[1, 0, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-572 + 1702*nc^2 + 1003*zb - 2015*nc^2*zb - 
         464*zb^2 + 592*nc^2*zb^2))/(576*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-2 + zb)*Log[\[Kappa]])/(4*nc^2)) + 
    G[1, 0, 0, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(36*nc) + 
      ((-1 + nc)*(1 + nc)*(190 - 936*nc^2 - 729*zb + 2499*nc^2*zb + 
         771*zb^2 - 1867*nc^2*zb^2 - 232*zb^3 + 432*nc^2*zb^3))/
       (576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*(-2 + zb)*
        Log[\[Kappa]])/(32*nc^2)) + G[1, 2, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(92 + nc^2 - 80*zb - 8*nc^2*zb + 48*zb^2 + 
          16*nc^2*zb^2))/(48*nc^2) + ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]])/
       4) + G[1, 2, 2, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(12 - 5*nc^2 - 42*zb + 5*nc^2*zb + 48*zb^2))/
       (48*nc^2) + ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]])/(2*nc^2)) + 
    G[1, 2, 1, 1, zb]*(((-1 + nc)*(1 + nc)*(152 - 12*nc^2 - 226*zb - 
         57*nc^2*zb + 320*zb^2 + 168*nc^2*zb^2))/(288*nc^2) - 
      ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*zb*Log[\[Kappa]])/(4*nc^2)) + 
    G[1, 1, 2, 1, zb]*(((-1 + nc)*(1 + nc)*(160 + 43*nc^2 - 140*zb - 
         44*nc^2*zb + 112*zb^2 + 52*nc^2*zb^2))/(144*nc^2) - 
      ((-1 + nc)*(1 + nc)*(nc^2 + zb + nc^2*zb)*Log[\[Kappa]])/(4*nc^2)) + 
    G[1, 1, 0, 1, zb]*(((-1 + nc)*(1 + nc)*(310 + 1133*nc^2 - 68*zb - 
         1645*nc^2*zb - 104*zb^2 + 464*nc^2*zb^2))/(576*nc^2) + 
      ((-1 + nc)*(1 + nc)*(6 - 13*nc^2 - 3*zb + 8*nc^2*zb)*Log[\[Kappa]])/
       (8*nc^2)) + G[1, 1, 0, 0, zb]*((-7*(-1 + nc)*(1 + nc)*nf*(-2 + zb))/
       (144*nc) - ((-1 + nc)*(1 + nc)*(418 + 1574*nc^2 - 233*zb - 
         1987*nc^2*zb - 140*zb^2 + 588*nc^2*zb^2))/(576*nc^2) - 
      ((-1 + nc)*(1 + nc)*(14 - 30*nc^2 - 7*zb + 18*nc^2*zb)*Log[\[Kappa]])/
       (16*nc^2)) + G[1, 1, 1, 1, zb]*((23*(-1 + nc)*(1 + nc)*nf*(-2 + zb))/
       (144*nc) - ((-1 + nc)*(1 + nc)*(950 - 2638*nc^2 - 559*zb - 
         877*nc^2*zb + 8*zb^2 + 472*nc^2*zb^2))/(1152*nc^2) - 
      ((-1 + nc)*(1 + nc)*(10 - 18*nc^2 - 9*zb + 33*nc^2*zb)*Log[\[Kappa]])/
       (32*nc^2)) + G[1, 1, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/
       (72*nc) + ((-1 + nc)*(1 + nc)*(1014 + 2154*nc^2 - 603*zb - 
         3909*nc^2*zb - 192*zb^2 + 1328*nc^2*zb^2))/(1152*nc^2) + 
      ((-1 + nc)*(1 + nc)*(14 - 54*nc^2 - 7*zb + 41*nc^2*zb)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/(288*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(756 + 369*nc^2 - 486*zb - 963*nc^2*zb - 
         578*zb^2 + 454*nc^2*zb^2))/(1728*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]])/(96*nc^2*(-1 + zb))) + 
    G[0, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
       (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(396 + 915*nc^2 - 342*zb - 
         1617*nc^2*zb - 98*zb^2 + 768*nc^2*zb^2))/(1728*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]])/(32*nc^2*(-1 + zb))) + 
    G[0, 0, 0, zb]*(((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
       (216*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(1371 + 1209*nc^2 - 
         1155*zb - 2289*nc^2*zb - 492*zb^2 + 968*nc^2*zb^2))/
       (3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*zb*
        (15 - 15*zb + 4*zb^2)*Log[\[Kappa]])/(192*nc^2*(-1 + zb))) + 
    G[2, 2, 1, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(1568 + 365*nc^2 - 
         1568*zb - 527*nc^2*zb + 464*zb^2 + 296*nc^2*zb^2))/
       (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*
        Log[\[Kappa]])/(12*nc^2*(-1 + zb))) + 
    G[2, 1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(992 + 825*nc^2 - 992*zb - 
         987*nc^2*zb + 464*zb^2 + 528*nc^2*zb^2))/(864*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(20 + nc^2 - 20*zb - nc^2*zb + 8*zb^2 + 
         4*nc^2*zb^2)*Log[\[Kappa]])/(24*nc^2*(-1 + zb))) + 
    G[2, 1, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(1544 + 1299*nc^2 - 
          1544*zb - 1569*nc^2*zb + 464*zb^2 + 840*nc^2*zb^2))/
       (864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
        (11 + 2*nc^2 - 11*zb - 2*nc^2*zb + 8*zb^2 + 8*nc^2*zb^2)*
        Log[\[Kappa]])/(24*nc^2*(-1 + zb))) + 
    G[0, 1, 1, zb]*(((-1 + nc)*(1 + nc)*nf*zb*(3 - 3*zb + 2*zb^2))/
       (36*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-108 + 3255*zb + 
         5109*nc^2*zb - 2823*zb^2 - 6513*nc^2*zb^2 - 500*zb^3 + 
         3728*nc^2*zb^3))/(3456*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(-24 + 87*nc^2 + 24*zb - 87*nc^2*zb - 4*zb^2 + 
         22*nc^2*zb^2)*Log[\[Kappa]])/(48*nc^2*(-1 + zb))) + 
    G[1, 0, 1, zb]*(((-1 + nc)*(1 + nc)*nf*(21 - 15*zb + 2*zb^2))/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(2392 - 8968*nc^2 - 60*Pi^2 - 324*nc^2*Pi^2 - 
         5361*zb + 15657*nc^2*zb + 90*Pi^2*zb + 486*nc^2*Pi^2*zb + 
         2373*zb^2 - 10605*nc^2*zb^2 - 30*Pi^2*zb^2 - 162*nc^2*Pi^2*zb^2 + 
         596*zb^3 + 2668*nc^2*zb^3))/(3456*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(78 - 264*nc^2 - 255*zb + 711*nc^2*zb + 249*zb^2 - 
         543*nc^2*zb^2 - 72*zb^3 + 128*nc^2*zb^3)*Log[\[Kappa]])/
       (192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*
        Log[\[Kappa]]^2)/(8*nc^2)) + G[1, 2, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(512 + 302*nc^2 - 547*zb - 304*nc^2*zb + 
          6*Pi^2*zb - 6*nc^2*Pi^2*zb + 116*zb^2 + 173*nc^2*zb^2))/
       (216*nc^2) + ((-1 + nc)*(1 + nc)*(4 + nc^2 - 14*zb - 8*nc^2*zb + 
         16*zb^2 + 16*nc^2*zb^2)*Log[\[Kappa]])/(48*nc^2) - 
      ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]]^2)/8) + 
    G[1, 1, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(121 - 74*zb + 6*zb^2))/(432*nc) - 
      ((-1 + nc)*(1 + nc)*(25654 - 34462*nc^2 - 360*Pi^2 - 1104*nc^2*Pi^2 - 
         22271*zb + 32579*nc^2*zb + 84*Pi^2*zb + 732*nc^2*Pi^2*zb - 
         248*zb^2 - 14408*nc^2*zb^2))/(6912*nc^2) + 
      ((-1 + nc)*(1 + nc)*(22 + 160*nc^2 + 13*zb - 242*nc^2*zb - 32*zb^2 + 
         76*nc^2*zb^2)*Log[\[Kappa]])/(96*nc^2) + 
      ((-1 + nc)*(1 + nc)*(14 - 24*nc^2 - 7*zb + 15*nc^2*zb)*Log[\[Kappa]]^2)/
       (32*nc^2)) + G[0, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*zb*(105 - 123*zb + 38*zb^2))/
       (864*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(-1830 + 28974*nc^2 + 
         225*Pi^2 + 1215*nc^2*Pi^2 + 3900*zb - 37290*nc^2*zb - 225*Pi^2*zb - 
         1215*nc^2*Pi^2*zb + 544*zb^2 + 21214*nc^2*zb^2 + 60*Pi^2*zb^2 + 
         324*nc^2*Pi^2*zb^2))/(10368*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(63 - 15*nc^2 - 15*zb - 105*nc^2*zb - 92*zb^2 + 
         64*nc^2*zb^2)*Log[\[Kappa]])/(384*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^2)/(48*nc^2*(-1 + zb))) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(-353 - 302*nc^2 + 48*Pi^2 + 
          2*nc^2*Pi^2 + 353*zb + 251*nc^2*zb - 48*Pi^2*zb - 2*nc^2*Pi^2*zb - 
          180*nc^2*zb^2 + 12*Pi^2*zb^2 + 8*nc^2*Pi^2*zb^2))/
       (432*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
        (156 + 275*nc^2 - 156*zb - 329*nc^2*zb + 176*nc^2*zb^2)*
        Log[\[Kappa]])/(288*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*Log[\[Kappa]]^2)/
       (48*(-1 + zb))) + G[1, 0, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(6493 - 10719*nc^2 - 216*Pi^2 - 240*nc^2*Pi^2 - 
          12036*zb + 15918*nc^2*zb + 324*Pi^2*zb + 360*nc^2*Pi^2*zb + 
          4779*zb^2 - 8327*nc^2*zb^2 - 108*Pi^2*zb^2 - 120*nc^2*Pi^2*zb^2 + 
          764*zb^3 + 1488*nc^2*zb^3))/(3456*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(35 - 134*nc^2 - 126*zb + 369*nc^2*zb + 129*zb^2 - 
         281*nc^2*zb^2 - 38*zb^3 + 66*nc^2*zb^3)*Log[\[Kappa]])/
       (96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*
        Log[\[Kappa]]^2)/(8*nc^2) + 
      nf*(-((-1 + nc)*(1 + nc)*(176 - 187*zb + 48*zb^2))/(864*nc) - 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(48*nc))) + 
    G[1, 1, 1, zb]*(((-1 + nc)*(1 + nc)*(21358 - 64170*nc^2 + 24*Pi^2 - 
         1440*nc^2*Pi^2 - 16757*zb + 64905*nc^2*zb + 84*Pi^2*zb + 
         1092*nc^2*Pi^2*zb + 808*zb^2 - 33736*nc^2*zb^2))/(6912*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-6 - 102*nc^2 + 41*zb - 153*nc^2*zb - 32*zb^2 + 
         64*nc^2*zb^2)*Log[\[Kappa]])/(128*nc^2) - 
      ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*
        Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*(((-1 + nc)*(1 + nc)*(-50 - 137*zb + 144*zb^2))/(864*nc) + 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(8*nc))) + 
    G[0, 0, zb]*(((-1 + nc)*(1 + nc)*zb*(-16419 + 34293*nc^2 + 810*Pi^2 + 
         900*nc^2*Pi^2 + 19326*zb - 39270*nc^2*zb - 810*Pi^2*zb - 
         900*nc^2*Pi^2*zb - 124*zb^2 + 16544*nc^2*zb^2 + 216*Pi^2*zb^2 + 
         240*nc^2*Pi^2*zb^2))/(10368*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(186 + 45*nc^2 - 132*zb - 207*nc^2*zb - 
         102*zb^2 + 104*nc^2*zb^2)*Log[\[Kappa]])/(576*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^2)/(48*nc^2*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*zb*(186 - 240*zb + 113*zb^2))/
         (1296*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
          Log[\[Kappa]])/(288*nc*(-1 + zb)))) + 
    ((-1 + nc)*(1 + nc)*zb*(-485145 + 11829405*nc^2 + 158580*Pi^2 - 
       256950*nc^2*Pi^2 - 9720*Pi^4 + 2970*nc^2*Pi^4 + 893925*zb - 
       13786635*nc^2*zb - 196515*Pi^2*zb + 285435*nc^2*Pi^2*zb + 
       9720*Pi^4*zb - 2970*nc^2*Pi^4*zb - 557685*zb^2 + 7270355*nc^2*zb^2 + 
       1245*Pi^2*zb^2 - 121065*nc^2*Pi^2*zb^2 - 2592*Pi^4*zb^2 + 
       792*nc^2*Pi^4*zb^2 + 2015280*Zeta[3] - 740340*nc^2*Zeta[3] - 
       2248560*zb*Zeta[3] + 827820*nc^2*zb*Zeta[3] + 420120*zb^2*Zeta[3] - 
       208440*nc^2*zb^2*Zeta[3]))/(933120*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]]*(63138 + 88646*nc^2 - 333*Pi^2 + 
       645*nc^2*Pi^2 - 69726*zb - 99746*nc^2*zb + 477*Pi^2*zb - 
       1005*nc^2*Pi^2*zb + 6540*zb^2 + 51676*nc^2*zb^2 - 308*Pi^2*zb^2 + 
       172*nc^2*Pi^2*zb^2 + 2160*Zeta[3] - 14040*nc^2*Zeta[3] - 
       2160*zb*Zeta[3] + 14040*nc^2*zb*Zeta[3] + 576*zb^2*Zeta[3] - 
       3744*nc^2*zb^2*Zeta[3]))/(13824*nc^2*(-1 + zb)) + 
    G[1, 1, zb]*(((-1 + nc)*(1 + nc)*(3558 - 11886*nc^2 + 168*Pi^2 - 
         384*nc^2*Pi^2 - 2289*zb + 12837*nc^2*zb - 84*Pi^2*zb + 
         252*nc^2*Pi^2*zb - 504*zb^2 - 6544*nc^2*zb^2)*Log[\[Kappa]])/
       (2304*nc^2) - ((-1 + nc)*(1 + nc)*(-66 + 14*nc^2 + 105*zb - 
         121*nc^2*zb - 48*zb^2 + 48*nc^2*zb^2)*Log[\[Kappa]]^2)/(192*nc^2) - 
      ((-1 + nc)*(1 + nc)*(14 - 16*nc^2 - 7*zb + 11*nc^2*zb)*Log[\[Kappa]]^3)/
       (96*nc^2) + nf*(((-1 + nc)*(1 + nc)*(-169 - 18*Pi^2 - 145*zb + 
           9*Pi^2*zb - 15*zb^2))/(1296*nc) + 
        ((-1 + nc)*(1 + nc)*(-12 - 15*zb + 16*zb^2)*Log[\[Kappa]])/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]]^2)/(24*nc)) + 
      ((-1 + nc)*(1 + nc)*(89993 + 334675*nc^2 + 2718*Pi^2 + 5952*nc^2*Pi^2 - 
         52558*zb - 366950*nc^2*zb - 2133*Pi^2*zb - 6945*nc^2*Pi^2*zb + 
         7448*zb^2 + 194724*nc^2*zb^2 + 72*Pi^2*zb^2 + 1848*nc^2*Pi^2*zb^2 + 
         864*Zeta[3] - 26352*nc^2*Zeta[3] - 5616*zb*Zeta[3] + 
         17496*nc^2*zb*Zeta[3]))/(20736*nc^2)) + 
    nf*(((-1 + nc)*(1 + nc)*zb*(1224 + 45*Pi^2 - 1008*zb - 45*Pi^2*zb + 
         128*zb^2 + 12*Pi^2*zb^2)*Log[\[Kappa]])/(5184*nc*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(-7 + 7*zb + zb^2)*Log[\[Kappa]]^2)/
       (144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^3)/(864*nc*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(-3948 + 567*Pi^2 + 2544*zb - 729*Pi^2*zb + 
         6284*zb^2 + 396*Pi^2*zb^2 - 810*Zeta[3] + 810*zb*Zeta[3] - 
         216*zb^2*Zeta[3]))/(46656*nc*(-1 + zb))) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*zb*(-1557 + 5037*nc^2 + 45*Pi^2 + 
          180*nc^2*Pi^2 + 1935*zb - 6009*nc^2*zb - 45*Pi^2*zb - 
          180*nc^2*Pi^2*zb - 84*zb^2 + 2888*nc^2*zb^2 + 12*Pi^2*zb^2 + 
          48*nc^2*Pi^2*zb^2)*Log[\[Kappa]])/(1728*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(177 - 321*nc^2 - 33*zb + 33*nc^2*zb - 
         276*zb^2 + 68*nc^2*zb^2)*Log[\[Kappa]]^2)/(2304*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^3)/(576*nc^2*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*zb*(176 + 45*Pi^2 - 32*zb - 45*Pi^2*zb - 
            172*zb^2 + 12*Pi^2*zb^2))/(5184*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*zb*(105 - 123*zb + 38*zb^2)*Log[\[Kappa]])/
         (864*nc*(-1 + zb))) + ((-1 + nc)*(1 + nc)*zb*(375162 + 907854*nc^2 - 
         2997*Pi^2 + 6741*nc^2*Pi^2 - 440988*zb - 990564*nc^2*zb + 
         4293*Pi^2*zb - 9981*nc^2*Pi^2*zb + 101388*zb^2 + 484636*nc^2*zb^2 + 
         2124*Pi^2*zb^2 + 1620*nc^2*Pi^2*zb^2 - 55080*Zeta[3] - 
         97200*nc^2*Zeta[3] + 55080*zb*Zeta[3] + 97200*nc^2*zb*Zeta[3] - 
         14688*zb^2*Zeta[3] - 25920*nc^2*zb^2*Zeta[3]))/
       (124416*nc^2*(-1 + zb))) + G[1, 0, zb]*
     (((-1 + nc)*(1 + nc)*(1320 - 3540*nc^2 - 24*Pi^2 - 96*nc^2*Pi^2 - 
         2553*zb + 5997*nc^2*zb + 36*Pi^2*zb + 144*nc^2*Pi^2*zb + 981*zb^2 - 
         3737*nc^2*zb^2 - 12*Pi^2*zb^2 - 48*nc^2*Pi^2*zb^2 + 252*zb^3 + 
         864*nc^2*zb^3)*Log[\[Kappa]])/(1152*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(110 - 194*nc^2 - 321*zb + 573*nc^2*zb + 291*zb^2 - 
         459*nc^2*zb^2 - 80*zb^3 + 112*nc^2*zb^3)*Log[\[Kappa]]^2)/
       (384*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*
        Log[\[Kappa]]^3)/(96*nc^2) + 
      nf*(-((-1 + nc)*(1 + nc)*(388 - 18*Pi^2 - 779*zb + 9*Pi^2*zb + 
            306*zb^2))/(2592*nc) + ((-1 + nc)*(1 + nc)*(21 - 15*zb + 2*zb^2)*
          Log[\[Kappa]])/(144*nc)) - ((-1 + nc)*(1 + nc)*
        (-25018 - 215370*nc^2 - 1062*Pi^2 - 2766*nc^2*Pi^2 + 12672*zb + 
         424272*nc^2*zb + 2493*Pi^2*zb + 7083*nc^2*Pi^2*zb + 5586*zb^2 - 
         320246*nc^2*zb^2 - 2007*Pi^2*zb^2 - 4941*nc^2*Pi^2*zb^2 + 
         6760*zb^3 + 97776*nc^2*zb^3 + 576*Pi^2*zb^3 + 1056*nc^2*Pi^2*zb^3 + 
         7344*Zeta[3] + 12960*nc^2*Zeta[3] - 11016*zb*Zeta[3] - 
         19440*nc^2*zb*Zeta[3] + 3672*zb^2*Zeta[3] + 6480*nc^2*zb^2*Zeta[3]))/
       (20736*nc^2*(-1 + zb))) + 
    G[1, zb]*(-((-1 + nc)*(1 + nc)*(-26 - 3102*nc^2 + 60*Pi^2 - 
          108*nc^2*Pi^2 - 243*zb + 6411*nc^2*zb - 90*Pi^2*zb + 
          162*nc^2*Pi^2*zb + 9*zb^2 - 4873*nc^2*zb^2 + 30*Pi^2*zb^2 - 
          54*nc^2*Pi^2*zb^2 + 260*zb^3 + 1356*nc^2*zb^3)*Log[\[Kappa]]^2)/
       (2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(190 - 98*nc^2 - 459*zb + 
         351*nc^2*zb + 357*zb^2 - 325*nc^2*zb^2 - 88*zb^3 + 88*nc^2*zb^3)*
        Log[\[Kappa]]^3)/(1152*nc^2*(-1 + zb)) - 
      ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*Log[\[Kappa]]^4)/(64*nc^2) + 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(-24288 - 61988*nc^2 + 18*Pi^2 - 
         990*nc^2*Pi^2 + 33840*zb + 125208*nc^2*zb - 333*Pi^2*zb + 
         2529*nc^2*Pi^2*zb - 9360*zb^2 - 99508*nc^2*zb^2 + 459*Pi^2*zb^2 - 
         1779*nc^2*Pi^2*zb^2 - 192*zb^3 + 33728*nc^2*zb^3 - 144*Pi^2*zb^3 + 
         384*nc^2*Pi^2*zb^3 - 864*Zeta[3] + 5616*nc^2*Zeta[3] + 
         1296*zb*Zeta[3] - 8424*nc^2*zb*Zeta[3] - 432*zb^2*Zeta[3] + 
         2808*nc^2*zb^2*Zeta[3]))/(6912*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(1686840 + 12636840*nc^2 + 47130*Pi^2 - 
         131250*nc^2*Pi^2 - 5184*Pi^4 + 1584*nc^2*Pi^4 - 5032680*zb - 
         25712880*nc^2*zb - 73035*Pi^2*zb + 161955*nc^2*Pi^2*zb + 
         7776*Pi^4*zb - 2376*nc^2*Pi^4*zb + 3836580*zb^2 + 
         19714780*nc^2*zb^2 + 29565*Pi^2*zb^2 - 82485*nc^2*Pi^2*zb^2 - 
         2592*Pi^4*zb^2 + 792*nc^2*Pi^4*zb^2 - 490740*zb^3 - 
         6226580*nc^2*zb^3 - 3660*Pi^2*zb^3 + 23700*nc^2*Pi^2*zb^3 + 
         1026000*Zeta[3] - 974160*nc^2*Zeta[3] - 1717200*zb*Zeta[3] + 
         2115720*nc^2*zb*Zeta[3] + 764640*zb^2*Zeta[3] - 
         1400760*nc^2*zb^2*Zeta[3] - 73440*zb^3*Zeta[3] + 
         302400*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(-38 - 6*Pi^2 - 146*zb + 3*Pi^2*zb + 14*zb^2)*
          Log[\[Kappa]])/(864*nc) + ((-1 + nc)*(1 + nc)*(-3 - 6*zb + 4*zb^2)*
          Log[\[Kappa]]^2)/(144*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
          Log[\[Kappa]]^3)/(144*nc) + ((-1 + nc)*(1 + nc)*
          (196 + 162*Pi^2 - 1961*zb - 189*Pi^2*zb + 726*zb^2 + 54*Pi^2*zb^2 - 
           108*Zeta[3] + 54*zb*Zeta[3]))/(7776*nc)))
 
IITFT[q, Q2bar, 0] = 0
 
IITFT[q, Q2bar, 1] = 0
 
IITFT[q, Q2bar, 2] = ((-1 + nc)*(1 + nc)*zb*(-858 + 45*Pi^2 + 714*zb - 
       45*Pi^2*zb - 272*zb^2 + 12*Pi^2*zb^2))/(1728*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 0, zb])/
     (48*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
      G[0, 1, zb])/(48*nc*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 0, zb])/(4*nc) - 
    (5*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 1, 1, zb])/(16*nc) + 
    ((-1 + nc)*(1 + nc)*zb*(63 - 81*zb + 44*zb^2)*Log[\[Kappa]])/
     (144*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
      Log[\[Kappa]]^2)/(96*nc*(-1 + zb)) + 
    G[1, 1, zb]*(-((-1 + nc)*(1 + nc)*(118 - 119*zb + 40*zb^2))/(96*nc) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(4*nc)) + 
    G[1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 2*zb))/(8*nc) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(8*nc)) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*zb*(63 - 81*zb + 44*zb^2))/
       (144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]])/(48*nc*(-1 + zb))) + 
    G[1, zb]*(((-1 + nc)*(1 + nc)*(260 - 6*Pi^2 - 274*zb + 3*Pi^2*zb + 
         152*zb^2))/(288*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*(-3 + 2*zb)*
        Log[\[Kappa]])/(8*nc) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
        Log[\[Kappa]]^2)/(16*nc))
 
IITFT[q, Q2bar, 3] = -((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
      G[0, 0, 0, 1, zb])/(576*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
      G[0, 0, 1, 0, zb])/(576*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(234 + 147*nc^2 - 234*zb - 147*nc^2*zb + 96*zb^2 + 
       32*nc^2*zb^2)*G[0, 0, 1, 1, zb])/(144*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
      G[0, 1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-12 + 435*nc^2 + 12*zb - 435*nc^2*zb - 8*zb^2 + 
       116*nc^2*zb^2)*G[0, 1, 0, 1, zb])/(288*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(549 + 429*nc^2 - 549*zb - 429*nc^2*zb + 
       156*zb^2 + 100*nc^2*zb^2)*G[0, 1, 1, 0, zb])/(288*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(1035 + 1173*nc^2 - 1035*zb - 1173*nc^2*zb + 
       372*zb^2 + 284*nc^2*zb^2)*G[0, 1, 1, 1, zb])/(576*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(-18 + 15*nc^2 + 18*zb - 15*nc^2*zb + 4*nc^2*zb^2)*
      G[0, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(-100 + 53*nc^2 + 100*zb - 53*nc^2*zb - 
       40*zb^2 + 32*nc^2*zb^2)*G[2, 1, 0, 0, zb])/(72*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(-66 + 35*nc^2 + 66*zb - 35*nc^2*zb - 
       24*zb^2 + 20*nc^2*zb^2)*G[2, 1, 0, 1, zb])/(48*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(-198 + 107*nc^2 + 198*zb - 107*nc^2*zb - 
       96*zb^2 + 80*nc^2*zb^2)*G[2, 1, 1, 0, zb])/(96*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(-248 + 161*nc^2 + 248*zb - 161*nc^2*zb - 
       200*zb^2 + 248*nc^2*zb^2)*G[2, 1, 1, 1, zb])/(288*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(3 - 2*nc^2 - 3*zb + 2*nc^2*zb - 24*zb^2 + 
       10*nc^2*zb^2)*G[2, 1, 2, 1, zb])/(72*nc^2*(-1 + zb)) + 
    (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*(11 - 11*zb + 8*zb^2)*
      G[2, 2, 1, 0, zb])/(144*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*(14 - 5*nc^2 - 14*zb + 5*nc^2*zb - 
       64*zb^2 + 40*nc^2*zb^2)*G[2, 2, 1, 1, zb])/(96*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-10 + 3*nc^2)*(-2 + zb)*(1 - zb + 4*zb^2)*
      G[2, 2, 2, 1, zb])/(72*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*(-2 + zb)*G[1, 0, 0, 0, 0, zb])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*(-2 + zb)*
      G[1, 0, 0, 0, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-19 + 59*nc^2)*(-2 + zb)*G[1, 0, 0, 1, 0, zb])/
     (96*nc^2) - ((-1 + nc)*(1 + nc)*(10 + 11*nc^2)*(-2 + zb)*
      G[1, 0, 0, 1, 1, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/
     (32*nc^2) - (29*(-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, 0, 1, zb])/48 - 
    ((-1 + nc)*(1 + nc)*(35 + 31*nc^2)*(-2 + zb)*G[1, 0, 1, 1, 0, zb])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(53 + 83*nc^2)*(-2 + zb)*
      G[1, 0, 1, 1, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*G[1, 0, 1, 2, 1, zb])/
     (12*nc^2) + ((-1 + nc)*(1 + nc)*(44 - 100*nc^2 - 22*zb + 59*nc^2*zb)*
      G[1, 1, 0, 0, 0, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(34 - 108*nc^2 - 13*zb + 61*nc^2*zb)*
      G[1, 1, 0, 0, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(24 - 47*nc^2 - 14*zb + 29*nc^2*zb)*
      G[1, 1, 0, 1, 0, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(2 - 84*nc^2 - 13*zb + 47*nc^2*zb)*
      G[1, 1, 0, 1, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(270 - 286*nc^2 - 135*zb + 185*nc^2*zb)*
      G[1, 1, 1, 0, 0, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(182 - 218*nc^2 - 91*zb + 151*nc^2*zb)*
      G[1, 1, 1, 0, 1, zb])/(96*nc^2) + 
    ((-1 + nc)*(1 + nc)*(314 - 254*nc^2 - 149*zb + 195*nc^2*zb)*
      G[1, 1, 1, 1, 0, zb])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(30 - 18*nc^2 - 7*zb + 37*nc^2*zb)*
      G[1, 1, 1, 1, 1, zb])/(32*nc^2) - 
    ((-1 + nc)*(1 + nc)*(4 + 5*nc^2 - 8*zb + 6*nc^2*zb)*G[1, 1, 1, 2, 1, zb])/
     (12*nc^2) + ((-1 + nc)*(1 + nc)*(3*nc^2 - 2*zb + 4*nc^2*zb)*
      G[1, 1, 2, 1, 0, zb])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(8 + 6*nc^2 - 25*zb + 24*nc^2*zb)*
      G[1, 1, 2, 1, 1, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(3*nc^2 - 13*zb + 5*nc^2*zb)*G[1, 1, 2, 2, 1, zb])/
     (12*nc^2) - ((-1 + nc)*(1 + nc)*zb*G[1, 2, 1, 0, 0, zb])/4 + 
    ((-1 + nc)*(1 + nc)*(2 + 5*nc^2)*zb*G[1, 2, 1, 0, 1, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-14 + 31*nc^2)*zb*G[1, 2, 1, 1, 0, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-28 + 51*nc^2)*zb*G[1, 2, 1, 1, 1, zb])/(48*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-7 + 3*nc^2)*zb*G[1, 2, 1, 2, 1, zb])/(12*nc^2) - 
    (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*zb*G[1, 2, 2, 1, 0, zb])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-58 + 35*nc^2)*zb*G[1, 2, 2, 1, 1, zb])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-10 + 3*nc^2)*zb*G[1, 2, 2, 2, 1, zb])/(12*nc^2) - 
    ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + zb)*Sqrt[3 + zb]*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(64*nc^2*Sqrt[1 - zb]) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(-4 - nc^2 - 8*zb + nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
     (128*nc^2) - ((-1 + nc)*(1 + nc)*Pi^2*(-2 + zb)*
      J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(16*nc^2) + 
    ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*Sqrt[3 + zb]*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
     (16*nc^2*Sqrt[1 - zb]) - (3*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*
      (-1 + zb)*Sqrt[3 + zb]*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
       (1 - zb)^(-1)])/(32*nc^2*Sqrt[1 - zb]) - 
    ((-1 + nc)*(1 + nc)*(-4 - nc^2 - 8*zb + nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(32*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(-4 - nc^2 - 8*zb + nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       zb^(-1), (1 - zb)^(-1)])/(64*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*J[(1 - zb)^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(4*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-2 + zb)*J[(1 - zb)^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
       (1 - zb)^(-1)])/(8*nc^2) + ((-1 + nc)*(1 + nc)*zb*
      (474 + 7062*nc^2 - 225*Pi^2 + 405*nc^2*Pi^2 + 84*zb - 9564*nc^2*zb + 
       225*Pi^2*zb - 405*nc^2*Pi^2*zb - 430*zb^2 + 6050*nc^2*zb^2 - 
       60*Pi^2*zb^2 + 108*nc^2*Pi^2*zb^2)*Log[\[Kappa]]^2)/
     (6912*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(71 + 277*nc^2 - 143*zb - 
       205*nc^2*zb + 140*zb^2 + 36*nc^2*zb^2)*Log[\[Kappa]]^3)/
     (2304*nc^2*(-1 + zb)) - ((-1 + nc)^2*(1 + nc)^2*zb*(15 - 15*zb + 4*zb^2)*
      Log[\[Kappa]]^4)/(384*nc^2*(-1 + zb)) + G[1, 0, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*(740 + 1374*nc^2 - 589*zb - 1617*nc^2*zb + 
         272*zb^2 + 408*nc^2*zb^2))/(576*nc^2) + 
      (11*(-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/16) + 
    G[1, 0, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) - 
      ((-1 + nc)*(1 + nc)*(64 - 177*nc^2 - 182*zb + 450*nc^2*zb + 164*zb^2 - 
         327*nc^2*zb^2 - 46*zb^3 + 74*nc^2*zb^3))/(96*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*(-2 + zb)*Log[\[Kappa]])/
       (16*nc^2)) + G[1, 0, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/
       (48*nc) - ((-1 + nc)*(1 + nc)*(-550*nc^2 - 177*zb + 1437*nc^2*zb + 
         267*zb^2 - 1077*nc^2*zb^2 - 90*zb^3 + 250*nc^2*zb^3))/
       (288*nc^2*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-2 + zb)*
        Log[\[Kappa]])/(16*nc^2)) + G[1, 0, 0, 0, zb]*
     (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(36*nc) + 
      ((-1 + nc)*(1 + nc)*(190 - 936*nc^2 - 729*zb + 2499*nc^2*zb + 
         771*zb^2 - 1867*nc^2*zb^2 - 232*zb^3 + 432*nc^2*zb^3))/
       (576*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*(-2 + zb)*
        Log[\[Kappa]])/(32*nc^2)) + G[1, 2, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(-92 + 47*nc^2 + 80*zb - 48*nc^2*zb - 48*zb^2 + 
          40*nc^2*zb^2))/(48*nc^2) + ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]])/
       4) + G[1, 2, 2, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-12 + nc^2 + 42*zb - 16*nc^2*zb - 48*zb^2 + 
          24*nc^2*zb^2))/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*zb*
        Log[\[Kappa]])/(4*nc^2)) + G[1, 2, 1, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-76 + 32*nc^2 + 113*zb - 85*nc^2*zb - 160*zb^2 + 
         164*nc^2*zb^2))/(144*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + 5*nc^2)*zb*
        Log[\[Kappa]])/(8*nc^2)) + G[1, 1, 2, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-160 + 123*nc^2 + 140*zb - 114*nc^2*zb - 
         112*zb^2 + 108*nc^2*zb^2))/(144*nc^2) - 
      ((-1 + nc)*(1 + nc)*(2*nc^2 - 2*zb + 3*nc^2*zb)*Log[\[Kappa]])/
       (8*nc^2)) + G[1, 1, 0, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-866 + 1427*nc^2 + 1516*zb - 2041*nc^2*zb - 
         584*zb^2 + 584*nc^2*zb^2))/(576*nc^2) + 
      ((-1 + nc)*(1 + nc)*(6 - 13*nc^2 - 3*zb + 8*nc^2*zb)*Log[\[Kappa]])/
       (8*nc^2)) + G[1, 1, 0, 0, zb]*((-7*(-1 + nc)*(1 + nc)*nf*(-2 + zb))/
       (144*nc) - ((-1 + nc)*(1 + nc)*(-1182 + 1974*nc^2 + 2127*zb - 
         2577*nc^2*zb - 780*zb^2 + 748*nc^2*zb^2))/(576*nc^2) - 
      ((-1 + nc)*(1 + nc)*(14 - 30*nc^2 - 7*zb + 18*nc^2*zb)*Log[\[Kappa]])/
       (16*nc^2)) + G[1, 1, 1, 1, zb]*((23*(-1 + nc)*(1 + nc)*nf*(-2 + zb))/
       (144*nc) - ((-1 + nc)*(1 + nc)*(-1738 - 1966*nc^2 + 2513*zb - 
         1645*nc^2*zb - 1528*zb^2 + 856*nc^2*zb^2))/(1152*nc^2) - 
      ((-1 + nc)*(1 + nc)*(26 - 22*nc^2 - 9*zb + 33*nc^2*zb)*Log[\[Kappa]])/
       (32*nc^2)) + G[1, 1, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/
       (72*nc) + ((-1 + nc)*(1 + nc)*(-3434 + 3266*nc^2 + 5125*zb - 
         5341*nc^2*zb - 2240*zb^2 + 1840*nc^2*zb^2))/(1152*nc^2) + 
      ((-1 + nc)*(1 + nc)*(62 - 66*nc^2 - 31*zb + 47*nc^2*zb)*Log[\[Kappa]])/
       (32*nc^2)) + G[0, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/(288*nc*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(-36 + 567*nc^2 + 306*zb - 1161*nc^2*zb - 
         578*zb^2 + 454*nc^2*zb^2))/(1728*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]])/(96*nc^2*(-1 + zb))) + 
    G[0, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
       (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(972 + 771*nc^2 - 918*zb - 
         1473*nc^2*zb - 98*zb^2 + 768*nc^2*zb^2))/(1728*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]])/(32*nc^2*(-1 + zb))) + 
    G[0, 0, 0, zb]*(((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
       (216*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(1371 + 1209*nc^2 - 
         1155*zb - 2289*nc^2*zb - 492*zb^2 + 968*nc^2*zb^2))/
       (3456*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*zb*
        (15 - 15*zb + 4*zb^2)*Log[\[Kappa]])/(192*nc^2*(-1 + zb))) + 
    G[2, 2, 1, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(-1568 + 1149*nc^2 + 
         1568*zb - 1311*nc^2*zb - 464*zb^2 + 528*nc^2*zb^2))/
       (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-2 + zb)*
        (1 - zb + 4*zb^2)*Log[\[Kappa]])/(24*nc^2*(-1 + zb))) + 
    G[2, 1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2 + zb)*(-992 + 1321*nc^2 + 
         992*zb - 1483*nc^2*zb - 464*zb^2 + 760*nc^2*zb^2))/
       (864*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
        (-20 + 11*nc^2 + 20*zb - 11*nc^2*zb - 8*zb^2 + 8*nc^2*zb^2)*
        Log[\[Kappa]])/(24*nc^2*(-1 + zb))) + 
    G[2, 1, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(-1544 + 2071*nc^2 + 
          1544*zb - 2341*nc^2*zb - 464*zb^2 + 1072*nc^2*zb^2))/
       (864*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
        (-22 + 15*nc^2 + 22*zb - 15*nc^2*zb - 16*zb^2 + 24*nc^2*zb^2)*
        Log[\[Kappa]])/(48*nc^2*(-1 + zb))) + 
    G[0, 1, 1, zb]*(((-1 + nc)*(1 + nc)*nf*zb*(3 - 3*zb + 2*zb^2))/
       (36*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(324 - 108*nc^2 - 969*zb + 
         6165*nc^2*zb + 969*zb^2 - 7461*nc^2*zb^2 - 500*zb^3 + 
         3728*nc^2*zb^3))/(3456*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(-12 + 165*nc^2 + 12*zb - 165*nc^2*zb - 8*zb^2 + 
         44*nc^2*zb^2)*Log[\[Kappa]])/(96*nc^2*(-1 + zb))) + 
    G[1, 0, 1, zb]*(((-1 + nc)*(1 + nc)*nf*(21 - 15*zb + 2*zb^2))/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(-8552 - 6232*nc^2 + 804*Pi^2 - 540*nc^2*Pi^2 + 
         11199*zb + 11517*nc^2*zb - 1206*Pi^2*zb + 810*nc^2*Pi^2*zb - 
         3243*zb^2 - 9201*nc^2*zb^2 + 402*Pi^2*zb^2 - 270*nc^2*Pi^2*zb^2 + 
         596*zb^3 + 2668*nc^2*zb^3))/(3456*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(78 - 264*nc^2 - 255*zb + 711*nc^2*zb + 249*zb^2 - 
         543*nc^2*zb^2 - 72*zb^3 + 128*nc^2*zb^3)*Log[\[Kappa]])/
       (192*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*
        Log[\[Kappa]]^2)/(8*nc^2)) + G[1, 2, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-1024 + 1116*nc^2 + 1094*zb - 1155*nc^2*zb - 
          12*Pi^2*zb - 6*nc^2*Pi^2*zb - 232*zb^2 + 462*nc^2*zb^2))/
       (432*nc^2) + ((-1 + nc)*(1 + nc)*(-4 + 3*nc^2 + 14*zb - 15*nc^2*zb - 
         16*zb^2 + 24*nc^2*zb^2)*Log[\[Kappa]])/(48*nc^2) - 
      ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]]^2)/8) + 
    G[1, 1, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(121 - 74*zb + 6*zb^2))/(432*nc) - 
      ((-1 + nc)*(1 + nc)*(-42826 - 17342*nc^2 + 2136*Pi^2 - 1728*nc^2*Pi^2 + 
         27521*zb + 20131*nc^2*zb - 972*Pi^2*zb + 996*nc^2*Pi^2*zb - 
         7672*zb^2 - 12552*nc^2*zb^2))/(6912*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-138 + 200*nc^2 + 249*zb - 301*nc^2*zb - 96*zb^2 + 
         92*nc^2*zb^2)*Log[\[Kappa]])/(96*nc^2) + 
      ((-1 + nc)*(1 + nc)*(14 - 24*nc^2 - 7*zb + 15*nc^2*zb)*Log[\[Kappa]]^2)/
       (32*nc^2)) + G[0, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*zb*(105 - 123*zb + 38*zb^2))/
       (864*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(31434 + 20658*nc^2 - 
         3015*Pi^2 + 2025*nc^2*Pi^2 - 28500*zb - 29190*nc^2*zb + 
         3015*Pi^2*zb - 2025*nc^2*Pi^2*zb - 320*zb^2 + 21430*nc^2*zb^2 - 
         804*Pi^2*zb^2 + 540*nc^2*Pi^2*zb^2))/(10368*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(63 - 15*nc^2 - 15*zb - 105*nc^2*zb - 92*zb^2 + 
         64*nc^2*zb^2)*Log[\[Kappa]])/(384*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^2)/(48*nc^2*(-1 + zb))) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb)*(706 - 957*nc^2 - 96*Pi^2 + 
          52*nc^2*Pi^2 - 706*zb + 855*nc^2*zb + 96*Pi^2*zb - 
          52*nc^2*Pi^2*zb - 360*nc^2*zb^2 - 24*Pi^2*zb^2 + 
          28*nc^2*Pi^2*zb^2))/(864*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(-156 + 353*nc^2 + 156*zb - 407*nc^2*zb + 
         176*nc^2*zb^2)*Log[\[Kappa]])/(288*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - zb + 4*zb^2)*Log[\[Kappa]]^2)/
       (48*(-1 + zb))) + G[1, 0, 0, zb]*
     (-((-1 + nc)*(1 + nc)*(-13187 - 5799*nc^2 + 744*Pi^2 - 480*nc^2*Pi^2 + 
          17484*zb + 8538*nc^2*zb - 1116*Pi^2*zb + 720*nc^2*Pi^2*zb - 
          5061*zb^2 - 5867*nc^2*zb^2 + 372*Pi^2*zb^2 - 240*nc^2*Pi^2*zb^2 + 
          764*zb^3 + 1488*nc^2*zb^3))/(3456*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(35 - 134*nc^2 - 126*zb + 369*nc^2*zb + 129*zb^2 - 
         281*nc^2*zb^2 - 38*zb^3 + 66*nc^2*zb^3)*Log[\[Kappa]])/
       (96*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*
        Log[\[Kappa]]^2)/(8*nc^2) + 
      nf*(-((-1 + nc)*(1 + nc)*(176 - 187*zb + 48*zb^2))/(864*nc) - 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(48*nc))) + 
    G[1, 1, 1, zb]*(((-1 + nc)*(1 + nc)*(-26194 - 52282*nc^2 + 2904*Pi^2 - 
         2160*nc^2*Pi^2 + 18251*zb + 56153*nc^2*zb - 1548*Pi^2*zb + 
         1500*nc^2*Pi^2*zb - 6616*zb^2 - 31880*nc^2*zb^2))/(6912*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-370 - 218*nc^2 + 635*zb - 587*nc^2*zb - 
         352*zb^2 + 256*nc^2*zb^2)*Log[\[Kappa]])/(384*nc^2) - 
      ((-1 + nc)*(1 + nc)*(22 - 26*nc^2 - 11*zb + 27*nc^2*zb)*
        Log[\[Kappa]]^2)/(64*nc^2) + 
      nf*(((-1 + nc)*(1 + nc)*(-50 - 137*zb + 144*zb^2))/(864*nc) + 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(8*nc))) + 
    G[0, 0, zb]*(((-1 + nc)*(1 + nc)*zb*(49101 + 17913*nc^2 - 2790*Pi^2 + 
         1800*nc^2*Pi^2 - 46194*zb - 22890*nc^2*zb + 2790*Pi^2*zb - 
         1800*nc^2*Pi^2*zb - 124*zb^2 + 16544*nc^2*zb^2 - 744*Pi^2*zb^2 + 
         480*nc^2*Pi^2*zb^2))/(10368*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(186 + 45*nc^2 - 132*zb - 207*nc^2*zb - 
         102*zb^2 + 104*nc^2*zb^2)*Log[\[Kappa]])/(576*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^2)/(48*nc^2*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*zb*(186 - 240*zb + 113*zb^2))/
         (1296*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
          Log[\[Kappa]])/(288*nc*(-1 + zb)))) - 
    ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]]*(-52062 + 117446*nc^2 + 915*Pi^2 + 
       333*nc^2*Pi^2 + 45474*zb - 128546*nc^2*zb - 771*Pi^2*zb - 
       693*nc^2*Pi^2*zb + 6540*zb^2 + 51676*nc^2*zb^2 - 308*Pi^2*zb^2 + 
       172*nc^2*Pi^2*zb^2 + 2160*Zeta[3] - 14040*nc^2*Zeta[3] - 
       2160*zb*Zeta[3] + 14040*nc^2*zb*Zeta[3] + 576*zb^2*Zeta[3] - 
       3744*nc^2*zb^2*Zeta[3]))/(13824*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(1012185 - 11961165*nc^2 + 459540*Pi^2 + 
       102420*nc^2*Pi^2 - 19440*Pi^4 + 4320*nc^2*Pi^4 - 1420965*zb + 
       13918395*nc^2*zb - 434565*Pi^2*zb - 127665*nc^2*Pi^2*zb + 
       19440*Pi^4*zb - 4320*nc^2*Pi^4*zb + 557685*zb^2 - 7270355*nc^2*zb^2 + 
       11715*Pi^2*zb^2 + 117825*nc^2*Pi^2*zb^2 - 5184*Pi^4*zb^2 + 
       1152*nc^2*Pi^4*zb^2 + 641520*Zeta[3] + 76140*nc^2*Zeta[3] - 
       408240*zb*Zeta[3] - 163620*nc^2*zb*Zeta[3] - 420120*zb^2*Zeta[3] + 
       208440*nc^2*zb^2*Zeta[3]))/(933120*nc^2*(-1 + zb)) + 
    G[1, 1, zb]*(((-1 + nc)*(1 + nc)*(-2874 - 10278*nc^2 + 360*Pi^2 - 
         432*nc^2*Pi^2 + 495*zb + 12141*nc^2*zb - 180*Pi^2*zb + 
         276*nc^2*Pi^2*zb - 504*zb^2 - 6544*nc^2*zb^2)*Log[\[Kappa]])/
       (2304*nc^2) - ((-1 + nc)*(1 + nc)*(-66 + 14*nc^2 + 105*zb - 
         121*nc^2*zb - 48*zb^2 + 48*nc^2*zb^2)*Log[\[Kappa]]^2)/(192*nc^2) - 
      ((-1 + nc)*(1 + nc)*(14 - 16*nc^2 - 7*zb + 11*nc^2*zb)*Log[\[Kappa]]^3)/
       (96*nc^2) + nf*(((-1 + nc)*(1 + nc)*(-169 - 18*Pi^2 - 145*zb + 
           9*Pi^2*zb - 15*zb^2))/(1296*nc) + 
        ((-1 + nc)*(1 + nc)*(-12 - 15*zb + 16*zb^2)*Log[\[Kappa]])/(144*nc) + 
        ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]]^2)/(24*nc)) + 
      ((-1 + nc)*(1 + nc)*(3401 + 356323*nc^2 - 10194*Pi^2 + 9180*nc^2*Pi^2 - 
         42382*zb - 369494*nc^2*zb + 13323*Pi^2*zb - 10809*nc^2*Pi^2*zb + 
         5720*zb^2 + 195156*nc^2*zb^2 - 4344*Pi^2*zb^2 + 
         2952*nc^2*Pi^2*zb^2 + 25056*Zeta[3] - 32400*nc^2*Zeta[3] - 
         7344*zb*Zeta[3] + 17928*nc^2*zb*Zeta[3]))/(20736*nc^2)) + 
    nf*(((-1 + nc)*(1 + nc)*zb*(1224 + 45*Pi^2 - 1008*zb - 45*Pi^2*zb + 
         128*zb^2 + 12*Pi^2*zb^2)*Log[\[Kappa]])/(5184*nc*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(-7 + 7*zb + zb^2)*Log[\[Kappa]]^2)/
       (144*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^3)/(864*nc*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(-3948 + 567*Pi^2 + 2544*zb - 729*Pi^2*zb + 
         6284*zb^2 + 396*Pi^2*zb^2 - 810*Zeta[3] + 810*zb*Zeta[3] - 
         216*zb^2*Zeta[3]))/(46656*nc*(-1 + zb))) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*zb*(4995 + 3399*nc^2 - 315*Pi^2 + 
          270*nc^2*Pi^2 - 4617*zb - 4371*nc^2*zb + 315*Pi^2*zb - 
          270*nc^2*Pi^2*zb - 84*zb^2 + 2888*nc^2*zb^2 - 84*Pi^2*zb^2 + 
          72*nc^2*Pi^2*zb^2)*Log[\[Kappa]])/(1728*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(177 - 321*nc^2 - 33*zb + 33*nc^2*zb - 
         276*zb^2 + 68*nc^2*zb^2)*Log[\[Kappa]]^2)/(2304*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^3)/(576*nc^2*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*zb*(176 + 45*Pi^2 - 32*zb - 45*Pi^2*zb - 
            172*zb^2 + 12*Pi^2*zb^2))/(5184*nc*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*zb*(105 - 123*zb + 38*zb^2)*Log[\[Kappa]])/
         (864*nc*(-1 + zb))) + ((-1 + nc)*(1 + nc)*zb*
        (-290406 + 1074246*nc^2 + 2187*Pi^2 + 5445*nc^2*Pi^2 + 224580*zb - 
         1156956*nc^2*zb - 891*Pi^2*zb - 8685*nc^2*Pi^2*zb + 101388*zb^2 + 
         484636*nc^2*zb^2 - 9012*Pi^2*zb^2 + 4404*nc^2*Pi^2*zb^2 + 
         152280*Zeta[3] - 149040*nc^2*Zeta[3] - 152280*zb*Zeta[3] + 
         149040*nc^2*zb*Zeta[3] + 40608*zb^2*Zeta[3] - 39744*nc^2*zb^2*
          Zeta[3]))/(124416*nc^2*(-1 + zb))) + 
    G[1, 0, zb]*(((-1 + nc)*(1 + nc)*(-2616 - 2556*nc^2 + 168*Pi^2 - 
         144*nc^2*Pi^2 + 3351*zb + 4521*nc^2*zb - 252*Pi^2*zb + 
         216*nc^2*Pi^2*zb - 987*zb^2 - 3245*nc^2*zb^2 + 84*Pi^2*zb^2 - 
         72*nc^2*Pi^2*zb^2 + 252*zb^3 + 864*nc^2*zb^3)*Log[\[Kappa]])/
       (1152*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(110 - 194*nc^2 - 321*zb + 
         573*nc^2*zb + 291*zb^2 - 459*nc^2*zb^2 - 80*zb^3 + 112*nc^2*zb^3)*
        Log[\[Kappa]]^2)/(384*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*Log[\[Kappa]]^3)/
       (96*nc^2) + nf*(-((-1 + nc)*(1 + nc)*(388 - 18*Pi^2 - 779*zb + 
            9*Pi^2*zb + 306*zb^2))/(2592*nc) + 
        ((-1 + nc)*(1 + nc)*(21 - 15*zb + 2*zb^2)*Log[\[Kappa]])/(144*nc)) - 
      ((-1 + nc)*(1 + nc)*(-55930 - 207642*nc^2 + 5850*Pi^2 - 
         4494*nc^2*Pi^2 + 174816*zb + 383736*nc^2*zb - 14355*Pi^2*zb + 
         11295*nc^2*Pi^2*zb - 125646*zb^2 - 287438*nc^2*zb^2 + 
         11385*Pi^2*zb^2 - 8289*nc^2*Pi^2*zb^2 + 6760*zb^3 + 
         97776*nc^2*zb^3 - 2880*Pi^2*zb^3 + 1920*nc^2*Pi^2*zb^3 - 
         20304*Zeta[3] + 19872*nc^2*Zeta[3] + 30456*zb*Zeta[3] - 
         29808*nc^2*zb*Zeta[3] - 10152*zb^2*Zeta[3] + 9936*nc^2*zb^2*
          Zeta[3]))/(20736*nc^2*(-1 + zb))) + 
    G[1, zb]*(-((-1 + nc)*(1 + nc)*(-26 - 3102*nc^2 + 60*Pi^2 - 
          108*nc^2*Pi^2 - 243*zb + 6411*nc^2*zb - 90*Pi^2*zb + 
          162*nc^2*Pi^2*zb + 9*zb^2 - 4873*nc^2*zb^2 + 30*Pi^2*zb^2 - 
          54*nc^2*Pi^2*zb^2 + 260*zb^3 + 1356*nc^2*zb^3)*Log[\[Kappa]]^2)/
       (2304*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(190 - 98*nc^2 - 459*zb + 
         351*nc^2*zb + 357*zb^2 - 325*nc^2*zb^2 - 88*zb^3 + 88*nc^2*zb^3)*
        Log[\[Kappa]]^3)/(1152*nc^2*(-1 + zb)) - 
      ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*Log[\[Kappa]]^4)/(64*nc^2) + 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(7104 - 69836*nc^2 + 978*Pi^2 - 
         1230*nc^2*Pi^2 - 144*zb + 133704*nc^2*zb - 2493*Pi^2*zb + 
         3069*nc^2*Pi^2*zb - 6768*zb^2 - 100156*nc^2*zb^2 + 2043*Pi^2*zb^2 - 
         2175*nc^2*Pi^2*zb^2 - 192*zb^3 + 33728*nc^2*zb^3 - 528*Pi^2*zb^3 + 
         480*nc^2*Pi^2*zb^3 - 864*Zeta[3] + 5616*nc^2*Zeta[3] + 
         1296*zb*Zeta[3] - 8424*nc^2*zb*Zeta[3] - 432*zb^2*Zeta[3] + 
         2808*nc^2*zb^2*Zeta[3]))/(6912*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1992360 + 13556640*nc^2 - 233190*Pi^2 - 
         61170*nc^2*Pi^2 + 10368*Pi^4 - 2304*nc^2*Pi^4 + 4958040*zb - 
         28210560*nc^2*zb + 310005*Pi^2*zb + 66195*nc^2*Pi^2*zb - 
         15552*Pi^4*zb + 3456*nc^2*Pi^4*zb - 2474940*zb^2 + 
         21292660*nc^2*zb^2 - 128835*Pi^2*zb^2 - 42885*nc^2*Pi^2*zb^2 + 
         5184*Pi^4*zb^2 - 1152*nc^2*Pi^4*zb^2 - 490740*zb^3 - 
         6226580*nc^2*zb^3 + 52020*Pi^2*zb^3 + 9780*nc^2*Pi^2*zb^3 + 
         473040*Zeta[3] - 835920*nc^2*Zeta[3] - 1483920*zb*Zeta[3] + 
         2057400*nc^2*zb*Zeta[3] + 1360800*zb^2*Zeta[3] - 
         1549800*nc^2*zb^2*Zeta[3] - 349920*zb^3*Zeta[3] + 
         371520*nc^2*zb^3*Zeta[3]))/(622080*nc^2*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(-38 - 6*Pi^2 - 146*zb + 3*Pi^2*zb + 14*zb^2)*
          Log[\[Kappa]])/(864*nc) + ((-1 + nc)*(1 + nc)*(-3 - 6*zb + 4*zb^2)*
          Log[\[Kappa]]^2)/(144*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
          Log[\[Kappa]]^3)/(144*nc) + ((-1 + nc)*(1 + nc)*
          (196 + 162*Pi^2 - 1961*zb - 189*Pi^2*zb + 726*zb^2 + 54*Pi^2*zb^2 - 
           108*Zeta[3] + 54*zb*Zeta[3]))/(7776*nc)))
 
IITFT[q, qbar, 0] = 0
 
IITFT[q, qbar, 1] = 0
 
IITFT[q, qbar, 2] = ((-1 + nc)*(1 + nc)*zb*(810 - 858*nc + 45*nc*Pi^2 - 
       810*zb + 714*nc*zb - 45*nc*Pi^2*zb - 272*nc*zb^2 + 12*nc*Pi^2*zb^2))/
     (1728*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
      G[0, 0, zb])/(48*nc*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*G[0, 1, zb])/
     (48*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 0, zb])/
     (8*nc) + ((-1 + nc)*(1 + nc)*(-2 + zb)*G[1, 0, 1, zb])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(2 + 8*nc - 2*zb - 8*nc*zb + zb^2 + 2*nc*zb^2)*
      G[1, 1, 0, zb])/(8*nc^2*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(6 + 20*nc - 6*zb - 20*nc*zb + 3*zb^2 + 5*nc*zb^2)*
      G[1, 1, 1, zb])/(16*nc^2*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[1, 2, 1, zb])/
     (4*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
      G[2, 1, 0, zb])/(4*nc^2*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[2, 1, 1, zb])/
     (2*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
      G[2, 2, 1, zb])/(4*nc^2*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(-36 + 63*nc + 36*zb - 81*nc*zb + 44*nc*zb^2)*
      Log[\[Kappa]])/(144*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*Log[\[Kappa]]^2)/
     (96*nc*(-1 + zb)) + G[1, 0, zb]*
     (((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - 3*nc + 2*nc*zb))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/(8*nc)) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-2 + zb))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
       (4*nc^2*(-2 + zb))) + G[0, zb]*
     (-((-1 + nc)*(1 + nc)*zb*(-36 + 63*nc + 36*zb - 81*nc*zb + 44*nc*zb^2))/
       (144*nc^2*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]])/(48*nc*(-1 + zb))) + 
    G[1, 1, zb]*(-((-1 + nc)*(1 + nc)*(-24 + 118*nc + 24*zb - 119*nc*zb + 
          40*nc*zb^2))/(96*nc^2) - ((-1 + nc)*(1 + nc)*
        (2 + 8*nc - 2*zb - 8*nc*zb + zb^2 + 2*nc*zb^2)*Log[\[Kappa]])/
       (8*nc^2*(-2 + zb))) + G[1, zb]*
     (((-1 + nc)*(1 + nc)*(-198 + 260*nc - 6*nc*Pi^2 + 171*zb - 274*nc*zb + 
         3*nc*Pi^2*zb + 152*nc*zb^2))/(288*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-2 + zb)*(1 - 3*nc + 2*nc*zb)*Log[\[Kappa]])/
       (8*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]]^2)/(16*nc))
 
IITFT[q, qbar, 3] = -((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*zb*
       (15 - 15*zb + 4*zb^2)*G[0, 0, 0, 0, zb])/(288*nc^2*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(24 - 285*nc - 12*nc^2 + 885*nc^3 - 24*zb + 
       285*nc*zb + 12*nc^2*zb - 885*nc^3*zb - 76*nc*zb^2 + 236*nc^3*zb^2)*
      G[0, 0, 0, 1, zb])/(576*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(12 - 285*nc + 12*nc^2 + 885*nc^3 - 12*zb + 
       285*nc*zb - 12*nc^2*zb - 885*nc^3*zb - 76*nc*zb^2 + 236*nc^3*zb^2)*
      G[0, 0, 1, 0, zb])/(576*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-63 + 234*nc + 6*nc^2 + 147*nc^3 + 63*zb - 
       234*nc*zb - 6*nc^2*zb - 147*nc^3*zb + 96*nc*zb^2 + 32*nc^3*zb^2)*
      G[0, 0, 1, 1, zb])/(144*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
      G[0, 1, 0, 0, zb])/(192*nc^2*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-30 - 12*nc - 12*nc^2 + 435*nc^3 + 30*zb + 
       12*nc*zb + 12*nc^2*zb - 435*nc^3*zb - 8*nc*zb^2 + 116*nc^3*zb^2)*
      G[0, 1, 0, 1, zb])/(288*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-162 + 549*nc - 42*nc^2 + 429*nc^3 + 162*zb - 
       549*nc*zb + 42*nc^2*zb - 429*nc^3*zb + 156*nc*zb^2 + 100*nc^3*zb^2)*
      G[0, 1, 1, 0, zb])/(288*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(-288 + 1035*nc - 48*nc^2 + 1173*nc^3 + 288*zb - 
       1035*nc*zb + 48*nc^2*zb - 1173*nc^3*zb + 372*nc*zb^2 + 284*nc^3*zb^2)*
      G[0, 1, 1, 1, zb])/(576*nc^3*(-1 + zb)) + 
    ((-1 + nc)*(1 + nc)*zb*(-3 - 18*nc - 3*nc^2 + 15*nc^3 + 3*zb + 18*nc*zb + 
       3*nc^2*zb - 15*nc^3*zb + 4*nc^3*zb^2)*G[0, 1, 2, 1, zb])/
     (72*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-11 + 25*nc^2)*(-2 + zb)*
      G[1, 0, 0, 0, 0, zb])/(48*nc^2) + 
    ((-1 + nc)*(1 + nc)*(8 - 76*nc - 4*nc^2 + 236*nc^3 - 8*zb + 76*nc*zb + 
       4*nc^2*zb - 236*nc^3*zb + 4*zb^2 - 19*nc*zb^2 - 2*nc^2*zb^2 + 
       59*nc^3*zb^2)*G[1, 0, 0, 0, 1, zb])/(96*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(4 - 76*nc + 4*nc^2 + 236*nc^3 - 4*zb + 76*nc*zb - 
       4*nc^2*zb - 236*nc^3*zb + 2*zb^2 - 19*nc*zb^2 + 2*nc^2*zb^2 + 
       59*nc^3*zb^2)*G[1, 0, 0, 1, 0, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-42 + 80*nc + 4*nc^2 + 88*nc^3 + 42*zb - 80*nc*zb - 
       4*nc^2*zb - 88*nc^3*zb - 21*zb^2 + 20*nc*zb^2 + 2*nc^2*zb^2 + 
       22*nc^3*zb^2)*G[1, 0, 0, 1, 1, zb])/(48*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-9 + 19*nc^2)*(-2 + zb)*G[1, 0, 1, 0, 0, zb])/
     (32*nc^2) - ((-1 + nc)*(1 + nc)*(-10 - 4*nc^2 + 116*nc^3 + 10*zb + 
       4*nc^2*zb - 116*nc^3*zb - 5*zb^2 - 2*nc^2*zb^2 + 29*nc^3*zb^2)*
      G[1, 0, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-54 + 140*nc - 14*nc^2 + 124*nc^3 + 54*zb - 
       140*nc*zb + 14*nc^2*zb - 124*nc^3*zb - 27*zb^2 + 35*nc*zb^2 - 
       7*nc^2*zb^2 + 31*nc^3*zb^2)*G[1, 0, 1, 1, 0, zb])/
     (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-96 + 212*nc - 16*nc^2 + 
       332*nc^3 + 96*zb - 212*nc*zb + 16*nc^2*zb - 332*nc^3*zb - 48*zb^2 + 
       53*nc*zb^2 - 8*nc^2*zb^2 + 83*nc^3*zb^2)*G[1, 0, 1, 1, 1, zb])/
     (96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-2 - 16*nc - 2*nc^2 + 
       8*nc^3 + 2*zb + 16*nc*zb + 2*nc^2*zb - 8*nc^3*zb - zb^2 - 4*nc*zb^2 - 
       nc^2*zb^2 + 2*nc^3*zb^2)*G[1, 0, 1, 2, 1, zb])/(24*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-18 - 88*nc + 18*nc^2 + 200*nc^3 + 18*zb + 
       88*nc*zb - 18*nc^2*zb - 218*nc^3*zb - 9*zb^2 - 22*nc*zb^2 + 
       9*nc^2*zb^2 + 59*nc^3*zb^2)*G[1, 1, 0, 0, 0, zb])/
     (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-30 - 136*nc + 46*nc^2 + 
       432*nc^3 + 34*zb + 120*nc*zb - 46*nc^2*zb - 460*nc^3*zb - 17*zb^2 - 
       26*nc*zb^2 + 23*nc^2*zb^2 + 122*nc^3*zb^2)*G[1, 1, 0, 0, 1, zb])/
     (96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-26 - 96*nc + 18*nc^2 + 
       188*nc^3 + 24*zb + 104*nc*zb - 18*nc^2*zb - 210*nc^3*zb - 12*zb^2 - 
       28*nc*zb^2 + 9*nc^2*zb^2 + 58*nc^3*zb^2)*G[1, 1, 0, 1, 0, zb])/
     (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-82 - 8*nc + 78*nc^2 + 
       336*nc^3 + 90*zb + 56*nc*zb - 98*nc^2*zb - 356*nc^3*zb - 45*zb^2 - 
       26*nc*zb^2 + 49*nc^2*zb^2 + 94*nc^3*zb^2)*G[1, 1, 0, 1, 1, zb])/
     (96*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-162 - 540*nc + 82*nc^2 + 
       572*nc^3 + 174*zb + 540*nc*zb - 94*nc^2*zb - 656*nc^3*zb - 87*zb^2 - 
       135*nc*zb^2 + 47*nc^2*zb^2 + 185*nc^3*zb^2)*G[1, 1, 1, 0, 0, zb])/
     (96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-110 - 364*nc + 62*nc^2 + 
       436*nc^3 + 122*zb + 364*nc*zb - 74*nc^2*zb - 520*nc^3*zb - 61*zb^2 - 
       91*nc*zb^2 + 37*nc^2*zb^2 + 151*nc^3*zb^2)*G[1, 1, 1, 0, 1, zb])/
     (96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-420 - 1256*nc + 180*nc^2 + 
       1016*nc^3 + 482*zb + 1224*nc*zb - 234*nc^2*zb - 1288*nc^3*zb - 
       241*zb^2 - 298*nc*zb^2 + 117*nc^2*zb^2 + 390*nc^3*zb^2)*
      G[1, 1, 1, 1, 0, zb])/(192*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-60 - 120*nc + 28*nc^2 + 72*nc^3 + 94*zb + 
       88*nc*zb - 54*nc^2*zb - 184*nc^3*zb - 47*zb^2 - 14*nc*zb^2 + 
       27*nc^2*zb^2 + 74*nc^3*zb^2)*G[1, 1, 1, 1, 1, zb])/
     (64*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(48 - 32*nc - 28*nc^2 - 
       40*nc^3 - 82*zb + 80*nc*zb + 50*nc^2*zb - 28*nc^3*zb + 41*zb^2 - 
       32*nc*zb^2 - 25*nc^2*zb^2 + 24*nc^3*zb^2)*G[1, 1, 1, 2, 1, zb])/
     (48*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(168 - 12*nc^2 - 24*nc^3 - 
       190*zb + 16*nc*zb + 30*nc^2*zb - 20*nc^3*zb + 95*zb^2 - 8*nc*zb^2 - 
       15*nc^2*zb^2 + 16*nc^3*zb^2)*G[1, 1, 2, 1, 0, zb])/
     (48*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(338 - 64*nc - 184*nc^2 - 
       48*nc^3 - 446*zb + 232*nc*zb + 250*nc^2*zb - 168*nc^3*zb + 223*zb^2 - 
       100*nc*zb^2 - 125*nc^2*zb^2 + 96*nc^3*zb^2)*G[1, 1, 2, 1, 1, zb])/
     (96*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(47 - 46*nc^2 - 12*nc^3 - 
       60*zb + 52*nc*zb + 46*nc^2*zb - 14*nc^3*zb + 30*zb^2 - 26*nc*zb^2 - 
       23*nc^2*zb^2 + 10*nc^3*zb^2)*G[1, 1, 2, 2, 1, zb])/
     (24*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(88 - 8*nc^2 - 94*zb + 
       14*nc^2*zb - 12*nc^3*zb + 47*zb^2 - 7*nc^2*zb^2 + 6*nc^3*zb^2)*
      G[1, 2, 1, 0, 0, zb])/(24*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(162 - 22*nc^2 - 172*zb - 8*nc*zb + 34*nc^2*zb - 
       20*nc^3*zb + 86*zb^2 + 4*nc*zb^2 - 17*nc^2*zb^2 + 10*nc^3*zb^2)*
      G[1, 2, 1, 0, 1, zb])/(48*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(790 - 114*nc^2 - 852*zb + 56*nc*zb + 162*nc^2*zb - 
       124*nc^3*zb + 426*zb^2 - 28*nc*zb^2 - 81*nc^2*zb^2 + 62*nc^3*zb^2)*
      G[1, 2, 1, 1, 0, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(564 - 250*nc^2 - 666*zb + 112*nc*zb + 324*nc^2*zb - 
       204*nc^3*zb + 333*zb^2 - 56*nc*zb^2 - 162*nc^2*zb^2 + 102*nc^3*zb^2)*
      G[1, 2, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(78 - 80*nc^2 - 90*zb + 56*nc*zb + 78*nc^2*zb - 
       24*nc^3*zb + 45*zb^2 - 28*nc*zb^2 - 39*nc^2*zb^2 + 12*nc^3*zb^2)*
      G[1, 2, 1, 2, 1, zb])/(48*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(306 - 6*nc^2 - 316*zb + 40*nc*zb + 6*nc^2*zb - 
       20*nc^3*zb + 158*zb^2 - 20*nc*zb^2 - 3*nc^2*zb^2 + 10*nc^3*zb^2)*
      G[1, 2, 2, 1, 0, zb])/(48*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(516 - 272*nc^2 - 586*zb + 232*nc*zb + 284*nc^2*zb - 
       140*nc^3*zb + 293*zb^2 - 116*nc*zb^2 - 142*nc^2*zb^2 + 70*nc^3*zb^2)*
      G[1, 2, 2, 1, 1, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(114 - 90*nc^2 - 126*zb + 80*nc*zb + 82*nc^2*zb - 
       24*nc^3*zb + 63*zb^2 - 40*nc*zb^2 - 41*nc^2*zb^2 + 12*nc^3*zb^2)*
      G[1, 2, 2, 2, 1, zb])/(48*nc^3*(-2 + zb)) - 
    (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*G[2, 1, 0, 0, 0, zb])/
     (8*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-11 + 30*nc^2)*
      (2 - 2*zb + zb^2)*G[2, 1, 0, 0, 1, zb])/(48*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-27 + 17*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 1, 0, 1, 0, zb])/(48*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-14 + 31*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 1, 0, 1, 1, zb])/(48*nc^3*(-2 + zb)) + 
    (5*(-1 + nc)*(1 + nc)*(-11 + 3*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 1, 1, 0, 0, zb])/(24*nc^3*(-2 + zb)) - 
    (7*(-1 + nc)*(1 + nc)*(-25 + 8*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 1, 1, 0, 1, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-103 + 35*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 1, 1, 1, 0, zb])/(32*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-183 + 97*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 1, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-29 + 22*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 1, 1, 2, 1, zb])/(24*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-51 + nc^2)*(2 - 2*zb + zb^2)*G[2, 1, 2, 1, 0, zb])/
     (16*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-127 + 70*nc^2)*
      (2 - 2*zb + zb^2)*G[2, 1, 2, 1, 1, zb])/(48*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-15 + 19*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 1, 2, 2, 1, zb])/(16*nc^3*(-2 + zb)) + 
    (5*(-1 + nc)*(1 + nc)*(15 + nc^2)*(2 - 2*zb + zb^2)*G[2, 2, 1, 0, 0, zb])/
     (24*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-71 + 9*nc^2)*
      (2 - 2*zb + zb^2)*G[2, 2, 1, 0, 1, zb])/(24*nc^3*(-2 + zb)) + 
    ((-1 + nc)*(1 + nc)*(-287 + 11*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 2, 1, 1, 0, zb])/(48*nc^3*(-2 + zb)) - 
    ((-1 + nc)*(1 + nc)*(-437 + 187*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 2, 1, 1, 1, zb])/(96*nc^3*(-2 + zb)) + 
    (3*(-1 + nc)*(1 + nc)*(-4 + 7*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 2, 1, 2, 1, zb])/(16*nc^3*(-2 + zb)) + 
    (7*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*G[2, 2, 2, 1, 0, zb])/
     (2*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-88 + 43*nc^2)*
      (2 - 2*zb + zb^2)*G[2, 2, 2, 1, 1, zb])/(32*nc^3*(-2 + zb)) - 
    (3*(-1 + nc)*(1 + nc)*(-4 + 7*nc^2)*(2 - 2*zb + zb^2)*
      G[2, 2, 2, 2, 1, zb])/(16*nc^3*(-2 + zb)) - 
    ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + zb)*Sqrt[3 + zb]*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(64*nc^2*Sqrt[1 - zb]) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(-4 - nc^2 - 8*zb + nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/
     (128*nc^2) - ((-1 + nc)*(1 + nc)*Pi^2*(-2 + zb)*
      J[(1 - zb)^(-1), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb])])/(16*nc^2) + 
    ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + zb)*Sqrt[3 + zb]*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), (1 - zb)^(-1), (1 - zb)^(-1)])/
     (16*nc^2*Sqrt[1 - zb]) - (3*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*
      (-1 + zb)*Sqrt[3 + zb]*J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
       (1 - zb)^(-1)])/(32*nc^2*Sqrt[1 - zb]) - 
    ((-1 + nc)*(1 + nc)*(-4 - nc^2 - 8*zb + nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(32*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(-4 - nc^2 - 8*zb + nc^2*zb)*
      J[1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       zb^(-1), (1 - zb)^(-1)])/(64*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + zb)*J[(1 - zb)^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 
       (1 - zb)^(-1), (1 - zb)^(-1)])/(4*nc^2) - 
    (3*(-1 + nc)*(1 + nc)*(-2 + zb)*J[(1 - zb)^(-1), 
       1/(Sqrt[1 - zb]*Sqrt[3 + zb]), 1/(Sqrt[1 - zb]*Sqrt[3 + zb]), zb^(-1), 
       (1 - zb)^(-1)])/(8*nc^2) + ((-1 + nc)*(1 + nc)*zb*
      (918 + 474*nc - 2502*nc^2 + 7062*nc^3 - 225*nc*Pi^2 + 405*nc^3*Pi^2 - 
       918*zb + 84*nc*zb + 2502*nc^2*zb - 9564*nc^3*zb + 225*nc*Pi^2*zb - 
       405*nc^3*Pi^2*zb - 430*nc*zb^2 + 6050*nc^3*zb^2 - 60*nc*Pi^2*zb^2 + 
       108*nc^3*Pi^2*zb^2)*Log[\[Kappa]]^2)/(6912*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-144 + 71*nc + 144*nc^2 + 277*nc^3 + 144*zb - 
       143*nc*zb - 144*nc^2*zb - 205*nc^3*zb + 140*nc*zb^2 + 36*nc^3*zb^2)*
      Log[\[Kappa]]^3)/(2304*nc^3*(-1 + zb)) - 
    ((-1 + nc)^2*(1 + nc)^2*zb*(15 - 15*zb + 4*zb^2)*Log[\[Kappa]]^4)/
     (384*nc^2*(-1 + zb)) + G[1, 0, 1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(12*nc^2*(-2 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-336 - 1480*nc + 1128*nc^2 - 2748*nc^3 + 48*zb + 
         1918*nc*zb - 1068*nc^2*zb + 4608*nc^3*zb + 60*zb^2 - 1133*nc*zb^2 + 
         348*nc^2*zb^2 - 2433*nc^3*zb^2 + 272*nc*zb^3 + 408*nc^3*zb^3))/
       (576*nc^3*(-2 + zb)) + (11*(-1 + nc)*(1 + nc)*(-2 + zb)*Log[\[Kappa]])/
       16) + G[1, 0, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) - 
      ((-1 + nc)*(1 + nc)*(222 - 256*nc - 142*nc^2 + 708*nc^3 - 448*zb + 
         856*nc*zb + 280*nc^2*zb - 2154*nc^3*zb + 285*zb^2 - 1020*nc*zb^2 - 
         173*nc^2*zb^2 + 2208*nc^3*zb^2 - 59*zb^3 + 512*nc*zb^3 + 
         35*nc^2*zb^3 - 950*nc^3*zb^3 - 92*nc*zb^4 + 148*nc^3*zb^4))/
       (192*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*
        (2 + 3*nc)*(-2 + zb)*Log[\[Kappa]])/(16*nc^2)) + 
    G[1, 0, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(48*nc) - 
      ((-1 + nc)*(1 + nc)*(246 - 702*nc^2 + 2200*nc^3 - 480*zb + 708*nc*zb + 
         1452*nc^2*zb - 6848*nc^3*zb + 285*zb^2 - 1422*nc*zb^2 - 
         945*nc^2*zb^2 + 7182*nc^3*zb^2 - 51*zb^3 + 894*nc*zb^3 + 
         195*nc^2*zb^3 - 3154*nc^3*zb^3 - 180*nc*zb^4 + 500*nc^3*zb^4))/
       (576*nc^3*(-2 + zb)*(-1 + zb)) - (3*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*
        (-2 + zb)*Log[\[Kappa]])/(16*nc^2)) + G[1, 0, 0, 0, zb]*
     (((-1 + nc)*(1 + nc)*nf*(-2 + zb))/(36*nc) + 
      ((-1 + nc)*(1 + nc)*(-216 + 190*nc + 216*nc^2 - 936*nc^3 + 324*zb - 
         729*nc*zb - 324*nc^2*zb + 2499*nc^3*zb - 108*zb^2 + 771*nc*zb^2 + 
         108*nc^2*zb^2 - 1867*nc^3*zb^2 - 232*nc*zb^3 + 432*nc^3*zb^3))/
       (576*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*(-2 + zb)*
        Log[\[Kappa]])/(32*nc^2)) + G[2, 1, 2, 1, zb]*
     ((5*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(36*nc^2*(-2 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-174 + 48*nc - 566*nc^2 - 32*nc^3 + 348*zb - 
         96*nc*zb + 1150*nc^2*zb + 64*nc^3*zb - 231*zb^2 - 324*nc*zb^2 - 
         831*nc^2*zb^2 + 120*nc^3*zb^2 + 57*zb^3 + 372*nc*zb^3 + 
         247*nc^2*zb^3 - 152*nc^3*zb^3 - 96*nc*zb^4 + 40*nc^3*zb^4))/
       (288*nc^3*(-2 + zb)*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*
        (2 - 2*zb + zb^2)*Log[\[Kappa]])/(4*nc^3*(-2 + zb))) + 
    G[2, 1, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*(262 - 264*nc - 14*nc^2 + 
          140*nc^3 - 524*zb + 528*nc*zb + 28*nc^2*zb - 280*nc^3*zb + 
          332*zb^2 - 426*nc*zb^2 - 22*nc^2*zb^2 + 255*nc^3*zb^2 - 70*zb^3 + 
          162*nc*zb^3 + 8*nc^2*zb^3 - 115*nc^3*zb^3 - 24*nc*zb^4 + 
          20*nc^3*zb^4))/(48*nc^3*(-2 + zb)*(-1 + zb)) - 
      (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
       (8*nc^3*(-2 + zb))) + G[2, 1, 0, 0, zb]*
     (((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(18*nc^2*(-2 + zb)) + 
      ((-1 + nc)*(1 + nc)*(459 - 400*nc + 65*nc^2 + 212*nc^3 - 918*zb + 
         800*nc*zb - 130*nc^2*zb - 424*nc^3*zb + 585*zb^2 - 660*nc*zb^2 + 
         81*nc^2*zb^2 + 393*nc^3*zb^2 - 126*zb^3 + 260*nc*zb^3 - 
         16*nc^2*zb^3 - 181*nc^3*zb^3 - 40*nc*zb^4 + 32*nc^3*zb^4))/
       (72*nc^3*(-2 + zb)*(-1 + zb)) + (3*(-1 + nc)^2*(1 + nc)^2*
        (2 - 2*zb + zb^2)*Log[\[Kappa]])/(8*nc^3*(-2 + zb))) + 
    G[2, 2, 2, 1, zb]*(-((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
       (9*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(96 - 160*nc - 508*nc^2 + 
         48*nc^3 - 198*zb + 320*nc*zb + 1028*nc^2*zb - 96*nc^3*zb + 
         129*zb^2 - 840*nc*zb^2 - 741*nc^2*zb^2 + 252*nc^3*zb^2 - 27*zb^3 + 
         680*nc*zb^3 + 221*nc^2*zb^3 - 204*nc^3*zb^3 - 160*nc*zb^4 + 
         48*nc^3*zb^4))/(288*nc^3*(-2 + zb)*(-1 + zb)) + 
      (3*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
       (4*nc^3*(-2 + zb))) + G[2, 2, 1, 0, zb]*
     (((-1 + nc)*(1 + nc)*(306 - 440*nc - 18*nc^2 + 220*nc^3 - 612*zb + 
         880*nc*zb + 36*nc^2*zb - 440*nc^3*zb + 396*zb^2 - 870*nc*zb^2 - 
         36*nc^2*zb^2 + 435*nc^3*zb^2 - 90*zb^3 + 430*nc*zb^3 + 
         18*nc^2*zb^3 - 215*nc^3*zb^3 - 80*nc*zb^4 + 40*nc^3*zb^4))/
       (144*nc^3*(-2 + zb)*(-1 + zb)) + ((-1 + nc)*(1 + nc)*(-17 + nc^2)*
        (2 - 2*zb + zb^2)*Log[\[Kappa]])/(8*nc^3*(-2 + zb))) + 
    G[2, 1, 1, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
       (36*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2604 - 2376*nc - 100*nc^2 + 
         1284*nc^3 - 5208*zb + 4752*nc*zb + 200*nc^2*zb - 2568*nc^3*zb + 
         3300*zb^2 - 4122*nc*zb^2 - 192*nc^2*zb^2 + 2565*nc^3*zb^2 - 
         696*zb^3 + 1746*nc*zb^3 + 92*nc^2*zb^3 - 1281*nc^3*zb^3 - 
         288*nc*zb^4 + 240*nc^3*zb^4))/(288*nc^3*(-2 + zb)*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-13 + 5*nc^2)*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
       (8*nc^3*(-2 + zb))) + G[2, 1, 1, 1, zb]*
     ((-25*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(72*nc^2*(-2 + zb)) + 
      ((-1 + nc)*(1 + nc)*(1563 - 992*nc - 1643*nc^2 + 644*nc^3 - 3117*zb + 
         1984*nc*zb + 3295*nc^2*zb - 1288*nc^3*zb + 1893*zb^2 - 
         2040*nc*zb^2 - 2304*nc^2*zb^2 + 1797*nc^3*zb^2 - 339*zb^3 + 
         1048*nc*zb^3 + 652*nc^2*zb^3 - 1153*nc^3*zb^3 - 200*nc*zb^4 + 
         248*nc^3*zb^4))/(288*nc^3*(-2 + zb)*(-1 + zb)) + 
      (3*(-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
       (32*nc^3*(-2 + zb))) + G[2, 2, 1, 1, zb]*
     ((2*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(9*nc^2*(-2 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-36 + 336*nc - 1360*nc^2 - 120*nc^3 + 78*zb - 
         672*nc*zb + 2780*nc^2*zb + 240*nc^3*zb - 81*zb^2 - 1116*nc*zb^2 - 
         2115*nc^2*zb^2 + 810*nc^3*zb^2 + 39*zb^3 + 1452*nc*zb^3 + 
         695*nc^2*zb^3 - 930*nc^3*zb^3 - 384*nc*zb^4 + 240*nc^3*zb^4))/
       (576*nc^3*(-2 + zb)*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-35 + 19*nc^2)*
        (2 - 2*zb + zb^2)*Log[\[Kappa]])/(16*nc^3*(-2 + zb))) + 
    G[0, 1, 0, zb]*(-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
       (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(963 - 36*nc - 675*nc^2 + 
         567*nc^3 - 963*zb + 306*nc*zb + 675*nc^2*zb - 1161*nc^3*zb - 
         578*nc*zb^2 + 454*nc^3*zb^2))/(1728*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]])/(96*nc^2*(-1 + zb))) + 
    G[0, 0, 1, zb]*(-((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
       (288*nc*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(297 + 972*nc - 
         1017*nc^2 + 771*nc^3 - 297*zb - 918*nc*zb + 1017*nc^2*zb - 
         1473*nc^3*zb - 98*nc*zb^2 + 768*nc^3*zb^2))/(1728*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]])/(32*nc^2*(-1 + zb))) + 
    G[0, 0, 0, zb]*(((-1 + nc)*(1 + nc)*nf*zb*(15 - 15*zb + 4*zb^2))/
       (216*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(1296 + 1371*nc - 
         1296*nc^2 + 1209*nc^3 - 1296*zb - 1155*nc*zb + 1296*nc^2*zb - 
         2289*nc^3*zb - 492*nc*zb^2 + 968*nc^3*zb^2))/(3456*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-7 + 17*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]])/(192*nc^2*(-1 + zb))) + 
    G[0, 1, 1, zb]*(((-1 + nc)*(1 + nc)*nf*zb*(-3 + 3*nc + 3*zb - 3*nc*zb + 
         2*nc*zb^2))/(36*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(324*nc - 108*nc^3 + 2484*zb - 969*nc*zb - 
         3564*nc^2*zb + 6165*nc^3*zb - 2484*zb^2 + 969*nc*zb^2 + 
         3564*nc^2*zb^2 - 7461*nc^3*zb^2 - 500*nc*zb^3 + 3728*nc^3*zb^3))/
       (3456*nc^3*(-1 + zb)) + ((-1 + nc)*(1 + nc)*zb*(-12 + 165*nc^2 + 
         12*zb - 165*nc^2*zb - 8*zb^2 + 44*nc^2*zb^2)*Log[\[Kappa]])/
       (96*nc^2*(-1 + zb))) + G[1, 2, 2, 1, zb]*
     ((5*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(36*nc^2*(-2 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-165 + 144*nc + 497*nc^2 - 12*nc^3 + 408*zb - 
         576*nc*zb - 662*nc^2*zb + 198*nc^3*zb - 147*zb^2 + 828*nc*zb^2 + 
         301*nc^2*zb^2 - 384*nc^3*zb^2 - 288*nc*zb^3 + 144*nc^3*zb^3))/
       (288*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(12 - 12*nc^2 - 14*zb + 
         8*nc*zb + 12*nc^2*zb - 4*nc^3*zb + 7*zb^2 - 4*nc*zb^2 - 
         6*nc^2*zb^2 + 2*nc^3*zb^2)*Log[\[Kappa]])/(8*nc^3*(-2 + zb))) + 
    G[1, 2, 1, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
       (36*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-1041 + 1104*nc + 85*nc^2 - 
         564*nc^3 + 1416*zb - 1512*nc*zb - 214*nc^2*zb + 858*nc^3*zb - 
         468*zb^2 + 1056*nc*zb^2 + 128*nc^2*zb^2 - 768*nc^3*zb^2 - 
         288*nc*zb^3 + 240*nc^3*zb^3))/(288*nc^3*(-2 + zb)) + 
      ((-1 + nc)*(1 + nc)*(20 - 4*nc^2 - 22*zb + 6*nc^2*zb - 4*nc^3*zb + 
         11*zb^2 - 3*nc^2*zb^2 + 2*nc^3*zb^2)*Log[\[Kappa]])/
       (8*nc^3*(-2 + zb))) + G[1, 1, 2, 1, zb]*
     ((-5*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/(36*nc^2*(-2 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-366 + 640*nc + 632*nc^2 - 492*nc^3 + 576*zb - 
         880*nc*zb - 968*nc^2*zb + 702*nc^3*zb - 183*zb^2 + 728*nc*zb^2 + 
         409*nc^2*zb^2 - 660*nc^3*zb^2 - 224*nc*zb^3 + 216*nc^3*zb^3))/
       (288*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(14 - 10*nc^2 - 8*nc^3 - 
         22*zb + 8*nc*zb + 16*nc^2*zb - 8*nc^3*zb + 11*zb^2 - 4*nc*zb^2 - 
         8*nc^2*zb^2 + 6*nc^3*zb^2)*Log[\[Kappa]])/(16*nc^3*(-2 + zb))) + 
    G[1, 2, 1, 1, zb]*((-11*(-1 + nc)*(1 + nc)*nf*(2 - 2*zb + zb^2))/
       (36*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-894 + 608*nc + 2230*nc^2 - 
         256*nc^3 + 1500*zb - 1208*nc*zb - 3088*nc^2*zb + 808*nc^3*zb - 
         441*zb^2 + 1732*nc*zb^2 + 1403*nc^2*zb^2 - 1652*nc^3*zb^2 - 
         640*nc*zb^3 + 656*nc^3*zb^3))/(576*nc^3*(-2 + zb)) - 
      ((-1 + nc)*(1 + nc)*(44 - 28*nc^2 - 54*zb + 8*nc*zb + 36*nc^2*zb - 
         20*nc^3*zb + 27*zb^2 - 4*nc*zb^2 - 18*nc^2*zb^2 + 10*nc^3*zb^2)*
        Log[\[Kappa]])/(16*nc^3*(-2 + zb))) + G[1, 1, 0, 1, zb]*
     (((-1 + nc)*(1 + nc)*(-1965 + 1732*nc + 537*nc^2 - 2854*nc^3 + 2412*zb - 
         3898*nc*zb - 558*nc^2*zb + 5509*nc^3*zb - 735*zb^2 + 2684*nc*zb^2 + 
         165*nc^2*zb^2 - 3209*nc^3*zb^2 - 584*nc*zb^3 + 584*nc^3*zb^3))/
       (576*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-6 - 24*nc + 6*nc^2 + 
         52*nc^3 + 6*zb + 24*nc*zb - 6*nc^2*zb - 58*nc^3*zb - 3*zb^2 - 
         6*nc*zb^2 + 3*nc^2*zb^2 + 16*nc^3*zb^2)*Log[\[Kappa]])/
       (16*nc^3*(-2 + zb))) + G[1, 1, 0, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(8 + 28*nc - 8*zb - 28*nc*zb + 4*zb^2 + 
          7*nc*zb^2))/(144*nc^2*(-2 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-2676 + 2364*nc + 580*nc^2 - 3948*nc^3 + 3180*zb - 
         5436*nc*zb - 604*nc^2*zb + 7128*nc^3*zb - 966*zb^2 + 3687*nc*zb^2 + 
         158*nc^2*zb^2 - 4073*nc^3*zb^2 - 780*nc*zb^3 + 748*nc^3*zb^3))/
       (576*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-6 - 28*nc + 6*nc^2 + 
         60*nc^3 + 6*zb + 28*nc*zb - 6*nc^2*zb - 66*nc^3*zb - 3*zb^2 - 
         7*nc*zb^2 + 3*nc^2*zb^2 + 18*nc^3*zb^2)*Log[\[Kappa]])/
       (16*nc^3*(-2 + zb))) + G[1, 1, 1, 0, zb]*
     (-((-1 + nc)*(1 + nc)*nf*(4 + 4*nc - 4*zb - 4*nc*zb + 2*zb^2 + nc*zb^2))/
       (72*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-5952 + 6868*nc + 
         2440*nc^2 - 6532*nc^3 + 8004*zb - 13684*nc*zb - 3340*nc^2*zb + 
         13948*nc^3*zb - 2550*zb^2 + 9605*nc*zb^2 + 1238*nc^2*zb^2 - 
         9021*nc^3*zb^2 - 2240*nc*zb^3 + 1840*nc^3*zb^3))/
       (1152*nc^3*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-38 - 124*nc + 22*nc^2 + 
         132*nc^3 + 42*zb + 124*nc*zb - 26*nc^2*zb - 160*nc^3*zb - 21*zb^2 - 
         31*nc*zb^2 + 13*nc^2*zb^2 + 47*nc^3*zb^2)*Log[\[Kappa]])/
       (32*nc^3*(-2 + zb))) + G[1, 1, 1, 1, zb]*
     ((23*(-1 + nc)*(1 + nc)*nf*(2 + 4*nc - 2*zb - 4*nc*zb + zb^2 + nc*zb^2))/
       (144*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-2772 + 3476*nc + 
         3716*nc^2 + 3932*nc^3 + 4158*zb - 6764*nc*zb - 5042*nc^2*zb + 
         1324*nc^3*zb - 1224*zb^2 + 5569*nc*zb^2 + 2044*nc^2*zb^2 - 
         3357*nc^3*zb^2 - 1528*nc*zb^3 + 856*nc^3*zb^3))/
       (1152*nc^3*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(-44 - 104*nc + 28*nc^2 + 
         88*nc^3 + 66*zb + 88*nc*zb - 46*nc^2*zb - 176*nc^3*zb - 33*zb^2 - 
         18*nc*zb^2 + 23*nc^2*zb^2 + 66*nc^3*zb^2)*Log[\[Kappa]])/
       (64*nc^3*(-2 + zb))) + G[1, 0, 1, zb]*
     (((-1 + nc)*(1 + nc)*nf*(21 - 15*zb + 2*zb^2))/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(8604 + 17104*nc - 1332*nc^2 + 12464*nc^3 + 
         384*Pi^2 - 1608*nc*Pi^2 + 48*nc^2*Pi^2 + 1080*nc^3*Pi^2 - 15318*zb - 
         30950*nc*zb + 522*nc^2*zb - 29266*nc^3*zb - 768*Pi^2*zb + 
         3216*nc*Pi^2*zb - 96*nc^2*Pi^2*zb - 2160*nc^3*Pi^2*zb + 7920*zb^2 + 
         17685*nc*zb^2 + 1548*nc^2*zb^2 + 29919*nc^3*zb^2 + 576*Pi^2*zb^2 - 
         2010*nc*Pi^2*zb^2 + 72*nc^2*Pi^2*zb^2 + 1350*nc^3*Pi^2*zb^2 - 
         1206*zb^3 - 4435*nc*zb^3 - 738*nc^2*zb^3 - 14537*nc^3*zb^3 - 
         192*Pi^2*zb^3 + 402*nc*Pi^2*zb^3 - 24*nc^2*Pi^2*zb^3 - 
         270*nc^3*Pi^2*zb^3 + 596*nc*zb^4 + 2668*nc^3*zb^4))/
       (3456*nc^3*(-2 + zb)*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-72 + 78*nc + 72*nc^2 - 264*nc^3 + 108*zb - 
         255*nc*zb - 108*nc^2*zb + 711*nc^3*zb - 36*zb^2 + 249*nc*zb^2 + 
         36*nc^2*zb^2 - 543*nc^3*zb^2 - 72*nc*zb^3 + 128*nc^3*zb^3)*
        Log[\[Kappa]])/(192*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*Log[\[Kappa]]^2)/
       (8*nc^2)) + G[2, 1, 0, zb]*
     (((-1 + nc)*(1 + nc)*nf*(11 - 11*zb + 4*zb^2))/(27*nc^2*(-2 + zb)) + 
      ((-1 + nc)*(1 + nc)*(2484 - 3968*nc + 1948*nc^2 + 5284*nc^3 + 
         150*Pi^2 + 6*nc^2*Pi^2 - 4968*zb + 7936*nc*zb - 3896*nc^2*zb - 
         11216*nc^3*zb - 300*Pi^2*zb - 12*nc^2*Pi^2*zb + 3033*zb^2 - 
         6816*nc*zb^2 + 2757*nc^2*zb^2 + 10293*nc^3*zb^2 + 225*Pi^2*zb^2 + 
         9*nc^2*Pi^2*zb^2 - 549*zb^3 + 2848*nc*zb^3 - 809*nc^2*zb^3 - 
         4523*nc^3*zb^3 - 75*Pi^2*zb^3 - 3*nc^2*Pi^2*zb^3 - 464*nc*zb^4 + 
         760*nc^3*zb^4))/(864*nc^3*(-2 + zb)*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(99 - 80*nc - 3*nc^2 + 44*nc^3 - 198*zb + 
         160*nc*zb + 6*nc^2*zb - 88*nc^3*zb + 126*zb^2 - 132*nc*zb^2 - 
         6*nc^2*zb^2 + 87*nc^3*zb^2 - 27*zb^3 + 52*nc*zb^3 + 3*nc^2*zb^3 - 
         43*nc^3*zb^3 - 8*nc*zb^4 + 8*nc^3*zb^4)*Log[\[Kappa]])/
       (24*nc^3*(-2 + zb)*(-1 + zb)) - (3*(-1 + nc)^2*(1 + nc)^2*
        (2 - 2*zb + zb^2)*Log[\[Kappa]]^2)/(16*nc^3*(-2 + zb))) + 
    G[0, 1, zb]*(-((-1 + nc)*(1 + nc)*nf*zb*(105 - 123*zb + 38*zb^2))/
       (864*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(14418 + 31434*nc - 
         7830*nc^2 + 20658*nc^3 + 576*Pi^2 - 3015*nc*Pi^2 + 72*nc^2*Pi^2 + 
         2025*nc^3*Pi^2 - 14418*zb - 28500*nc*zb + 7830*nc^2*zb - 
         29190*nc^3*zb - 576*Pi^2*zb + 3015*nc*Pi^2*zb - 72*nc^2*Pi^2*zb - 
         2025*nc^3*Pi^2*zb - 320*nc*zb^2 + 21430*nc^3*zb^2 - 
         804*nc*Pi^2*zb^2 + 540*nc^3*Pi^2*zb^2))/(10368*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(144 + 63*nc - 144*nc^2 - 15*nc^3 - 144*zb - 
         15*nc*zb + 144*nc^2*zb - 105*nc^3*zb - 92*nc*zb^2 + 64*nc^3*zb^2)*
        Log[\[Kappa]])/(384*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^2)/(48*nc^2*(-1 + zb))) + 
    G[1, 1, 0, zb]*(((-1 + nc)*(1 + nc)*nf*(-112 - 242*nc + 112*zb + 
         269*nc*zb - 38*zb^2 - 86*nc*zb^2 + 6*nc*zb^3))/
       (432*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(-11088 - 85652*nc + 
         2560*nc^2 - 34684*nc^3 - 288*Pi^2 + 4272*nc*Pi^2 - 336*nc^2*Pi^2 - 
         3456*nc^3*Pi^2 + 12996*zb + 97868*nc*zb + 356*nc^2*zb + 
         57604*nc^3*zb + 312*Pi^2*zb - 4080*nc*Pi^2*zb + 264*nc^2*Pi^2*zb + 
         3720*nc^3*Pi^2*zb - 4014*zb^2 - 42865*nc*zb^2 + 470*nc^2*zb^2 - 
         45235*nc^3*zb^2 - 156*Pi^2*zb^2 + 972*nc*Pi^2*zb^2 - 
         132*nc^2*Pi^2*zb^2 - 996*nc^3*Pi^2*zb^2 + 7672*nc*zb^3 + 
         12552*nc^3*zb^3))/(6912*nc^3*(-2 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-306 + 276*nc + 114*nc^2 - 400*nc^3 + 366*zb - 
         636*nc*zb - 126*nc^2*zb + 802*nc^3*zb - 111*zb^2 + 441*nc*zb^2 + 
         39*nc^2*zb^2 - 485*nc^3*zb^2 - 96*nc*zb^3 + 92*nc^3*zb^3)*
        Log[\[Kappa]])/(96*nc^3*(-2 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-6 - 28*nc + 6*nc^2 + 48*nc^3 + 6*zb + 28*nc*zb - 
         6*nc^2*zb - 54*nc^3*zb - 3*zb^2 - 7*nc*zb^2 + 3*nc^2*zb^2 + 
         15*nc^3*zb^2)*Log[\[Kappa]]^2)/(32*nc^3*(-2 + zb))) + 
    G[1, 0, 0, zb]*(-((-1 + nc)*(1 + nc)*(10152 + 26374*nc + 3480*nc^2 + 
          11598*nc^3 + 360*Pi^2 - 1488*nc*Pi^2 + 120*nc^2*Pi^2 + 
          960*nc^3*Pi^2 - 17136*zb - 48155*nc*zb - 10128*nc^2*zb - 
          22875*nc^3*zb - 720*Pi^2*zb + 2976*nc*Pi^2*zb - 240*nc^2*Pi^2*zb - 
          1920*nc^3*Pi^2*zb + 7938*zb^2 + 27606*nc*zb^2 + 9102*nc^2*zb^2 + 
          20272*nc^3*zb^2 + 540*Pi^2*zb^2 - 1860*nc*Pi^2*zb^2 + 
          180*nc^2*Pi^2*zb^2 + 1200*nc^3*Pi^2*zb^2 - 954*zb^3 - 
          6589*nc*zb^3 - 2454*nc^2*zb^3 - 8843*nc^3*zb^3 - 180*Pi^2*zb^3 + 
          372*nc*Pi^2*zb^3 - 60*nc^2*Pi^2*zb^3 - 240*nc^3*Pi^2*zb^3 + 
          764*nc*zb^4 + 1488*nc^3*zb^4))/(3456*nc^3*(-2 + zb)*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-36 + 35*nc + 36*nc^2 - 134*nc^3 + 54*zb - 
         126*nc*zb - 54*nc^2*zb + 369*nc^3*zb - 18*zb^2 + 129*nc*zb^2 + 
         18*nc^2*zb^2 - 281*nc^3*zb^2 - 38*nc*zb^3 + 66*nc^3*zb^3)*
        Log[\[Kappa]])/(96*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-2 + zb)*Log[\[Kappa]]^2)/(8*nc^2) + 
      nf*(-((-1 + nc)*(1 + nc)*(-48 + 176*nc + 24*zb - 187*nc*zb + 
            48*nc*zb^2))/(864*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + zb)*
          Log[\[Kappa]])/(48*nc))) + G[2, 1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(6462 - 12352*nc + 5870*nc^2 + 16568*nc^3 + 
          918*Pi^2 - 24*nc^2*Pi^2 - 12897*zb + 24704*nc*zb - 11713*nc^2*zb - 
          35296*nc^3*zb - 1836*Pi^2*zb + 48*nc^2*Pi^2*zb + 8109*zb^2 - 
          19152*nc*zb^2 + 8985*nc^2*zb^2 + 31446*nc^3*zb^2 + 1377*Pi^2*zb^2 - 
          36*nc^2*Pi^2*zb^2 - 1674*zb^3 + 6800*nc*zb^3 - 3142*nc^2*zb^3 - 
          13258*nc^3*zb^3 - 459*Pi^2*zb^3 + 12*nc^2*Pi^2*zb^3 - 928*nc*zb^4 + 
          2144*nc^3*zb^4))/(1728*nc^3*(-2 + zb)*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(318 - 176*nc - 346*nc^2 + 120*nc^3 - 636*zb + 
         352*nc*zb + 692*nc^2*zb - 240*nc^3*zb + 393*zb^2 - 348*nc*zb^2 - 
         483*nc^2*zb^2 + 342*nc^3*zb^2 - 75*zb^3 + 172*nc*zb^3 + 
         137*nc^2*zb^3 - 222*nc^3*zb^3 - 32*nc*zb^4 + 48*nc^3*zb^4)*
        Log[\[Kappa]])/(96*nc^3*(-2 + zb)*(-1 + zb)) + 
      (5*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*Log[\[Kappa]]^2)/
       (16*nc^3*(-2 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(202 - 202*zb + 83*zb^2))/
         (216*nc^2*(-2 + zb)) - (5*(-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
          Log[\[Kappa]])/(24*nc^2*(-2 + zb)))) + 
    G[1, 2, 1, zb]*(-((-1 + nc)*(1 + nc)*(-3528 + 8192*nc - 3968*nc^2 - 
          8928*nc^3 - 588*Pi^2 - 96*nc^2*Pi^2 + 5274*zb - 12848*nc*zb + 
          3734*nc^2*zb + 13704*nc^3*zb + 612*Pi^2*zb + 96*nc*Pi^2*zb + 
          48*nc^2*Pi^2*zb + 48*nc^3*Pi^2*zb - 1827*zb^2 + 6232*nc*zb^2 - 
          1759*nc^2*zb^2 - 8316*nc^3*zb^2 - 306*Pi^2*zb^2 - 48*nc*Pi^2*zb^2 - 
          24*nc^2*Pi^2*zb^2 - 24*nc^3*Pi^2*zb^2 - 928*nc*zb^3 + 
          1848*nc^3*zb^3))/(1728*nc^3*(-2 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-66 + 16*nc + 198*nc^2 - 12*nc^3 + 84*zb - 
         64*nc*zb - 276*nc^2*zb + 66*nc^3*zb - 21*zb^2 + 92*nc*zb^2 + 
         117*nc^2*zb^2 - 126*nc^3*zb^2 - 32*nc*zb^3 + 48*nc^3*zb^3)*
        Log[\[Kappa]])/(96*nc^3*(-2 + zb)) - 
      ((-1 + nc)*(1 + nc)*(3 - 3*nc^2 - 4*zb + 4*nc^2*zb - 2*nc^3*zb + 
         2*zb^2 - 2*nc^2*zb^2 + nc^3*zb^2)*Log[\[Kappa]]^2)/
       (8*nc^3*(-2 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(106 - 124*zb + 53*zb^2))/
         (216*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
          Log[\[Kappa]])/(8*nc^2*(-2 + zb)))) + 
    G[2, 2, 1, zb]*(((-1 + nc)*(1 + nc)*(2286 - 6272*nc + 2502*nc^2 + 
         4596*nc^3 + 480*Pi^2 + 150*nc^2*Pi^2 - 4527*zb + 12544*nc*zb - 
         4959*nc^2*zb - 9840*nc^3*zb - 960*Pi^2*zb - 300*nc^2*Pi^2*zb + 
         2790*zb^2 - 9696*nc*zb^2 + 3462*nc^2*zb^2 + 8505*nc^3*zb^2 + 
         720*Pi^2*zb^2 + 225*nc^2*Pi^2*zb^2 - 549*zb^3 + 3424*nc*zb^3 - 
         1005*nc^2*zb^3 - 3423*nc^3*zb^3 - 240*Pi^2*zb^3 - 
         75*nc^2*Pi^2*zb^3 - 464*nc*zb^4 + 528*nc^3*zb^4))/
       (864*nc^3*(-2 + zb)*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(12 - 16*nc - 56*nc^2 + 8*nc^3 - 24*zb + 32*nc*zb + 
         112*nc^2*zb - 16*nc^3*zb + 15*zb^2 - 84*nc*zb^2 - 81*nc^2*zb^2 + 
         42*nc^3*zb^2 - 3*zb^3 + 68*nc*zb^3 + 25*nc^2*zb^3 - 34*nc^3*zb^3 - 
         16*nc*zb^4 + 8*nc^3*zb^4)*Log[\[Kappa]])/(48*nc^3*(-2 + zb)*
        (-1 + zb)) - (5*(-1 + nc)^2*(1 + nc)^2*(2 - 2*zb + zb^2)*
        Log[\[Kappa]]^2)/(16*nc^3*(-2 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(18 - 18*zb + 7*zb^2))/(36*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*Log[\[Kappa]])/
         (12*nc^2*(-2 + zb)))) + G[0, 0, zb]*
     (((-1 + nc)*(1 + nc)*zb*(18954 + 49101*nc + 1494*nc^2 + 17913*nc^3 + 
         540*Pi^2 - 2790*nc*Pi^2 + 180*nc^2*Pi^2 + 1800*nc^3*Pi^2 - 
         18954*zb - 46194*nc*zb - 1494*nc^2*zb - 22890*nc^3*zb - 
         540*Pi^2*zb + 2790*nc*Pi^2*zb - 180*nc^2*Pi^2*zb - 
         1800*nc^3*Pi^2*zb - 124*nc*zb^2 + 16544*nc^3*zb^2 - 
         744*nc*Pi^2*zb^2 + 480*nc^3*Pi^2*zb^2))/(10368*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(216 + 186*nc - 216*nc^2 + 45*nc^3 - 216*zb - 
         132*nc*zb + 216*nc^2*zb - 207*nc^3*zb - 102*nc*zb^2 + 104*nc^3*zb^2)*
        Log[\[Kappa]])/(576*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^2)/(48*nc^2*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*zb*(-72 + 186*nc + 72*zb - 240*nc*zb + 
           113*nc*zb^2))/(1296*nc^2*(-1 + zb)) - 
        ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*Log[\[Kappa]])/
         (288*nc*(-1 + zb)))) + G[1, 1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-5796 - 52388*nc + 37532*nc^2 - 104564*nc^3 + 
          1008*Pi^2 + 5808*nc*Pi^2 - 288*nc^2*Pi^2 - 4320*nc^3*Pi^2 + 
          7596*zb + 62696*nc*zb - 48548*nc^2*zb + 164588*nc^3*zb - 
          912*Pi^2*zb - 6000*nc*Pi^2*zb + 240*nc^2*Pi^2*zb + 
          5160*nc^3*Pi^2*zb - 1962*zb^2 - 31483*nc*zb^2 + 17722*nc^2*zb^2 - 
          119913*nc^3*zb^2 + 456*Pi^2*zb^2 + 1548*nc*Pi^2*zb^2 - 
          120*nc^2*Pi^2*zb^2 - 1500*nc^3*Pi^2*zb^2 + 6616*nc*zb^3 + 
          31880*nc^3*zb^3))/(6912*nc^3*(-2 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-708 + 740*nc + 932*nc^2 + 436*nc^3 + 972*zb - 
         1640*nc*zb - 1220*nc^2*zb + 956*nc^3*zb - 282*zb^2 + 1339*nc*zb^2 + 
         478*nc^2*zb^2 - 1099*nc^3*zb^2 - 352*nc*zb^3 + 256*nc^3*zb^3)*
        Log[\[Kappa]])/(384*nc^3*(-2 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-14 - 44*nc + 14*nc^2 + 52*nc^3 + 18*zb + 
         44*nc*zb - 18*nc^2*zb - 80*nc^3*zb - 9*zb^2 - 11*nc*zb^2 + 
         9*nc^2*zb^2 + 27*nc^3*zb^2)*Log[\[Kappa]]^2)/(64*nc^3*(-2 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(724 + 100*nc - 904*zb + 224*nc*zb + 326*zb^2 - 
           425*nc*zb^2 + 144*nc*zb^3))/(864*nc^2*(-2 + zb)) + 
        ((-1 + nc)*(1 + nc)*(10 + 24*nc - 10*zb - 24*nc*zb + 5*zb^2 + 
           6*nc*zb^2)*Log[\[Kappa]])/(48*nc^2*(-2 + zb)))) - 
    ((-1 + nc)*(1 + nc)*zb*Log[\[Kappa]]*(2808 - 52062*nc - 23496*nc^2 + 
       117446*nc^3 + 432*Pi^2 + 915*nc*Pi^2 - 360*nc^2*Pi^2 + 333*nc^3*Pi^2 - 
       2808*zb + 45474*nc*zb + 23496*nc^2*zb - 128546*nc^3*zb - 432*Pi^2*zb - 
       771*nc*Pi^2*zb + 360*nc^2*Pi^2*zb - 693*nc^3*Pi^2*zb + 6540*nc*zb^2 + 
       51676*nc^3*zb^2 - 308*nc*Pi^2*zb^2 + 172*nc^3*Pi^2*zb^2 - 
       1296*Zeta[3] + 2160*nc*Zeta[3] - 1296*nc^2*Zeta[3] - 
       14040*nc^3*Zeta[3] + 1296*zb*Zeta[3] - 2160*nc*zb*Zeta[3] + 
       1296*nc^2*zb*Zeta[3] + 14040*nc^3*zb*Zeta[3] + 576*nc*zb^2*Zeta[3] - 
       3744*nc^3*zb^2*Zeta[3]))/(13824*nc^3*(-1 + zb)) - 
    ((-1 + nc)*(1 + nc)*zb*(-2152980 + 1012185*nc + 3255300*nc^2 - 
       11961165*nc^3 + 133245*Pi^2 + 459540*nc*Pi^2 + 53865*nc^2*Pi^2 + 
       102420*nc^3*Pi^2 + 2889*Pi^4 - 19440*nc*Pi^4 + 513*nc^2*Pi^4 + 
       4320*nc^3*Pi^4 + 2152980*zb - 1420965*nc*zb - 3255300*nc^2*zb + 
       13918395*nc^3*zb - 134055*Pi^2*zb - 434565*nc*Pi^2*zb - 
       55485*nc^2*Pi^2*zb - 127665*nc^3*Pi^2*zb - 2889*Pi^4*zb + 
       19440*nc*Pi^4*zb - 513*nc^2*Pi^4*zb - 4320*nc^3*Pi^4*zb + 
       557685*nc*zb^2 - 7270355*nc^3*zb^2 + 810*Pi^2*zb^2 + 
       11715*nc*Pi^2*zb^2 + 1620*nc^2*Pi^2*zb^2 + 117825*nc^3*Pi^2*zb^2 - 
       5184*nc*Pi^4*zb^2 + 1152*nc^3*Pi^4*zb^2 + 194400*Zeta[3] + 
       641520*nc*Zeta[3] - 272160*nc^2*Zeta[3] + 76140*nc^3*Zeta[3] - 
       194400*zb*Zeta[3] - 408240*nc*zb*Zeta[3] + 272160*nc^2*zb*Zeta[3] - 
       163620*nc^3*zb*Zeta[3] - 420120*nc*zb^2*Zeta[3] + 
       208440*nc^3*zb^2*Zeta[3]))/(933120*nc^3*(-1 + zb)) + 
    nf*(((-1 + nc)*(1 + nc)*zb*(288 + 1224*nc + 45*nc*Pi^2 - 288*zb - 
         1008*nc*zb - 45*nc*Pi^2*zb + 128*nc*zb^2 + 12*nc*Pi^2*zb^2)*
        Log[\[Kappa]])/(5184*nc^2*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(-6 - 7*nc + 6*zb + 7*nc*zb + nc*zb^2)*
        Log[\[Kappa]]^2)/(144*nc^2*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*zb*(15 - 15*zb + 4*zb^2)*Log[\[Kappa]]^3)/
       (864*nc*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(882 - 3948*nc - 
         324*Pi^2 + 567*nc*Pi^2 - 882*zb + 2544*nc*zb + 324*Pi^2*zb - 
         729*nc*Pi^2*zb + 6284*nc*zb^2 + 396*nc*Pi^2*zb^2 - 810*nc*Zeta[3] + 
         810*nc*zb*Zeta[3] - 216*nc*zb^2*Zeta[3]))/(46656*nc^2*(-1 + zb))) + 
    G[0, zb]*(-((-1 + nc)*(1 + nc)*zb*(2079 + 4995*nc - 351*nc^2 + 
          3399*nc^3 + 54*Pi^2 - 315*nc*Pi^2 + 18*nc^2*Pi^2 + 270*nc^3*Pi^2 - 
          2079*zb - 4617*nc*zb + 351*nc^2*zb - 4371*nc^3*zb - 54*Pi^2*zb + 
          315*nc*Pi^2*zb - 18*nc^2*Pi^2*zb - 270*nc^3*Pi^2*zb - 84*nc*zb^2 + 
          2888*nc^3*zb^2 - 84*nc*Pi^2*zb^2 + 72*nc^3*Pi^2*zb^2)*
         Log[\[Kappa]])/(1728*nc^3*(-1 + zb)) - 
      ((-1 + nc)*(1 + nc)*zb*(432 + 177*nc - 432*nc^2 - 321*nc^3 - 432*zb - 
         33*nc*zb + 432*nc^2*zb + 33*nc^3*zb - 276*nc*zb^2 + 68*nc^3*zb^2)*
        Log[\[Kappa]]^2)/(2304*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*zb*(15 - 15*zb + 4*zb^2)*
        Log[\[Kappa]]^3)/(576*nc^2*(-1 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*zb*(732 + 176*nc + 45*nc*Pi^2 - 732*zb - 
            32*nc*zb - 45*nc*Pi^2*zb - 172*nc*zb^2 + 12*nc*Pi^2*zb^2))/
         (5184*nc^2*(-1 + zb)) - ((-1 + nc)*(1 + nc)*zb*(105 - 123*zb + 
           38*zb^2)*Log[\[Kappa]])/(864*nc*(-1 + zb))) + 
      ((-1 + nc)*(1 + nc)*zb*(273456 - 290406*nc - 69696*nc^2 + 
         1074246*nc^3 + 8532*Pi^2 + 2187*nc*Pi^2 - 1836*nc^2*Pi^2 + 
         5445*nc^3*Pi^2 - 273456*zb + 224580*nc*zb + 69696*nc^2*zb - 
         1156956*nc^3*zb - 8532*Pi^2*zb - 891*nc*Pi^2*zb + 
         1836*nc^2*Pi^2*zb - 8685*nc^3*Pi^2*zb + 101388*nc*zb^2 + 
         484636*nc^3*zb^2 - 9012*nc*Pi^2*zb^2 + 4404*nc^3*Pi^2*zb^2 - 
         42768*Zeta[3] + 152280*nc*Zeta[3] - 22032*nc^2*Zeta[3] - 
         149040*nc^3*Zeta[3] + 42768*zb*Zeta[3] - 152280*nc*zb*Zeta[3] + 
         22032*nc^2*zb*Zeta[3] + 149040*nc^3*zb*Zeta[3] + 
         40608*nc*zb^2*Zeta[3] - 39744*nc^3*zb^2*Zeta[3]))/
       (124416*nc^3*(-1 + zb))) + G[1, 1, zb]*
     (-((-1 + nc)*(1 + nc)*(-2232 - 5748*nc + 6488*nc^2 - 20556*nc^3 + 
          72*Pi^2 + 720*nc*Pi^2 - 24*nc^2*Pi^2 - 864*nc^3*Pi^2 + 2664*zb + 
          3864*nc*zb - 7688*nc^2*zb + 34560*nc^3*zb - 48*Pi^2*zb - 
          720*nc*Pi^2*zb + 984*nc^3*Pi^2*zb - 774*zb^2 - 1503*nc*zb^2 + 
          2758*nc^2*zb^2 - 25229*nc^3*zb^2 + 24*Pi^2*zb^2 + 
          180*nc*Pi^2*zb^2 - 276*nc^3*Pi^2*zb^2 + 504*nc*zb^3 + 
          6544*nc^3*zb^3)*Log[\[Kappa]])/(2304*nc^3*(-2 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-96 + 132*nc + 140*nc^2 - 28*nc^3 + 120*zb - 
         276*nc*zb - 164*nc^2*zb + 256*nc^3*zb - 36*zb^2 + 201*nc*zb^2 + 
         58*nc^2*zb^2 - 217*nc^3*zb^2 - 48*nc*zb^3 + 48*nc^3*zb^3)*
        Log[\[Kappa]]^2)/(192*nc^3*(-2 + zb)) - 
      ((-1 + nc)*(1 + nc)*(-6 - 28*nc + 6*nc^2 + 32*nc^3 + 6*zb + 28*nc*zb - 
         6*nc^2*zb - 38*nc^3*zb - 3*zb^2 - 7*nc*zb^2 + 3*nc^2*zb^2 + 
         11*nc^3*zb^2)*Log[\[Kappa]]^3)/(96*nc^3*(-2 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(28 - 676*nc - 18*Pi^2 - 72*nc*Pi^2 - 316*zb - 
            242*nc*zb + 18*Pi^2*zb + 72*nc*Pi^2*zb + 95*zb^2 + 230*nc*zb^2 - 
            9*Pi^2*zb^2 - 18*nc*Pi^2*zb^2 + 30*nc*zb^3))/
         (2592*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(80 + 24*nc - 92*zb + 
           18*nc*zb + 31*zb^2 - 47*nc*zb^2 + 16*nc*zb^3)*Log[\[Kappa]])/
         (144*nc^2*(-2 + zb)) + ((-1 + nc)*(1 + nc)*(2 + 8*nc - 2*zb - 
           8*nc*zb + zb^2 + 2*nc*zb^2)*Log[\[Kappa]]^2)/
         (48*nc^2*(-2 + zb))) + ((-1 + nc)*(1 + nc)*(-135000 - 6802*nc + 
         135968*nc^2 - 712646*nc^3 - 11358*Pi^2 + 20388*nc*Pi^2 + 
         1818*nc^2*Pi^2 - 18360*nc^3*Pi^2 + 218214*zb + 88165*nc*zb - 
         208310*nc^2*zb + 1095311*nc^3*zb + 14472*Pi^2*zb - 
         36840*nc*Pi^2*zb - 1656*nc^2*Pi^2*zb + 30798*nc^3*Pi^2*zb - 
         76518*zb^2 - 53822*nc*zb^2 + 65338*nc^2*zb^2 - 759806*nc^3*zb^2 - 
         4518*Pi^2*zb^2 + 22011*nc*Pi^2*zb^2 + 594*nc^2*Pi^2*zb^2 - 
         16713*nc^3*Pi^2*zb^2 + 216*zb^3 + 5720*nc*zb^3 + 432*nc^2*zb^3 + 
         195156*nc^3*zb^3 - 4344*nc*Pi^2*zb^3 + 2952*nc^3*Pi^2*zb^3 + 
         4752*Zeta[3] - 50112*nc*Zeta[3] + 12528*nc^2*Zeta[3] + 
         64800*nc^3*Zeta[3] - 5184*zb*Zeta[3] + 39744*nc*zb*Zeta[3] - 
         9504*nc^2*zb*Zeta[3] - 68256*nc^3*zb*Zeta[3] + 2592*zb^2*Zeta[3] - 
         7344*nc*zb^2*Zeta[3] + 4752*nc^2*zb^2*Zeta[3] + 
         17928*nc^3*zb^2*Zeta[3]))/(20736*nc^3*(-2 + zb))) + 
    G[2, 1, zb]*(-((-1 + nc)*(1 + nc)*(144 - 624*nc + 440*nc^2 + 1412*nc^3 + 
          36*Pi^2 - 288*zb + 1248*nc*zb - 880*nc^2*zb - 3040*nc^3*zb - 
          72*Pi^2*zb + 180*zb^2 - 780*nc*zb^2 + 684*nc^2*zb^2 + 
          2685*nc^3*zb^2 + 54*Pi^2*zb^2 - 36*zb^3 + 156*nc*zb^3 - 
          244*nc^2*zb^3 - 1111*nc^3*zb^3 - 18*Pi^2*zb^3 + 176*nc^3*zb^4)*
         Log[\[Kappa]])/(288*nc^3*(-2 + zb)*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(36 - 80*nc^2 + 8*nc^3 - 72*zb + 160*nc^2*zb - 
         16*nc^3*zb + 45*zb^2 - 111*nc^2*zb^2 + 42*nc^3*zb^2 - 9*zb^3 + 
         31*nc^2*zb^3 - 34*nc^3*zb^3 + 8*nc^3*zb^4)*Log[\[Kappa]]^2)/
       (96*nc^3*(-2 + zb)*(-1 + zb)) + ((-1 + nc)^2*(1 + nc)^2*
        (2 - 2*zb + zb^2)*Log[\[Kappa]]^3)/(16*nc^3*(-2 + zb)) + 
      nf*(-((-1 + nc)*(1 + nc)*(-112 + 18*Pi^2 + 112*zb - 18*Pi^2*zb + 
            28*zb^2 + 9*Pi^2*zb^2))/(1296*nc^2*(-2 + zb)) - 
        ((-1 + nc)*(1 + nc)*(32 - 32*zb + 13*zb^2)*Log[\[Kappa]])/
         (72*nc^2*(-2 + zb)) - ((-1 + nc)*(1 + nc)*(2 - 2*zb + zb^2)*
          Log[\[Kappa]]^2)/(24*nc^2*(-2 + zb))) - 
      ((-1 + nc)*(1 + nc)*(-8856 + 16944*nc + 12104*nc^2 - 22968*nc^3 + 
         2556*Pi^2 - 2304*nc*Pi^2 + 360*nc^2*Pi^2 + 1248*nc^3*Pi^2 + 
         17496*zb - 33888*nc*zb - 24640*nc^2*zb + 43488*nc^3*zb - 
         5094*Pi^2*zb + 4608*nc*Pi^2*zb - 756*nc^2*Pi^2*zb - 
         2496*nc^3*Pi^2*zb - 10638*zb^2 + 21180*nc*zb^2 + 17610*nc^2*zb^2 - 
         34902*nc^3*zb^2 + 3249*Pi^2*zb^2 - 3456*nc*Pi^2*zb^2 + 
         495*nc^2*Pi^2*zb^2 + 2232*nc^3*Pi^2*zb^2 + 1944*zb^3 - 
         4236*nc*zb^3 - 5182*nc^2*zb^3 + 13770*nc^3*zb^3 - 711*Pi^2*zb^3 + 
         1152*nc*Pi^2*zb^3 - 99*nc^2*Pi^2*zb^3 - 984*nc^3*Pi^2*zb^3 + 
         54*zb^4 + 108*nc^2*zb^4 - 2160*nc^3*zb^4 - 144*nc*Pi^2*zb^4 + 
         168*nc^3*Pi^2*zb^4 + 5076*Zeta[3] - 540*nc^2*Zeta[3] - 
         10152*zb*Zeta[3] + 1080*nc^2*zb*Zeta[3] + 7614*zb^2*Zeta[3] - 
         810*nc^2*zb^2*Zeta[3] - 2538*zb^3*Zeta[3] + 270*nc^2*zb^3*Zeta[3]))/
       (5184*nc^3*(-2 + zb)*(-1 + zb))) + 
    G[1, 0, zb]*(((-1 + nc)*(1 + nc)*(1944 + 5232*nc + 360*nc^2 + 5112*nc^3 + 
         72*Pi^2 - 336*nc*Pi^2 + 24*nc^2*Pi^2 + 288*nc^3*Pi^2 - 3024*zb - 
         9318*nc*zb - 1584*nc^2*zb - 11598*nc^3*zb - 144*Pi^2*zb + 
         672*nc*Pi^2*zb - 48*nc^2*Pi^2*zb - 576*nc^3*Pi^2*zb + 1134*zb^2 + 
         5325*nc*zb^2 + 1746*nc^2*zb^2 + 11011*nc^3*zb^2 + 108*Pi^2*zb^2 - 
         420*nc*Pi^2*zb^2 + 36*nc^2*Pi^2*zb^2 + 360*nc^3*Pi^2*zb^2 - 
         54*zb^3 - 1491*nc*zb^3 - 522*nc^2*zb^3 - 4973*nc^3*zb^3 - 
         36*Pi^2*zb^3 + 84*nc*Pi^2*zb^3 - 12*nc^2*Pi^2*zb^3 - 
         72*nc^3*Pi^2*zb^3 + 252*nc*zb^4 + 864*nc^3*zb^4)*Log[\[Kappa]])/
       (1152*nc^3*(-2 + zb)*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-72 + 110*nc + 72*nc^2 - 194*nc^3 + 108*zb - 
         321*nc*zb - 108*nc^2*zb + 573*nc^3*zb - 36*zb^2 + 291*nc*zb^2 + 
         36*nc^2*zb^2 - 459*nc^3*zb^2 - 80*nc*zb^3 + 112*nc^3*zb^3)*
        Log[\[Kappa]]^2)/(384*nc^3*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-5 + 7*nc^2)*(-2 + zb)*Log[\[Kappa]]^3)/
       (96*nc^2) + nf*(-((-1 + nc)*(1 + nc)*(-492 + 388*nc - 18*nc*Pi^2 + 
            246*zb - 779*nc*zb + 9*nc*Pi^2*zb + 306*nc*zb^2))/(2592*nc^2) + 
        ((-1 + nc)*(1 + nc)*(21 - 15*zb + 2*zb^2)*Log[\[Kappa]])/(144*nc)) - 
      ((-1 + nc)*(1 + nc)*(163728 + 111860*nc - 19056*nc^2 + 415284*nc^3 + 
         5220*Pi^2 - 11700*nc*Pi^2 + 180*nc^2*Pi^2 + 8988*nc^3*Pi^2 - 
         394524*zb - 405562*nc*zb + 41892*nc^2*zb - 975114*nc^3*zb - 
         12312*Pi^2*zb + 34560*nc*Pi^2*zb - 1080*nc^2*Pi^2*zb - 
         27084*nc^3*Pi^2*zb + 305748*zb^2 + 426108*nc*zb^2 - 
         29004*nc^2*zb^2 + 958612*nc^3*zb^2 + 9306*Pi^2*zb^2 - 
         37125*nc*Pi^2*zb^2 + 1170*nc^2*Pi^2*zb^2 + 27873*nc^3*Pi^2*zb^2 - 
         74952*zb^3 - 139166*nc*zb^3 + 6168*nc^2*zb^3 - 482990*nc^3*zb^3 - 
         2214*Pi^2*zb^3 + 17145*nc*Pi^2*zb^3 - 270*nc^2*Pi^2*zb^3 - 
         12129*nc^3*Pi^2*zb^3 + 6760*nc*zb^4 + 97776*nc^3*zb^4 - 
         2880*nc*Pi^2*zb^4 + 1920*nc^3*Pi^2*zb^4 - 14256*Zeta[3] + 
         40608*nc*Zeta[3] - 7344*nc^2*Zeta[3] - 39744*nc^3*Zeta[3] + 
         28512*zb*Zeta[3] - 81216*nc*zb*Zeta[3] + 14688*nc^2*zb*Zeta[3] + 
         79488*nc^3*zb*Zeta[3] - 21384*zb^2*Zeta[3] + 50760*nc*zb^2*Zeta[3] - 
         11016*nc^2*zb^2*Zeta[3] - 49680*nc^3*zb^2*Zeta[3] + 
         7128*zb^3*Zeta[3] - 10152*nc*zb^3*Zeta[3] + 3672*nc^2*zb^3*Zeta[3] + 
         9936*nc^3*zb^3*Zeta[3]))/(20736*nc^3*(-2 + zb)*(-1 + zb))) + 
    G[1, zb]*(-((-1 + nc)*(1 + nc)*(108 - 26*nc + 420*nc^2 - 3102*nc^3 + 
          60*nc*Pi^2 - 108*nc^3*Pi^2 - 450*zb - 243*nc*zb - 342*nc^2*zb + 
          6411*nc^3*zb - 90*nc*Pi^2*zb + 162*nc^3*Pi^2*zb + 342*zb^2 + 
          9*nc*zb^2 - 78*nc^2*zb^2 - 4873*nc^3*zb^2 + 30*nc*Pi^2*zb^2 - 
          54*nc^3*Pi^2*zb^2 + 260*nc*zb^3 + 1356*nc^3*zb^3)*Log[\[Kappa]]^2)/
       (2304*nc^3*(-1 + zb)) - ((-1 + nc)*(1 + nc)*(-72 + 190*nc + 72*nc^2 - 
         98*nc^3 + 108*zb - 459*nc*zb - 108*nc^2*zb + 351*nc^3*zb - 36*zb^2 + 
         357*nc*zb^2 + 36*nc^2*zb^2 - 325*nc^3*zb^2 - 88*nc*zb^3 + 
         88*nc^3*zb^3)*Log[\[Kappa]]^3)/(1152*nc^3*(-1 + zb)) - 
      ((-1 + nc)^2*(1 + nc)^2*(-2 + zb)*Log[\[Kappa]]^4)/(64*nc^2) + 
      ((-1 + nc)*(1 + nc)*Log[\[Kappa]]*(19440 - 14208*nc - 26304*nc^2 + 
         139672*nc^3 + 864*Pi^2 - 1956*nc*Pi^2 - 216*nc^2*Pi^2 + 
         2460*nc^3*Pi^2 - 51084*zb + 7392*nc*zb + 64236*nc^2*zb - 
         337244*nc^3*zb - 1944*Pi^2*zb + 5964*nc*Pi^2*zb + 360*nc^2*Pi^2*zb - 
         7368*nc^3*Pi^2*zb + 42768*zb^2 + 13392*nc*zb^2 - 50160*nc^2*zb^2 + 
         334016*nc^3*zb^2 + 1404*Pi^2*zb^2 - 6579*nc*Pi^2*zb^2 - 
         216*nc^2*Pi^2*zb^2 + 7419*nc^3*Pi^2*zb^2 - 11124*zb^3 - 
         6384*nc*zb^3 + 12228*nc^2*zb^3 - 167612*nc^3*zb^3 - 324*Pi^2*zb^3 + 
         3099*nc*Pi^2*zb^3 + 72*nc^2*Pi^2*zb^3 - 3135*nc^3*Pi^2*zb^3 - 
         192*nc*zb^4 + 33728*nc^3*zb^4 - 528*nc*Pi^2*zb^4 + 
         480*nc^3*Pi^2*zb^4 - 1296*Zeta[3] + 1728*nc*Zeta[3] - 
         1296*nc^2*Zeta[3] - 11232*nc^3*Zeta[3] + 2592*zb*Zeta[3] - 
         3456*nc*zb*Zeta[3] + 2592*nc^2*zb*Zeta[3] + 22464*nc^3*zb*Zeta[3] - 
         1944*zb^2*Zeta[3] + 2160*nc*zb^2*Zeta[3] - 1944*nc^2*zb^2*Zeta[3] - 
         14040*nc^3*zb^2*Zeta[3] + 648*zb^3*Zeta[3] - 432*nc*zb^3*Zeta[3] + 
         648*nc^2*zb^3*Zeta[3] + 2808*nc^3*zb^3*Zeta[3]))/
       (6912*nc^3*(-2 + zb)*(-1 + zb)) + 
      ((-1 + nc)*(1 + nc)*(-5572800 + 3984720*nc + 5151120*nc^2 - 
         27113280*nc^3 + 91260*Pi^2 + 466380*nc*Pi^2 + 89100*nc^2*Pi^2 + 
         122340*nc^3*Pi^2 + 3852*Pi^4 - 20736*nc*Pi^4 + 684*nc^2*Pi^4 + 
         4608*nc^3*Pi^4 + 12832020*zb - 11908440*nc*zb - 12308340*nc^2*zb + 
         69977760*nc^3*zb - 116640*Pi^2*zb - 853200*nc*Pi^2*zb - 
         233280*nc^2*Pi^2*zb - 193560*nc^3*Pi^2*zb - 7704*Pi^4*zb + 
         41472*nc*Pi^4*zb - 1368*nc^2*Pi^4*zb - 9216*nc^3*Pi^4*zb - 
         9473760*zb^2 + 9907920*nc*zb^2 + 9469920*nc^2*zb^2 - 
         70795880*nc^3*zb^2 + 15930*Pi^2*zb^2 + 567675*nc*Pi^2*zb^2 + 
         190890*nc^2*Pi^2*zb^2 + 151965*nc^3*Pi^2*zb^2 + 5778*Pi^4*zb^2 - 
         25920*nc*Pi^4*zb^2 + 1026*nc^2*Pi^4*zb^2 + 5760*nc^3*Pi^4*zb^2 + 
         2214540*zb^3 - 1493460*nc*zb^3 - 2312700*nc^2*zb^3 + 
         33745820*nc^3*zb^3 + 9450*Pi^2*zb^3 - 232875*nc*Pi^2*zb^3 - 
         46710*nc^2*Pi^2*zb^3 - 62445*nc^3*Pi^2*zb^3 - 1926*Pi^4*zb^3 + 
         5184*nc*Pi^4*zb^3 - 342*nc^2*Pi^4*zb^3 - 1152*nc^3*Pi^4*zb^3 - 
         490740*nc*zb^4 - 6226580*nc^3*zb^4 + 52020*nc*Pi^2*zb^4 + 
         9780*nc^3*Pi^2*zb^4 + 706320*Zeta[3] - 946080*nc*Zeta[3] - 
         123120*nc^2*Zeta[3] + 1671840*nc^3*Zeta[3] - 1743120*zb*Zeta[3] + 
         3440880*nc*zb*Zeta[3] + 19440*nc^2*zb*Zeta[3] - 
         4950720*nc^3*zb*Zeta[3] + 1364040*zb^2*Zeta[3] - 
         4205520*nc*zb^2*Zeta[3] + 132840*nc^2*zb^2*Zeta[3] + 
         5157000*nc^3*zb^2*Zeta[3] - 327240*zb^3*Zeta[3] + 
         2060640*nc*zb^3*Zeta[3] - 29160*nc^2*zb^3*Zeta[3] - 
         2292840*nc^3*zb^3*Zeta[3] - 349920*nc*zb^4*Zeta[3] + 
         371520*nc^3*zb^4*Zeta[3]))/(622080*nc^3*(-2 + zb)*(-1 + zb)) + 
      nf*(((-1 + nc)*(1 + nc)*(-48 - 38*nc - 6*nc*Pi^2 - 48*zb - 146*nc*zb + 
           3*nc*Pi^2*zb + 14*nc*zb^2)*Log[\[Kappa]])/(864*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-6 - 3*nc + 3*zb - 6*nc*zb + 4*nc*zb^2)*
          Log[\[Kappa]]^2)/(144*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + zb)*
          Log[\[Kappa]]^3)/(144*nc) + ((-1 + nc)*(1 + nc)*
          (1128 + 196*nc - 54*Pi^2 + 162*nc*Pi^2 - 996*zb - 1961*nc*zb + 
           27*Pi^2*zb - 189*nc*Pi^2*zb + 726*nc*zb^2 + 54*nc*Pi^2*zb^2 - 
           108*nc*Zeta[3] + 54*nc*zb*Zeta[3]))/(7776*nc^2)))


==> anc/info.txt <==
In this file we describe the content of the ancillary files of the article
"N-jettiness beam functions at N3LO"
By
Markus A. Ebert, Bernhard Mistlberger and Gherardo Vita


---- Variables and functions used in the electronic files
The perturbative matching kernels are expressed in terms of Goncharov polylogarithms and iterated integrals as defined in the paper.
Furthermore, the files contain the following constants:
nc = number of colours (nc=3 in QCD)
nf = number of light quark flavours
ep = dimensional regulator, such that d=4-2ep
delta[1-z] is a delta function with argument 1-z.
PlusD[1-z,a] is a plus distribution [log(1-z)^a/(1-z)]_+.
delta[Tau] is a delta function with argument Tau.
PlusD[Tau,a] is a plus distribution [log(Tau/mu^2)^a/(Tau)]_+.
Log[Kappa] where Kappa is the Fourier conjugate variable to Tau as defined in the paper (see eq. A.6), with Kappa=I*y*mu^2*exp(EulerGamma).

---- Electronic Files:
The files are in in Mathematica readable form. 

1) Loading it in Mathematica with Get["TBF.m"] defines the function
IIT[i,j,o]
This function returns the perturbative matching kernel of the N-Jettiness dependent beam function as specified in the paper.

2) Loading it in Mathematica with Get["TBF_ZbExpansion.m"] defines the function
IITExpZb[i,j,o]
This function returns the perturbative matching kernel of the  N-Jettiness dependent beam function as specified in the paper as an expansion in the variable (1-z).

3) Loading it in Mathematica with Get["TBF_ZExpansion.m"] defines the function
IITExpZ[i,j,o]
This function returns the perturbative matching kernel of the  N-Jettiness dependent beam function as specified in the paper as an expansion in the variable z.

4) Loading it in Mathematica with Get["TBF_FourrierTransformed.m"] defines the function
IITFT[i,j,o]
This function returns the perturbative matching kernel of the N-Jettiness dependent beam function as specified in the paper in Fourier space.


The argument o ranges from 0 to 3 and specifies the perturbative order.
The arguments i and j select the external parton flavours. 
For the quark matching kernel i=q whereas the index j can be chosen from the set {q,g,qbar,Q2,Q2bar}.
Here q, g, qbar, Q2 and Q2bar indicate a quark, gluon, anti-quark, quark of a different flavour than q and anti-quark of a different flavour than q respectively.
For the gluon matching kernel i=g and the index j can be chosen to be q for a quark or g for a gluon.
For the bare an renormalised soft functions the index i can be chose to be q or g for the quark or gluon case respectively.



